Antineutrino Energy Spectrum Unfolding Based on the Daya Bay Measurement and Its Applications

The prediction of reactor antineutrino spectra will play a crucial role as reactor experiments enter the precision era. The positron energy spectrum of 3.5 million antineutrino inverse beta decay reactions observed by the Daya Bay experiment, in combination with the fission rates of fissile isotopes in the reactor, is used to extract the positron energy spectra resulting from the fission of specific isotopes. This information can be used to produce a precise, data-based prediction of the antineutrino energy spectrum in other reactor antineutrino experiments with different fission fractions than Daya Bay. The positron energy spectra are unfolded to obtain the antineutrino energy spectra by removing the contribution from detector response with the Wiener-SVD unfolding method. Consistent results are obtained with other unfolding methods. A technique to construct a data-based prediction of the reactor antineutrino energy spectrum is proposed and investigated. Given the reactor fission fractions, the technique can predict the energy spectrum to a 2% precision. In addition, we illustrate how to perform a rigorous comparison between the unfolded antineutrino spectrum and a theoretical model prediction that avoids the input model bias of the unfolding method.

==> anc/CovMatrix_UnfoldAntineutrinoSpectra.txt <==
# Covariance matrix (Cov^{unfold}) of the isotopic (U235 and Pu combo) and total unfolded antineutrino spectra of IBD reaction based on Wiener-SVD method. 
# The covariance matrix is from toy Monte Carlo tests, and the bias from the input model in the unfolding method has been included. 
# The first, middle, and last 25 bins represent U235, Pu combo, and total spectra respectively. 
# A reminder that the content in the antineutrino energy spectrum has been divided by the bin width. 
3.76649e-89	-1.61386e-89	-1.02929e-89	-1.11528e-90	3.73496e-90	-3.78797e-90	-1.79276e-90	5.95325e-90	-3.16672e-90	-5.34601e-90	-6.01548e-90	2.00626e-90	-3.95225e-90	-7.36454e-90	3.27901e-90	1.74598e-90	-4.17407e-90	-2.07501e-90	-2.31714e-91	-1.83832e-90	-2.81727e-91	1.06262e-90	-5.5318e-90	1.72856e-90	-2.15931e-91	2.64735e-89	-3.20682e-89	-1.36958e-89	-5.22051e-90	-9.90077e-90	1.12115e-90	-2.16817e-90	-6.53998e-90	1.83015e-90	-1.72721e-89	-1.74172e-89	-9.75751e-90	-7.88774e-90	-9.76564e-90	9.46844e-91	-1.0333e-89	-9.27239e-90	-2.71006e-91	-4.03753e-90	-5.25087e-90	2.46262e-91	-1.36353e-90	-7.55198e-90	4.26826e-90	-5.02429e-91	9.7103e-90	-3.54854e-93	-1.37186e-90	7.26765e-91	-1.77235e-90	-2.93968e-90	-5.62239e-90	-5.92274e-90	-6.06694e-90	-7.66128e-90	-4.83143e-90	-5.25553e-90	-6.39598e-90	-4.86301e-90	-1.65396e-90	-4.11596e-90	-2.42795e-90	-1.34488e-90	-4.13598e-90	-5.58726e-91	-7.89096e-91	-1.68263e-90	2.83584e-90	-7.9855e-90	4.15491e-91	
-1.61386e-89	2.30367e-89	1.37509e-89	3.95427e-90	6.07188e-91	8.01866e-90	7.20427e-90	3.54083e-91	7.95979e-90	9.69371e-90	9.51188e-90	2.20473e-90	7.0811e-90	9.55563e-90	-1.05959e-91	6.54868e-91	5.15377e-90	3.38266e-90	1.65059e-90	2.56038e-90	1.19543e-90	9.73207e-93	5.35002e-90	-1.15612e-90	2.22624e-91	-3.08292e-89	2.32603e-89	1.38506e-89	1.01673e-89	1.4283e-89	4.85537e-90	7.23991e-90	1.01868e-89	2.96382e-90	1.92042e-89	1.94996e-89	1.27086e-89	1.10928e-89	1.29292e-89	3.41874e-90	1.17471e-89	1.03622e-89	2.96114e-90	5.5992e-90	6.0471e-90	1.02666e-90	1.778e-90	6.74057e-90	-3.08692e-90	5.92157e-91	-6.42669e-90	2.30095e-90	3.53971e-90	1.79014e-90	3.40001e-90	4.26899e-90	6.8139e-90	6.19756e-90	7.1342e-90	7.86526e-90	5.83273e-90	5.61583e-90	6.76475e-90	5.55287e-90	2.53055e-90	4.43887e-90	2.98494e-90	1.68237e-90	4.15824e-90	1.02393e-90	9.89683e-91	1.59293e-90	-2.08659e-90	6.71128e-90	-3.27616e-91	
-1.02929e-89	1.37509e-89	1.58572e-89	9.79532e-90	4.6857e-90	7.06742e-90	8.16928e-90	5.93206e-90	9.16786e-90	8.73466e-90	8.44497e-90	5.2016e-90	7.54694e-90	8.34959e-90	3.13784e-90	3.44888e-90	5.08903e-90	2.9157e-90	1.96994e-90	3.27221e-90	2.45951e-90	6.87289e-91	2.74372e-90	-7.68617e-92	2.46685e-91	-1.25532e-89	1.28881e-89	5.11478e-90	4.64942e-90	9.93e-90	7.25325e-90	8.80486e-90	9.87835e-90	6.00543e-90	1.50987e-89	1.59193e-89	1.22484e-89	1.06158e-89	1.02045e-89	3.78295e-90	7.75822e-90	7.5329e-90	4.12325e-90	5.28987e-90	4.28516e-90	1.97019e-91	1.09279e-90	4.78516e-90	-3.08068e-91	3.0641e-91	-2.95183e-90	2.0416e-90	2.90224e-90	2.31431e-90	3.24856e-90	3.77649e-90	5.27916e-90	4.75108e-90	5.17663e-90	5.71514e-90	4.42336e-90	4.071e-90	4.5863e-90	4.10618e-90	2.2072e-90	3.06142e-90	2.36734e-90	1.4288e-90	2.58363e-90	8.98824e-91	9.56327e-91	9.66006e-91	-8.93292e-91	3.60095e-90	-1.54783e-91	
-1.11528e-90	3.95427e-90	9.79532e-90	1.56893e-89	1.24297e-89	9.45368e-90	8.69894e-90	8.97418e-90	9.98719e-90	9.66357e-90	8.11784e-90	6.83043e-90	7.7819e-90	7.6528e-90	5.60726e-90	5.25141e-90	4.61219e-90	2.65147e-90	3.24478e-90	4.03358e-90	2.40021e-90	6.58575e-91	1.17557e-90	1.40198e-90	1.57703e-91	1.0195e-90	5.26298e-90	2.13904e-90	1.11515e-90	4.795e-90	7.46367e-90	9.19187e-90	9.99565e-90	9.84536e-90	1.21076e-89	1.22296e-89	1.0425e-89	8.84248e-90	7.46428e-90	4.95473e-90	5.05038e-90	4.96096e-90	4.01567e-90	3.50351e-90	2.58015e-90	1.09339e-90	1.04407e-90	1.87649e-90	1.06396e-90	1.55361e-91	3.04681e-91	1.51382e-90	2.48266e-90	2.58478e-90	3.05846e-90	3.29709e-90	3.86992e-90	3.80467e-90	3.52618e-90	3.75617e-90	3.15658e-90	2.66619e-90	2.64987e-90	2.82637e-90	1.83775e-90	1.83585e-90	1.83889e-90	1.02331e-90	1.28404e-90	8.17077e-91	6.61186e-91	5.39004e-91	9.32293e-92	8.89297e-91	-4.59096e-93	
3.73496e-90	6.07188e-91	4.6857e-90	1.24297e-89	2.01209e-89	1.74404e-89	1.26822e-89	1.0866e-89	1.0542e-89	1.12163e-89	9.82276e-90	8.57173e-90	8.15776e-90	8.2156e-90	7.39128e-90	4.961e-90	3.75992e-90	4.38166e-90	4.76045e-90	3.21815e-90	1.98797e-90	1.67748e-90	7.91431e-91	1.60794e-90	1.10516e-91	7.88057e-90	1.95465e-90	3.37474e-90	3.13608e-90	2.8731e-90	6.68067e-90	9.74252e-90	1.16506e-89	1.35536e-89	1.19666e-89	1.10932e-89	1.02754e-89	8.82458e-90	7.13494e-90	7.4638e-90	5.8368e-90	4.63662e-90	3.4863e-90	2.31727e-90	2.58118e-90	2.56431e-90	1.27494e-90	3.48733e-91	1.69484e-90	1.22264e-91	1.83565e-90	1.27277e-90	2.34177e-90	3.1407e-90	3.34267e-90	3.44661e-90	3.81782e-90	3.92464e-90	3.57531e-90	3.37743e-90	3.06764e-90	2.61993e-90	2.22163e-90	2.58729e-90	2.04699e-90	1.66127e-90	1.8152e-90	1.16167e-90	8.05909e-91	9.47186e-91	5.68537e-91	4.36748e-91	6.85362e-91	-5.1885e-91	7.63185e-92	
-3.78797e-90	8.01866e-90	7.06742e-90	9.45368e-90	1.74404e-89	2.6276e-89	2.27677e-89	1.58986e-89	1.52008e-89	1.50429e-89	1.50702e-89	1.22122e-89	1.26142e-89	1.19368e-89	6.51394e-90	5.30875e-90	7.29399e-90	7.08339e-90	5.8524e-90	3.58896e-90	1.91768e-90	2.29839e-90	3.25326e-90	1.17487e-90	1.42556e-91	-4.5653e-90	1.20262e-89	1.14507e-89	1.06427e-89	1.05997e-89	7.90283e-90	1.10404e-89	1.50729e-89	1.51892e-89	1.98298e-89	1.88129e-89	1.56535e-89	1.39999e-89	1.33152e-89	1.02997e-89	1.15269e-89	8.67343e-90	4.18846e-90	4.42276e-90	5.49422e-90	4.05023e-90	2.47781e-90	2.6752e-90	8.53764e-92	3.14953e-91	-1.12739e-90	1.35638e-90	3.19551e-90	3.34971e-90	4.54876e-90	5.2097e-90	6.5748e-90	6.53102e-90	6.65816e-90	6.59356e-90	5.48475e-90	5.02787e-90	4.86397e-90	4.58523e-90	3.06191e-90	3.40215e-90	2.92146e-90	1.83477e-90	2.38692e-90	1.25291e-90	8.89911e-91	1.11784e-90	-2.00749e-91	2.12634e-90	-4.7832e-92	
-1.79276e-90	7.20427e-90	8.16928e-90	8.69894e-90	1.26822e-89	2.27677e-89	3.0877e-89	2.67095e-89	2.07254e-89	1.59347e-89	1.51029e-89	1.51938e-89	1.50524e-89	1.2211e-89	7.8243e-90	8.08999e-90	9.60269e-90	7.36596e-90	5.16481e-90	4.10037e-90	3.2208e-90	2.86744e-90	2.77684e-90	1.31972e-90	2.13462e-91	-2.48663e-90	9.90101e-90	1.16757e-89	1.38961e-89	1.49556e-89	1.1903e-89	1.17873e-89	1.39268e-89	1.5094e-89	1.9319e-89	1.89644e-89	1.66335e-89	1.51213e-89	1.40053e-89	1.1171e-89	1.10625e-89	8.74497e-90	5.87926e-90	5.65636e-90	5.31782e-90	3.32051e-90	2.14006e-90	2.55649e-90	1.28133e-90	3.35669e-91	-2.92785e-91	1.1668e-90	3.17413e-90	3.49312e-90	4.60651e-90	5.52965e-90	6.49795e-90	6.56607e-90	6.58474e-90	6.62482e-90	5.43438e-90	4.91506e-90	4.67852e-90	4.3431e-90	3.23305e-90	3.14832e-90	2.96198e-90	1.87119e-90	2.07595e-90	1.28916e-90	8.92429e-91	1.01608e-90	-6.14624e-92	1.62002e-90	-9.23024e-93	
5.95325e-90	3.54083e-91	5.93206e-90	8.97418e-90	1.0866e-89	1.58986e-89	2.67095e-89	3.4762e-89	2.71719e-89	1.79517e-89	1.34812e-89	1.44218e-89	1.27962e-89	1.05096e-89	1.03278e-89	9.86809e-90	8.53485e-90	5.7085e-90	4.63098e-90	4.11046e-90	4.00843e-90	3.33281e-90	1.08861e-91	2.12447e-90	2.32913e-91	9.6408e-90	-1.09082e-91	6.07323e-90	1.19695e-89	1.41492e-89	1.60055e-89	1.30804e-89	1.08945e-89	1.32787e-89	1.15953e-89	1.24502e-89	1.35792e-89	1.27786e-89	1.04137e-89	1.03761e-89	6.51156e-90	5.89728e-90	7.22177e-90	5.44532e-90	3.54565e-90	2.46823e-90	1.30801e-90	5.54053e-91	3.51298e-90	1.48573e-91	2.44319e-90	6.72024e-91	2.46511e-90	3.42617e-90	4.06549e-90	4.84844e-90	4.79361e-90	5.15136e-90	4.85036e-90	4.73421e-90	4.21366e-90	3.53602e-90	2.76256e-90	2.99531e-90	2.89027e-90	1.98409e-90	2.34678e-90	1.60412e-90	7.42849e-91	1.20273e-90	7.16005e-91	4.87697e-91	8.71758e-91	-1.01878e-90	1.37901e-91	
-3.16672e-90	7.95979e-90	9.16786e-90	9.98719e-90	1.0542e-89	1.52008e-89	2.07254e-89	2.71719e-89	3.3017e-89	2.80616e-89	1.94736e-89	1.23928e-89	1.2658e-89	1.41792e-89	1.04605e-89	8.52768e-90	8.07477e-90	6.01045e-90	5.84638e-90	5.58076e-90	3.87273e-90	2.52192e-90	2.37056e-90	1.25553e-90	3.05129e-91	-3.58158e-90	1.13944e-89	1.26802e-89	1.4944e-89	1.92347e-89	1.77842e-89	1.6668e-89	1.54887e-89	1.30142e-89	1.76427e-89	1.87123e-89	1.72767e-89	1.65447e-89	1.59543e-89	1.23527e-89	1.24138e-89	1.05255e-89	7.33578e-90	6.32194e-90	5.56576e-90	3.4368e-90	2.31686e-90	3.23679e-90	2.07404e-90	5.0014e-91	-8.89509e-91	9.82108e-91	3.36996e-90	3.42388e-90	5.03915e-90	6.14193e-90	7.20308e-90	7.59571e-90	7.5604e-90	7.95467e-90	6.43856e-90	5.88622e-90	5.60214e-90	5.30556e-90	3.68035e-90	3.91649e-90	3.48356e-90	2.13283e-90	2.52052e-90	1.57686e-90	1.1004e-90	1.15416e-90	-1.0097e-91	1.94028e-90	-1.84202e-92	
-5.34601e-90	9.69371e-90	8.73466e-90	9.66357e-90	1.12163e-89	1.50429e-89	1.59347e-89	1.79517e-89	2.80616e-89	3.31113e-89	2.55096e-89	1.34883e-89	1.23528e-89	1.42028e-89	9.58952e-90	7.25413e-90	7.09123e-90	5.76283e-90	6.56683e-90	5.95949e-90	3.30303e-90	2.28031e-90	3.05281e-90	7.90699e-91	3.00864e-91	-6.77263e-90	1.37958e-89	1.42113e-89	1.56778e-89	1.99646e-89	1.76561e-89	1.77632e-89	1.74006e-89	1.31547e-89	1.75011e-89	1.8392e-89	1.69489e-89	1.65214e-89	1.66864e-89	1.28277e-89	1.40897e-89	1.14109e-89	6.68693e-90	5.87512e-90	5.74871e-90	3.72285e-90	2.57772e-90	3.89999e-90	1.7063e-90	5.15922e-91	-2.11715e-90	1.05636e-90	3.55899e-90	3.33801e-90	5.12077e-90	6.30332e-90	7.60301e-90	8.11231e-90	8.02133e-90	8.65026e-90	6.91673e-90	6.37364e-90	6.53484e-90	5.73621e-90	3.86781e-90	4.39081e-90	3.80282e-90	2.263e-90	2.92712e-90	1.7461e-90	1.17094e-90	1.34596e-90	-3.16782e-91	2.58592e-90	-5.84709e-92	
-6.01548e-90	9.51188e-90	8.44497e-90	8.11784e-90	9.82276e-90	1.50702e-89	1.51029e-89	1.34812e-89	1.94736e-89	2.55096e-89	2.88681e-89	2.09241e-89	1.61893e-89	1.33641e-89	6.84197e-90	6.5344e-90	7.78409e-90	6.05221e-90	6.00325e-90	5.4681e-90	3.06909e-90	1.67846e-90	3.43605e-90	1.22741e-90	2.45747e-91	-1.04784e-89	1.49118e-89	1.44085e-89	1.52733e-89	1.96781e-89	1.72587e-89	1.8484e-89	1.92333e-89	1.50901e-89	1.97158e-89	1.86066e-89	1.51357e-89	1.4577e-89	1.59108e-89	1.2436e-89	1.46851e-89	1.1655e-89	6.12196e-90	5.81891e-90	6.10566e-90	3.9811e-90	3.01209e-90	4.26101e-90	3.81814e-91	3.51057e-91	-3.43452e-90	8.15808e-91	3.06904e-90	2.76247e-90	4.61038e-90	5.80662e-90	7.37155e-90	7.73673e-90	7.90742e-90	8.38725e-90	6.9227e-90	6.25904e-90	6.5352e-90	5.74912e-90	3.63783e-90	4.29446e-90	3.75576e-90	2.11249e-90	3.02768e-90	1.6382e-90	1.1169e-90	1.37514e-90	-5.12238e-91	3.04442e-90	-9.22503e-92	
2.00626e-90	2.20473e-90	5.2016e-90	6.83043e-90	8.57173e-90	1.22122e-89	1.51938e-89	1.44218e-89	1.23928e-89	1.34883e-89	2.09241e-89	2.63611e-89	2.06089e-89	1.09264e-89	5.76327e-90	5.97026e-90	7.18523e-90	5.80954e-90	4.61509e-90	4.04946e-90	3.1347e-90	1.97202e-90	1.53692e-90	1.79656e-90	1.16839e-91	6.86128e-91	4.7732e-90	8.2907e-90	1.12399e-89	1.42914e-89	1.61252e-89	1.67742e-89	1.71983e-89	1.72713e-89	1.54679e-89	1.2404e-89	9.26617e-90	8.55186e-90	9.9171e-90	1.06676e-89	9.47354e-90	7.18359e-90	5.23091e-90	4.20114e-90	3.84751e-90	3.43029e-90	2.49806e-90	1.55813e-90	1.17128e-90	1.25786e-91	-3.73555e-91	4.06763e-91	1.92385e-90	2.34739e-90	3.28115e-90	4.16889e-90	4.63131e-90	4.87388e-90	4.94582e-90	5.00007e-90	4.2596e-90	4.00439e-90	3.61746e-90	3.42858e-90	2.6004e-90	2.36574e-90	2.46783e-90	1.31469e-90	1.44315e-90	1.07287e-90	7.61185e-91	6.41499e-91	3.38793e-91	3.51449e-91	3.72845e-92	
-3.95225e-90	7.0811e-90	7.54694e-90	7.7819e-90	8.15776e-90	1.26142e-89	1.50524e-89	1.27962e-89	1.2658e-89	1.23528e-89	1.61893e-89	2.06089e-89	2.4045e-89	1.73883e-89	6.54907e-90	5.0734e-90	7.17224e-90	6.11186e-90	4.68101e-90	3.85766e-90	2.86255e-90	2.11993e-90	3.00124e-90	7.86479e-91	1.56551e-91	-6.95486e-90	1.17398e-89	1.15642e-89	1.24004e-89	1.62531e-89	1.5354e-89	1.66799e-89	1.83048e-89	1.66144e-89	1.94277e-89	1.66814e-89	1.13413e-89	8.72373e-90	9.5797e-90	8.16588e-90	1.0503e-89	9.07807e-90	5.77449e-90	5.56564e-90	4.95804e-90	2.66573e-90	2.06669e-90	2.99216e-90	7.65386e-91	3.38231e-91	-2.04033e-90	9.12388e-91	2.52008e-90	2.46451e-90	3.62423e-90	4.7326e-90	5.67308e-90	5.7744e-90	6.08743e-90	6.1687e-90	4.99585e-90	4.84947e-90	4.85725e-90	4.27616e-90	2.77859e-90	3.35821e-90	2.64903e-90	1.53167e-90	2.4891e-90	9.7982e-91	9.82304e-91	8.75465e-91	-2.05997e-91	2.1226e-90	-6.16564e-92	
-7.36454e-90	9.55563e-90	8.34959e-90	7.6528e-90	8.2156e-90	1.19368e-89	1.2211e-89	1.05096e-89	1.41792e-89	1.42028e-89	1.33641e-89	1.09264e-89	1.73883e-89	2.13608e-89	1.25471e-89	6.29941e-90	5.51488e-90	4.63061e-90	4.63818e-90	4.01519e-90	2.3869e-90	1.86243e-90	3.25789e-90	3.55446e-91	2.42489e-91	-9.73639e-90	1.43582e-89	1.21675e-89	1.24688e-89	1.65155e-89	1.41509e-89	1.55845e-89	1.72076e-89	1.4237e-89	1.98644e-89	1.83167e-89	1.31236e-89	9.74869e-90	8.44144e-90	4.47784e-90	9.20665e-90	9.54621e-90	6.15256e-90	6.24681e-90	5.4299e-90	2.04245e-90	1.57724e-90	3.7797e-90	5.72493e-91	3.66067e-91	-2.61892e-90	1.36619e-90	2.91401e-90	2.50656e-90	3.99379e-90	4.85401e-90	6.05444e-90	6.22282e-90	6.45522e-90	6.73333e-90	5.47656e-90	5.1288e-90	5.3054e-90	4.91511e-90	2.85222e-90	3.8815e-90	2.79262e-90	1.66867e-90	2.91613e-90	1.05948e-90	1.12289e-90	9.48704e-91	-4.20903e-91	2.90472e-90	-1.02546e-91	
3.27901e-90	-1.05959e-91	3.13784e-90	5.60726e-90	7.39128e-90	6.51394e-90	7.8243e-90	1.03278e-89	1.04605e-89	9.58952e-90	6.84197e-90	5.76327e-90	6.54907e-90	1.25471e-89	1.71087e-89	1.12933e-89	3.75948e-90	1.4094e-90	2.49852e-90	3.02744e-90	2.40988e-90	1.36775e-90	-1.98874e-91	1.43093e-90	1.87271e-91	7.2253e-90	-8.3074e-91	2.57776e-90	6.55808e-90	8.99132e-90	1.19001e-89	1.14665e-89	1.03607e-89	1.12408e-89	8.92981e-90	8.35069e-90	7.83153e-90	5.809e-90	2.31072e-90	1.16804e-90	4.51447e-91	3.04235e-90	5.34616e-90	4.06065e-90	2.19359e-90	1.06155e-90	7.46661e-91	5.85015e-91	2.09506e-90	1.32636e-92	1.45465e-90	8.38043e-91	1.58487e-90	2.03847e-90	2.5465e-90	2.51886e-90	2.36215e-90	2.9062e-90	2.43792e-90	2.47822e-90	2.39992e-90	2.03327e-90	1.6646e-90	2.06067e-90	1.69106e-90	1.47231e-90	1.38019e-90	9.52412e-91	5.79812e-91	6.59217e-91	6.79964e-91	5.48065e-92	7.32768e-91	-8.36362e-91	8.68573e-92	
1.74598e-90	6.54868e-91	3.44888e-90	5.25141e-90	4.961e-90	5.30875e-90	8.08999e-90	9.86809e-90	8.52768e-90	7.25413e-90	6.5344e-90	5.97026e-90	5.0734e-90	6.29941e-90	1.12933e-89	1.42477e-89	9.28851e-90	1.88179e-90	8.28264e-91	2.76143e-90	2.53877e-90	7.97457e-91	-4.59818e-92	1.47446e-90	1.35069e-91	3.95441e-90	1.28604e-90	3.0546e-90	5.78762e-90	8.40441e-90	9.90215e-90	9.2099e-90	8.20426e-90	8.98614e-90	9.133e-90	9.35735e-90	8.81308e-90	7.30203e-90	4.63762e-90	1.93081e-90	7.02414e-92	1.63805e-90	4.02982e-90	3.82931e-90	2.45624e-90	1.46367e-90	1.40785e-90	1.2458e-90	1.04517e-90	-1.12684e-92	1.35497e-91	6.60788e-91	1.45183e-90	1.64012e-90	2.19024e-90	2.23978e-90	2.41323e-90	2.8204e-90	2.40236e-90	2.62966e-90	2.4261e-90	1.96758e-90	1.87488e-90	1.89005e-90	1.60931e-90	1.40722e-90	1.43016e-90	9.84574e-91	6.96935e-91	5.83411e-91	6.35713e-91	2.08953e-91	3.84433e-91	-1.51563e-91	5.10338e-92	
-4.17407e-90	5.15377e-90	5.08903e-90	4.61219e-90	3.75992e-90	7.29399e-90	9.60269e-90	8.53485e-90	8.07477e-90	7.09123e-90	7.78409e-90	7.18523e-90	7.17224e-90	5.51488e-90	3.75948e-90	9.28851e-90	1.31579e-89	7.08686e-90	1.77367e-90	1.87832e-90	1.40509e-90	8.91486e-91	1.93e-90	3.90062e-91	1.20984e-91	-5.47276e-90	8.45984e-90	7.00733e-90	7.42738e-90	9.87657e-90	7.74704e-90	7.97241e-90	8.62837e-90	7.82064e-90	1.25076e-89	1.26747e-89	1.05883e-89	9.36491e-90	8.57389e-90	4.31943e-90	3.60777e-90	1.92371e-90	1.05597e-90	3.02965e-90	3.77216e-90	2.46268e-90	1.9364e-90	2.45742e-90	-3.18092e-91	1.94713e-91	-2.22742e-90	6.51924e-91	1.72891e-90	1.35636e-90	2.40146e-90	2.91244e-90	3.86888e-90	3.8899e-90	4.04575e-90	4.24747e-90	3.4651e-90	3.22735e-90	3.16786e-90	2.87867e-90	1.80625e-90	2.22222e-90	1.93366e-90	1.24148e-90	1.69285e-90	6.23984e-91	6.99134e-91	6.65568e-91	-3.08879e-91	1.7408e-90	-4.66517e-92	
-2.07501e-90	3.38266e-90	2.9157e-90	2.65147e-90	4.38166e-90	7.08339e-90	7.36596e-90	5.7085e-90	6.01045e-90	5.76283e-90	6.05221e-90	5.80954e-90	6.11186e-90	4.63061e-90	1.4094e-90	1.88179e-90	7.08686e-90	1.02141e-89	5.75973e-90	6.26678e-91	-3.76782e-91	8.23907e-91	1.74699e-90	1.42523e-91	9.82436e-92	-2.88558e-90	5.46937e-90	6.12237e-90	6.48046e-90	6.84837e-90	5.04445e-90	5.74563e-90	7.09138e-90	6.89892e-90	8.56857e-90	7.86219e-90	6.72896e-90	6.79986e-90	7.4457e-90	5.98963e-90	4.54358e-90	6.60081e-91	-2.42825e-90	-5.98647e-91	2.30037e-90	2.74922e-90	1.63371e-90	1.12164e-90	-1.6984e-91	2.20323e-91	-9.99725e-91	4.05844e-91	1.13749e-90	1.10752e-90	1.72008e-90	2.16141e-90	2.76632e-90	2.81642e-90	2.9908e-90	2.84634e-90	2.38031e-90	2.44819e-90	2.06886e-90	2.09749e-90	1.26131e-90	1.58138e-90	1.29687e-90	9.53181e-91	1.19448e-90	3.85285e-91	4.3701e-91	4.81585e-91	-8.59756e-92	8.84331e-91	-8.84547e-93	
-2.31714e-91	1.65059e-90	1.96994e-90	3.24478e-90	4.76045e-90	5.8524e-90	5.16481e-90	4.63098e-90	5.84638e-90	6.56683e-90	6.00325e-90	4.61509e-90	4.68101e-90	4.63818e-90	2.49852e-90	8.28264e-91	1.77367e-90	5.75973e-90	8.30473e-90	4.19245e-90	-2.23602e-93	-1.36127e-91	6.62461e-91	9.68287e-91	7.03343e-92	1.02684e-91	3.58028e-90	5.07356e-90	5.39513e-90	5.52254e-90	5.03019e-90	5.63946e-90	6.79983e-90	6.94548e-90	6.70295e-90	5.84898e-90	5.38781e-90	5.9476e-90	6.74552e-90	6.57629e-90	5.29966e-90	2.12587e-90	-1.54261e-90	-2.33688e-90	-4.34813e-91	1.45468e-90	1.61196e-90	1.13914e-90	3.48496e-91	5.66438e-92	-1.27582e-91	4.51986e-91	9.75627e-91	1.13943e-90	1.464e-90	1.721e-90	1.96437e-90	2.08618e-90	2.08256e-90	1.98352e-90	1.70129e-90	1.69559e-90	1.50611e-90	1.53034e-90	1.09482e-90	1.02983e-90	1.04143e-90	6.38847e-91	7.58243e-91	5.09403e-91	2.73634e-91	3.5207e-91	5.75596e-92	3.32876e-91	1.55047e-92	
-1.83832e-90	2.56038e-90	3.27221e-90	4.03358e-90	3.21815e-90	3.58896e-90	4.10037e-90	4.11046e-90	5.58076e-90	5.95949e-90	5.4681e-90	4.04946e-90	3.85766e-90	4.01519e-90	3.02744e-90	2.76143e-90	1.87832e-90	6.26678e-91	4.19245e-90	7.38832e-90	3.50478e-90	-8.02534e-91	4.31371e-91	8.00169e-91	5.93921e-92	-2.49757e-90	4.92041e-90	4.08256e-90	4.29469e-90	6.06563e-90	5.73052e-90	6.16454e-90	6.81597e-90	6.10688e-90	7.86988e-90	7.67242e-90	6.49611e-90	6.06371e-90	5.88099e-90	4.19284e-90	4.63577e-90	3.86593e-90	1.54074e-90	-4.22363e-91	-1.76129e-90	-1.3348e-90	8.46689e-91	2.08326e-90	6.88732e-91	6.45767e-92	-8.29893e-91	6.54523e-91	1.21246e-90	1.14942e-90	1.64036e-90	1.77126e-90	2.3727e-90	2.35557e-90	2.26816e-90	2.52248e-90	2.04202e-90	1.80235e-90	1.90847e-90	1.89152e-90	1.1125e-90	1.19974e-90	1.30218e-90	5.94772e-91	9.17943e-91	6.92975e-91	4.1845e-91	3.64818e-91	-7.71808e-92	9.03234e-91	-1.40216e-92	
-2.81727e-91	1.19543e-90	2.45951e-90	2.40021e-90	1.98797e-90	1.91768e-90	3.2208e-90	4.00843e-90	3.87273e-90	3.30303e-90	3.06909e-90	3.1347e-90	2.86255e-90	2.3869e-90	2.40988e-90	2.53877e-90	1.40509e-90	-3.76782e-91	-2.23602e-93	3.50478e-90	5.61352e-90	2.73175e-90	-5.52218e-91	-4.63137e-91	9.77703e-92	5.71882e-91	1.12406e-90	9.74095e-91	2.52976e-90	4.15946e-90	4.82695e-90	4.51209e-90	4.22955e-90	3.94912e-90	4.51072e-90	4.88576e-90	4.55176e-90	3.74894e-90	2.72418e-90	1.85056e-90	1.98864e-90	2.68568e-90	2.64752e-90	1.12075e-90	-1.28468e-90	-2.64046e-90	-1.05904e-90	8.68685e-91	1.6683e-90	9.71476e-92	-1.00108e-91	3.88622e-91	8.34532e-91	9.15133e-91	1.0336e-90	1.25313e-90	1.57461e-90	1.37368e-90	1.43848e-90	1.46588e-90	1.27128e-90	1.14893e-90	1.03349e-90	1.15967e-90	7.09851e-91	6.5303e-91	8.91033e-91	4.06701e-91	4.60672e-91	4.35376e-91	3.10461e-91	2.44107e-91	1.1429e-91	1.46328e-91	2.70954e-92	
1.06262e-90	9.73207e-93	6.87289e-91	6.58575e-91	1.67748e-90	2.29839e-90	2.86744e-90	3.33281e-90	2.52192e-90	2.28031e-90	1.67846e-90	1.97202e-90	2.11993e-90	1.86243e-90	1.36775e-90	7.97457e-91	8.91486e-91	8.23907e-91	-1.36127e-91	-8.02534e-91	2.73175e-90	5.71975e-90	7.25461e-91	-1.52573e-90	1.65833e-92	3.01911e-90	-1.70191e-90	-2.11272e-91	1.70053e-90	2.1038e-90	3.36256e-90	2.88061e-90	2.33045e-90	2.67421e-90	1.63193e-90	1.8111e-90	2.26629e-90	1.89317e-90	1.13969e-90	1.60361e-90	8.24704e-91	1.31193e-90	2.08718e-90	1.39838e-90	4.30579e-91	-9.51727e-91	-1.9751e-90	-1.25971e-90	1.34511e-90	9.33809e-92	6.6469e-91	3.69265e-92	2.7243e-91	4.55828e-91	3.54891e-91	6.33802e-91	3.82434e-91	1.67287e-91	4.34437e-91	1.36034e-91	2.4799e-91	2.39127e-91	2.0258e-92	1.41102e-91	1.76116e-91	6.32197e-92	2.24011e-91	1.08664e-91	-1.33644e-92	1.08516e-91	3.48438e-92	7.59723e-92	2.42443e-91	-5.13461e-91	4.61444e-92	
-5.5318e-90	5.35002e-90	2.74372e-90	1.17557e-90	7.91431e-91	3.25326e-90	2.77684e-90	1.08861e-91	2.37056e-90	3.05281e-90	3.43605e-90	1.53692e-90	3.00124e-90	3.25789e-90	-1.98874e-91	-4.59818e-92	1.93e-90	1.74699e-90	6.62461e-91	4.31371e-91	-5.52218e-91	7.25461e-91	4.45596e-90	3.47883e-91	-1.60045e-91	-9.90355e-90	8.71002e-90	5.82639e-90	3.64915e-90	4.49946e-90	1.77657e-90	2.79595e-90	4.06688e-90	2.07698e-90	7.06766e-90	6.49129e-90	3.84328e-90	3.25349e-90	4.19613e-90	1.69866e-90	4.34068e-90	3.48095e-90	7.6742e-91	1.78295e-90	2.46277e-90	1.04563e-90	8.29236e-93	3.99656e-91	-2.64158e-90	1.31284e-91	-2.24885e-90	4.38408e-91	7.98976e-91	2.55932e-91	9.4713e-91	1.16038e-90	1.89771e-90	1.88376e-90	2.07048e-90	2.30039e-90	1.66321e-90	1.5665e-90	1.97907e-90	1.5425e-90	5.64706e-91	1.3157e-90	8.50565e-91	4.05061e-91	1.22447e-90	2.63663e-91	2.35976e-91	4.50162e-91	-6.33972e-91	2.13977e-90	-1.13064e-91	
1.72856e-90	-1.15612e-90	-7.68617e-92	1.40198e-90	1.60794e-90	1.17487e-90	1.31972e-90	2.12447e-90	1.25553e-90	7.90699e-91	1.22741e-90	1.79656e-90	7.86479e-91	3.55446e-91	1.43093e-90	1.47446e-90	3.90062e-91	1.42523e-91	9.68287e-91	8.00169e-91	-4.63137e-91	-1.52573e-90	3.47883e-91	3.53201e-90	6.30111e-92	2.06442e-90	-1.59237e-91	6.4727e-91	6.10563e-91	4.95849e-91	1.15793e-90	1.49286e-90	1.7583e-90	2.48621e-90	1.3609e-90	7.50652e-91	6.27279e-91	6.11706e-91	4.88024e-91	9.73067e-91	2.92987e-91	6.59359e-92	3.03038e-91	4.83404e-92	1.62839e-91	8.24952e-91	6.33442e-91	-6.77432e-91	-1.64213e-90	-1.13062e-91	3.55336e-91	9.09906e-92	6.2235e-92	2.63379e-91	2.25699e-91	1.03935e-91	6.07032e-92	2.80303e-91	-1.3089e-92	3.74781e-92	1.03236e-91	-3.01727e-92	-9.81505e-94	1.73562e-92	1.43416e-91	-9.354e-92	1.92025e-91	4.90756e-92	-1.89594e-91	1.47598e-91	-8.29428e-93	-9.2962e-93	1.27451e-91	-2.6538e-91	1.98285e-92	
-2.15931e-91	2.22624e-91	2.46685e-91	1.57703e-91	1.10516e-91	1.42556e-91	2.13462e-91	2.32913e-91	3.05129e-91	3.00864e-91	2.45747e-91	1.16839e-91	1.56551e-91	2.42489e-91	1.87271e-91	1.35069e-91	1.20984e-91	9.82436e-92	7.03343e-92	5.93921e-92	9.77703e-92	1.65833e-92	-1.60045e-91	6.30111e-92	1.18842e-91	-3.58803e-92	1.66787e-91	1.20755e-91	2.29888e-91	3.23915e-91	2.68657e-91	3.24798e-91	3.24681e-91	2.39985e-91	2.78326e-91	2.78512e-91	2.88561e-91	2.99248e-91	2.24257e-91	5.95115e-92	8.25102e-92	1.56378e-91	1.93576e-91	1.9043e-91	1.04202e-91	-3.92298e-92	-2.90831e-92	5.00941e-92	1.40319e-91	6.86258e-92	-4.15077e-92	2.03091e-92	3.80323e-92	7.80373e-92	7.09792e-92	1.11803e-91	1.36291e-91	1.4031e-91	1.48586e-91	1.16937e-91	1.13884e-91	1.08505e-91	1.10298e-91	9.39077e-92	6.54318e-92	8.28531e-92	6.15062e-92	5.24124e-92	5.79027e-92	9.75491e-93	4.03043e-92	3.23884e-92	-1.71779e-92	5.17157e-92	1.12815e-93	
2.64735e-89	-3.08292e-89	-1.25532e-89	1.0195e-90	7.88057e-90	-4.5653e-90	-2.48663e-90	9.6408e-90	-3.58158e-90	-6.77263e-90	-1.04784e-89	6.86128e-91	-6.95486e-90	-9.73639e-90	7.2253e-90	3.95441e-90	-5.47276e-90	-2.88558e-90	1.02684e-91	-2.49757e-90	5.71882e-91	3.01911e-90	-9.90355e-90	2.06442e-90	-3.58803e-92	9.06412e-89	-3.28619e-89	-2.07355e-89	-1.19069e-89	-1.6948e-89	2.52405e-90	-9.89973e-91	-7.83664e-90	3.20632e-90	-2.74064e-89	-2.58459e-89	-1.10806e-89	-8.75525e-90	-1.60038e-89	-3.07193e-90	-2.02862e-89	-1.50014e-89	1.26511e-90	-5.02015e-90	-8.83695e-90	-2.9204e-90	-4.00247e-90	-9.66792e-90	1.01995e-89	-1.08041e-90	1.63423e-89	2.08329e-91	-2.15951e-90	1.34403e-90	-2.4039e-90	-4.47179e-90	-9.08875e-90	-8.69759e-90	-1.00203e-89	-1.19505e-89	-7.8726e-90	-8.51867e-90	-1.02514e-89	-7.52418e-90	-2.72545e-90	-6.38907e-90	-3.67337e-90	-1.95816e-90	-6.57914e-90	-9.12397e-91	-1.34353e-90	-2.49546e-90	4.0126e-90	-1.22232e-89	6.26036e-91	
-3.20682e-89	2.32603e-89	1.28881e-89	5.26298e-90	1.95465e-90	1.20262e-89	9.90101e-90	-1.09082e-91	1.13944e-89	1.37958e-89	1.49118e-89	4.7732e-90	1.17398e-89	1.43582e-89	-8.3074e-91	1.28604e-90	8.45984e-90	5.46937e-90	3.58028e-90	4.92041e-90	1.12406e-90	-1.70191e-90	8.71002e-90	-1.59237e-91	1.66787e-91	-3.28619e-89	5.3664e-89	3.47074e-89	2.11709e-89	2.35153e-89	6.81221e-90	9.95102e-90	1.62937e-89	7.59084e-90	3.30717e-89	3.16828e-89	1.91691e-89	1.61937e-89	2.01384e-89	7.68165e-90	2.13104e-89	1.69661e-89	2.41047e-90	5.89968e-90	8.34909e-90	2.70899e-90	3.83597e-90	9.70237e-90	-6.99679e-90	8.4157e-91	-9.87941e-90	3.36118e-90	5.0696e-90	2.46176e-90	5.21066e-90	6.36975e-90	1.06152e-89	1.00698e-89	1.09948e-89	1.21304e-89	9.05783e-90	8.53195e-90	1.0081e-89	8.58138e-90	3.8027e-90	6.81195e-90	4.62737e-90	2.32288e-90	6.51032e-90	1.47071e-90	1.37537e-90	2.60091e-90	-3.43034e-90	1.06292e-89	-5.20982e-91	
-1.36958e-89	1.38506e-89	5.11478e-90	2.13904e-90	3.37474e-90	1.14507e-89	1.16757e-89	6.07323e-90	1.26802e-89	1.42113e-89	1.44085e-89	8.2907e-90	1.15642e-89	1.21675e-89	2.57776e-90	3.0546e-90	7.00733e-90	6.12237e-90	5.07356e-90	4.08256e-90	9.74095e-91	-2.11272e-91	5.82639e-90	6.4727e-91	1.20755e-91	-2.07355e-89	3.47074e-89	3.6512e-89	3.01021e-89	2.67069e-89	1.32048e-89	1.34662e-89	1.83063e-89	1.54446e-89	2.87376e-89	2.5426e-89	1.63344e-89	1.46061e-89	1.86745e-89	1.37988e-89	2.00024e-89	1.44282e-89	2.99506e-90	3.67862e-90	7.2932e-90	6.0426e-90	4.08361e-90	4.77669e-90	-3.71464e-90	8.06824e-91	-4.69656e-90	3.08981e-90	4.49384e-90	3.11042e-90	4.72862e-90	5.6187e-90	7.92173e-90	7.65429e-90	8.08424e-90	8.73696e-90	6.72016e-90	6.20694e-90	6.66461e-90	6.3305e-90	3.1935e-90	4.69401e-90	3.61184e-90	1.83199e-90	4.25997e-90	1.3781e-90	9.83163e-91	1.70084e-90	-1.60008e-90	5.90586e-90	-2.50656e-91	
-5.22051e-90	1.01673e-89	4.64942e-90	1.11515e-90	3.13608e-90	1.06427e-89	1.38961e-89	1.19695e-89	1.4944e-89	1.56778e-89	1.52733e-89	1.12399e-89	1.24004e-89	1.24688e-89	6.55808e-90	5.78762e-90	7.42738e-90	6.48046e-90	5.39513e-90	4.29469e-90	2.52976e-90	1.70053e-90	3.64915e-90	6.10563e-91	2.29888e-91	-1.19069e-89	2.11709e-89	3.01021e-89	3.78323e-89	3.71279e-89	2.61722e-89	2.27517e-89	2.30962e-89	2.02543e-89	2.56493e-89	2.36723e-89	2.01742e-89	1.92985e-89	1.9706e-89	1.57537e-89	1.79724e-89	1.38341e-89	7.10616e-90	6.91473e-90	7.25565e-90	4.57901e-90	3.65372e-90	4.76693e-90	1.14174e-91	5.39741e-91	-2.37307e-90	2.42354e-90	3.74849e-90	3.21358e-90	4.59216e-90	5.25959e-90	6.59766e-90	6.35332e-90	6.63942e-90	6.98395e-90	5.70832e-90	5.01105e-90	4.78837e-90	5.2017e-90	2.74334e-90	3.67757e-90	3.04813e-90	1.60788e-90	2.98924e-90	1.19621e-90	9.56077e-91	1.08391e-90	-5.20773e-91	3.19179e-90	-9.69818e-92	
-9.90077e-90	1.4283e-89	9.93e-90	4.795e-90	2.8731e-90	1.05997e-89	1.49556e-89	1.41492e-89	1.92347e-89	1.99646e-89	1.96781e-89	1.42914e-89	1.62531e-89	1.65155e-89	8.99132e-90	8.40441e-90	9.87657e-90	6.84837e-90	5.52254e-90	6.06563e-90	4.15946e-90	2.1038e-90	4.49946e-90	4.95849e-91	3.23915e-91	-1.6948e-89	2.35153e-89	2.67069e-89	3.71279e-89	5.12294e-89	4.4441e-89	3.79988e-89	3.26627e-89	2.34714e-89	3.0874e-89	3.16562e-89	2.8556e-89	2.6491e-89	2.53401e-89	1.67105e-89	1.8921e-89	1.72324e-89	1.32575e-89	1.2897e-89	8.72536e-90	2.45851e-90	4.12332e-90	8.41531e-90	1.15382e-90	3.56438e-91	-4.39747e-90	1.53778e-90	3.88138e-90	3.05712e-90	5.22546e-90	6.66016e-90	8.54878e-90	8.57167e-90	8.73337e-90	9.61192e-90	7.61511e-90	7.14939e-90	6.80439e-90	6.77031e-90	3.52515e-90	5.14729e-90	3.87091e-90	2.22975e-90	4.0788e-90	1.21802e-90	1.59426e-90	1.40253e-90	-8.47631e-91	4.45495e-90	-1.53161e-91	
1.12115e-90	4.85537e-90	7.25325e-90	7.46367e-90	6.68067e-90	7.90283e-90	1.1903e-89	1.60055e-89	1.77842e-89	1.76561e-89	1.72587e-89	1.61252e-89	1.5354e-89	1.41509e-89	1.19001e-89	9.90215e-90	7.74704e-90	5.04445e-90	5.03019e-90	5.73052e-90	4.82695e-90	3.36256e-90	1.77657e-90	1.15793e-90	2.68657e-91	2.52405e-90	6.81221e-90	1.32048e-89	2.61722e-89	4.4441e-89	5.54842e-89	5.09843e-89	3.97945e-89	3.13314e-89	2.77384e-89	2.7414e-89	2.67979e-89	2.45425e-89	2.14545e-89	1.75366e-89	1.41476e-89	1.45411e-89	1.63418e-89	1.30753e-89	6.74579e-90	2.25054e-90	2.86413e-90	4.81306e-90	4.49487e-90	2.32652e-92	-5.9804e-91	1.59221e-91	2.32356e-90	2.73921e-90	4.07222e-90	5.30991e-90	5.76187e-90	6.25872e-90	5.82008e-90	6.30982e-90	5.45061e-90	5.104e-90	4.12122e-90	4.38275e-90	2.93381e-90	3.43558e-90	2.56978e-90	1.85732e-90	2.01608e-90	8.02671e-91	1.52232e-90	4.71721e-91	7.00695e-91	3.69413e-91	5.10707e-92	
-2.16817e-90	7.23991e-90	8.80486e-90	9.19187e-90	9.74252e-90	1.10404e-89	1.17873e-89	1.30804e-89	1.6668e-89	1.77632e-89	1.8484e-89	1.67742e-89	1.66799e-89	1.55845e-89	1.14665e-89	9.2099e-90	7.97241e-90	5.74563e-90	5.63946e-90	6.16454e-90	4.51209e-90	2.88061e-90	2.79595e-90	1.49286e-90	3.24798e-91	-9.89973e-91	9.95102e-90	1.34662e-89	2.27517e-89	3.79988e-89	5.09843e-89	5.85274e-89	5.53548e-89	4.62216e-89	4.0875e-89	3.60183e-89	3.09148e-89	2.64849e-89	2.3745e-89	2.05526e-89	2.02164e-89	1.83657e-89	1.54587e-89	1.27761e-89	9.42124e-90	5.52549e-90	3.78193e-90	4.04057e-90	2.58924e-90	4.07144e-91	-2.03363e-90	1.25686e-92	2.37971e-90	2.69976e-90	4.42642e-90	5.70634e-90	6.6614e-90	7.35271e-90	6.57083e-90	7.46219e-90	6.48241e-90	5.81635e-90	5.22236e-90	5.17198e-90	3.39357e-90	4.08133e-90	2.92587e-90	2.28919e-90	2.43986e-90	9.44752e-91	1.75511e-90	6.23437e-91	3.98414e-91	1.40835e-90	-5.36895e-93	
-6.53998e-90	1.01868e-89	9.87835e-90	9.99565e-90	1.16506e-89	1.50729e-89	1.39268e-89	1.08945e-89	1.54887e-89	1.74006e-89	1.92333e-89	1.71983e-89	1.83048e-89	1.72076e-89	1.03607e-89	8.20426e-90	8.62837e-90	7.09138e-90	6.79983e-90	6.81597e-90	4.22955e-90	2.33045e-90	4.06688e-90	1.7583e-90	3.24681e-91	-7.83664e-90	1.62937e-89	1.83063e-89	2.30962e-89	3.26627e-89	3.97945e-89	5.53548e-89	6.8247e-89	6.45309e-89	5.89286e-89	4.73353e-89	3.54413e-89	2.87573e-89	2.77386e-89	2.62414e-89	2.85424e-89	2.23719e-89	1.38012e-89	1.20102e-89	1.19151e-89	9.28501e-90	5.37849e-90	3.08293e-90	-4.96715e-91	9.56305e-91	-3.60783e-90	4.33079e-91	2.78687e-90	2.83342e-90	5.11992e-90	6.39873e-90	7.92175e-90	8.73379e-90	7.83079e-90	9.05744e-90	7.66471e-90	6.68552e-90	6.48023e-90	6.29344e-90	3.96329e-90	4.80015e-90	3.55614e-90	2.70069e-90	3.10733e-90	1.31162e-90	1.81315e-90	8.56198e-91	4.20536e-92	2.75795e-90	-7.19877e-92	
1.83015e-90	2.96382e-90	6.00543e-90	9.84536e-90	1.35536e-89	1.51892e-89	1.5094e-89	1.32787e-89	1.30142e-89	1.31547e-89	1.50901e-89	1.72713e-89	1.66144e-89	1.4237e-89	1.12408e-89	8.98614e-90	7.82064e-90	6.89892e-90	6.94548e-90	6.10688e-90	3.94912e-90	2.67421e-90	2.07698e-90	2.48621e-90	2.39985e-91	3.20632e-90	7.59084e-90	1.54446e-89	2.02543e-89	2.34714e-89	3.13314e-89	4.62216e-89	6.45309e-89	7.519e-89	6.64802e-89	4.971e-89	3.47922e-89	2.73924e-89	2.68611e-89	2.96647e-89	2.67748e-89	1.9529e-89	1.32266e-89	1.039e-89	1.07108e-89	1.06382e-89	5.67574e-90	-2.35193e-91	-4.44476e-91	8.28261e-91	-8.73934e-92	8.10161e-91	2.22618e-90	3.13824e-90	4.44272e-90	4.97064e-90	5.53295e-90	6.2331e-90	5.37206e-90	5.84919e-90	5.31045e-90	4.35965e-90	3.91624e-90	4.14101e-90	3.26672e-90	3.0782e-90	2.40557e-90	2.28373e-90	1.42654e-90	1.05438e-90	1.51159e-90	1.52199e-92	1.14409e-90	-1.64521e-91	7.84645e-92	
-1.72721e-89	1.92042e-89	1.50987e-89	1.21076e-89	1.19666e-89	1.98298e-89	1.9319e-89	1.15953e-89	1.76427e-89	1.75011e-89	1.97158e-89	1.54679e-89	1.94277e-89	1.98644e-89	8.92981e-90	9.133e-90	1.25076e-89	8.56857e-90	6.70295e-90	7.86988e-90	4.51072e-90	1.63193e-90	7.06766e-90	1.3609e-90	2.78326e-91	-2.74064e-89	3.30717e-89	2.87376e-89	2.56493e-89	3.0874e-89	2.77384e-89	4.0875e-89	5.89286e-89	6.64802e-89	8.47728e-89	7.29505e-89	5.018e-89	3.98308e-89	3.90122e-89	2.9535e-89	3.40483e-89	2.70586e-89	1.48666e-89	1.47888e-89	1.49961e-89	9.47579e-90	6.6996e-90	7.24679e-90	-4.27229e-90	9.31581e-91	-7.03665e-90	2.13499e-90	4.64544e-90	3.64259e-90	6.60844e-90	7.78689e-90	1.10117e-89	1.12296e-89	1.12109e-89	1.22848e-89	9.81349e-90	8.9862e-90	9.5611e-90	8.71132e-90	4.82628e-90	6.81404e-90	4.69981e-90	3.40981e-90	5.22883e-90	1.60789e-90	2.28051e-90	1.39991e-90	-1.1059e-90	6.51669e-90	-2.54954e-91	
-1.74172e-89	1.94996e-89	1.59193e-89	1.22296e-89	1.10932e-89	1.88129e-89	1.89644e-89	1.24502e-89	1.87123e-89	1.8392e-89	1.86066e-89	1.2404e-89	1.66814e-89	1.83167e-89	8.35069e-90	9.35735e-90	1.26747e-89	7.86219e-90	5.84898e-90	7.67242e-90	4.88576e-90	1.8111e-90	6.49129e-90	7.50652e-91	2.78512e-91	-2.58459e-89	3.16828e-89	2.5426e-89	2.36723e-89	3.16562e-89	2.7414e-89	3.60183e-89	4.73353e-89	4.971e-89	7.29505e-89	7.47633e-89	6.03587e-89	4.76515e-89	4.02092e-89	2.5527e-89	2.94701e-89	2.50524e-89	1.54555e-89	1.5606e-89	1.38509e-89	6.66659e-90	5.85006e-90	9.50439e-90	-2.30561e-90	4.10974e-91	-7.01215e-90	1.7875e-90	4.49125e-90	3.16154e-90	6.1745e-90	7.33533e-90	1.05389e-89	1.08622e-89	1.0673e-89	1.19546e-89	9.29433e-90	8.81977e-90	9.26018e-90	8.41673e-90	4.33371e-90	6.66353e-90	4.69109e-90	2.9939e-90	5.21026e-90	1.48664e-90	2.09913e-90	1.48886e-90	-1.295e-90	6.60595e-90	-2.65896e-91	
-9.75751e-90	1.27086e-89	1.22484e-89	1.0425e-89	1.02754e-89	1.56535e-89	1.66335e-89	1.35792e-89	1.72767e-89	1.69489e-89	1.51357e-89	9.26617e-90	1.13413e-89	1.31236e-89	7.83153e-90	8.81308e-90	1.05883e-89	6.72896e-90	5.38781e-90	6.49611e-90	4.55176e-90	2.26629e-90	3.84328e-90	6.27279e-91	2.88561e-91	-1.10806e-89	1.91691e-89	1.63344e-89	2.01742e-89	2.8556e-89	2.67979e-89	3.09148e-89	3.54413e-89	3.47922e-89	5.018e-89	6.03587e-89	6.04265e-89	5.0829e-89	3.80127e-89	2.30282e-89	2.22021e-89	1.93312e-89	1.40296e-89	1.3231e-89	1.05248e-89	4.82103e-90	4.64405e-90	7.90072e-90	9.5561e-91	-2.55377e-93	-3.98335e-90	9.3963e-91	3.24402e-90	2.40063e-90	4.61537e-90	5.51226e-90	7.49168e-90	7.92626e-90	7.41186e-90	8.58244e-90	6.69458e-90	6.36144e-90	6.30987e-90	5.97261e-90	3.08513e-90	4.73308e-90	3.49479e-90	2.09136e-90	3.47352e-90	1.06797e-90	1.53825e-90	9.47832e-91	-5.22302e-91	3.80821e-90	-1.34877e-91	
-7.88774e-90	1.10928e-89	1.06158e-89	8.84248e-90	8.82458e-90	1.39999e-89	1.51213e-89	1.27786e-89	1.65447e-89	1.65214e-89	1.4577e-89	8.55186e-90	8.72373e-90	9.74869e-90	5.809e-90	7.30203e-90	9.36491e-90	6.79986e-90	5.9476e-90	6.06371e-90	3.74894e-90	1.89317e-90	3.25349e-90	6.11706e-91	2.99248e-91	-8.75525e-90	1.61937e-89	1.46061e-89	1.92985e-89	2.6491e-89	2.45425e-89	2.64849e-89	2.87573e-89	2.73924e-89	3.98308e-89	4.76515e-89	5.0829e-89	4.95699e-89	4.19737e-89	2.76767e-89	2.33744e-89	1.79068e-89	1.12438e-89	1.00632e-89	9.15631e-90	5.59067e-90	4.82093e-90	6.55053e-90	6.86098e-91	2.37655e-91	-3.38365e-90	7.65203e-91	2.73668e-90	1.96444e-90	3.83967e-90	4.79264e-90	6.3494e-90	6.65935e-90	6.44932e-90	7.3572e-90	5.80067e-90	5.47669e-90	5.34619e-90	5.15708e-90	2.72182e-90	4.00479e-90	3.00854e-90	1.83201e-90	2.94487e-90	9.4334e-91	1.23036e-90	8.77406e-91	-3.88398e-91	3.11606e-90	-1.03169e-91	
-9.76564e-90	1.29292e-89	1.02045e-89	7.46428e-90	7.13494e-90	1.33152e-89	1.40053e-89	1.04137e-89	1.59543e-89	1.66864e-89	1.59108e-89	9.9171e-90	9.5797e-90	8.44144e-90	2.31072e-90	4.63762e-90	8.57389e-90	7.4457e-90	6.74552e-90	5.88099e-90	2.72418e-90	1.13969e-90	4.19613e-90	4.88024e-91	2.24257e-91	-1.60038e-89	2.01384e-89	1.86745e-89	1.9706e-89	2.53401e-89	2.14545e-89	2.3745e-89	2.77386e-89	2.68611e-89	3.90122e-89	4.02092e-89	3.80127e-89	4.19737e-89	4.66719e-89	3.82254e-89	3.22868e-89	2.05715e-89	8.61848e-90	7.39257e-90	9.20357e-90	7.86065e-90	6.10434e-90	5.6301e-90	-1.97922e-90	6.35992e-91	-4.50695e-90	1.06309e-90	2.84085e-90	1.81279e-90	3.69991e-90	4.78965e-90	6.65775e-90	6.7198e-90	6.97307e-90	7.77903e-90	5.93704e-90	5.84054e-90	5.86003e-90	5.36604e-90	3.09309e-90	4.02848e-90	3.11279e-90	1.99254e-90	3.24776e-90	1.05191e-90	1.07132e-90	1.19814e-90	-7.82174e-91	3.97737e-90	-1.48637e-91	
9.46844e-91	3.41874e-90	3.78295e-90	4.95473e-90	7.4638e-90	1.02997e-89	1.1171e-89	1.03761e-89	1.23527e-89	1.28277e-89	1.2436e-89	1.06676e-89	8.16588e-90	4.47784e-90	1.16804e-90	1.93081e-90	4.31943e-90	5.98963e-90	6.57629e-90	4.19284e-90	1.85056e-90	1.60361e-90	1.69866e-90	9.73067e-91	5.95115e-92	-3.07193e-90	7.68165e-90	1.37988e-89	1.57537e-89	1.67105e-89	1.75366e-89	2.05526e-89	2.62414e-89	2.96647e-89	2.9535e-89	2.5527e-89	2.30282e-89	2.76767e-89	3.82254e-89	4.53453e-89	3.68497e-89	2.00586e-89	7.63385e-90	3.83834e-90	6.21194e-90	8.60929e-90	5.30351e-90	8.6798e-91	-1.13163e-90	4.81291e-91	-7.08163e-91	6.59361e-91	1.54284e-90	1.65106e-90	2.52498e-90	3.06103e-90	3.52264e-90	3.77567e-90	3.71777e-90	4.12234e-90	3.11439e-90	3.20402e-90	2.69511e-90	2.56843e-90	2.43751e-90	1.67331e-90	1.82119e-90	1.41569e-90	1.05244e-90	9.08176e-91	4.63716e-91	4.42541e-91	4.02746e-91	3.83921e-91	2.81576e-92	
-1.0333e-89	1.17471e-89	7.75822e-90	5.05038e-90	5.8368e-90	1.15269e-89	1.10625e-89	6.51156e-90	1.24138e-89	1.40897e-89	1.46851e-89	9.47354e-90	1.0503e-89	9.20665e-90	4.51447e-91	7.02414e-92	3.60777e-90	4.54358e-90	5.29966e-90	4.63577e-90	1.98864e-90	8.24704e-91	4.34068e-90	2.92987e-91	8.25102e-92	-2.02862e-89	2.13104e-89	2.00024e-89	1.79724e-89	1.8921e-89	1.41476e-89	2.02164e-89	2.85424e-89	2.67748e-89	3.40483e-89	2.94701e-89	2.22021e-89	2.33744e-89	3.22868e-89	3.68497e-89	4.22174e-89	2.92363e-89	1.09473e-89	6.78267e-90	8.04946e-90	6.4442e-90	4.29841e-90	4.18691e-90	-2.91951e-90	4.86634e-91	-4.66397e-90	1.11744e-90	2.43187e-90	1.59486e-90	3.39726e-90	4.35048e-90	6.03446e-90	6.07831e-90	6.46316e-90	7.39629e-90	5.31427e-90	5.24322e-90	5.53076e-90	4.736e-90	2.98733e-90	3.61154e-90	2.8449e-90	1.747e-90	3.0582e-90	1.17209e-90	7.9366e-91	1.11071e-90	-9.34892e-91	4.22343e-90	-1.89666e-91	
-9.27239e-90	1.03622e-89	7.5329e-90	4.96096e-90	4.63662e-90	8.67343e-90	8.74497e-90	5.89728e-90	1.05255e-89	1.14109e-89	1.1655e-89	7.18359e-90	9.07807e-90	9.54621e-90	3.04235e-90	1.63805e-90	1.92371e-90	6.60081e-91	2.12587e-90	3.86593e-90	2.68568e-90	1.31193e-90	3.48095e-90	6.59359e-92	1.56378e-91	-1.50014e-89	1.69661e-89	1.44282e-89	1.38341e-89	1.72324e-89	1.45411e-89	1.83657e-89	2.23719e-89	1.9529e-89	2.70586e-89	2.50524e-89	1.93312e-89	1.79068e-89	2.05715e-89	2.00586e-89	2.92363e-89	2.8994e-89	1.83233e-89	1.1179e-89	6.65741e-90	1.79764e-90	1.51455e-90	4.29935e-90	-8.38844e-91	2.37593e-91	-3.49288e-90	9.06241e-91	2.05846e-90	1.21768e-90	2.59727e-90	3.45967e-90	4.73283e-90	4.63078e-90	5.16493e-90	5.80695e-90	4.24898e-90	4.06498e-90	4.5252e-90	3.92573e-90	2.11474e-90	3.14382e-90	2.24324e-90	1.2117e-90	2.66648e-90	7.7551e-91	8.27165e-91	7.99384e-91	-8.84867e-91	3.65989e-90	-1.80979e-91	
-2.71006e-91	2.96114e-90	4.12325e-90	4.01567e-90	3.4863e-90	4.18846e-90	5.87926e-90	7.22177e-90	7.33578e-90	6.68693e-90	6.12196e-90	5.23091e-90	5.77449e-90	6.15256e-90	5.34616e-90	4.02982e-90	1.05597e-90	-2.42825e-90	-1.54261e-90	1.54074e-90	2.64752e-90	2.08718e-90	7.6742e-91	3.03038e-91	1.93576e-91	1.26511e-90	2.41047e-90	2.99506e-90	7.10616e-90	1.32575e-89	1.63418e-89	1.54587e-89	1.38012e-89	1.32266e-89	1.48666e-89	1.54555e-89	1.40296e-89	1.12438e-89	8.61848e-90	7.63385e-90	1.09473e-89	1.83233e-89	2.24877e-89	1.5661e-89	5.20179e-90	-1.0177e-90	-7.22645e-91	1.41796e-90	1.99997e-90	1.17955e-91	3.0864e-93	2.08849e-91	7.60142e-91	7.16869e-91	1.13576e-90	1.54083e-90	1.56363e-90	1.68208e-90	1.90906e-90	1.99912e-90	1.59622e-90	1.60507e-90	1.59752e-90	1.42823e-90	9.74191e-91	1.26107e-90	9.05277e-91	5.20114e-91	8.35709e-91	2.34351e-91	6.28088e-91	6.17484e-93	8.09216e-92	3.79654e-91	-2.19347e-92	
-4.03753e-90	5.5992e-90	5.28987e-90	3.50351e-90	2.31727e-90	4.42276e-90	5.65636e-90	5.44532e-90	6.32194e-90	5.87512e-90	5.81891e-90	4.20114e-90	5.56564e-90	6.24681e-90	4.06065e-90	3.82931e-90	3.02965e-90	-5.98647e-91	-2.33688e-90	-4.22363e-91	1.12075e-90	1.39838e-90	1.78295e-90	4.83404e-92	1.9043e-91	-5.02015e-90	5.89968e-90	3.67862e-90	6.91473e-90	1.2897e-89	1.30753e-89	1.27761e-89	1.20102e-89	1.039e-89	1.47888e-89	1.5606e-89	1.3231e-89	1.00632e-89	7.39257e-90	3.83834e-90	6.78267e-90	1.1179e-89	1.5661e-89	1.6003e-89	9.55569e-90	1.80888e-90	1.6015e-91	1.59492e-90	5.54343e-92	3.4319e-91	-1.62674e-90	2.57909e-91	8.89571e-91	5.51152e-91	1.32326e-90	1.72962e-90	2.27205e-90	2.49807e-90	2.62769e-90	2.86584e-90	2.26281e-90	2.24337e-90	2.38489e-90	1.89888e-90	1.16403e-90	1.77218e-90	1.10747e-90	7.70782e-91	1.35725e-90	2.35002e-91	7.13609e-91	2.8657e-91	-3.38624e-91	1.50163e-90	-7.28397e-92	
-5.25087e-90	6.0471e-90	4.28516e-90	2.58015e-90	2.58118e-90	5.49422e-90	5.31782e-90	3.54565e-90	5.56576e-90	5.74871e-90	6.10566e-90	3.84751e-90	4.95804e-90	5.4299e-90	2.19359e-90	2.45624e-90	3.77216e-90	2.30037e-90	-4.34813e-91	-1.76129e-90	-1.28468e-90	4.30579e-91	2.46277e-90	1.62839e-91	1.04202e-91	-8.83695e-90	8.34909e-90	7.2932e-90	7.25565e-90	8.72536e-90	6.74579e-90	9.42124e-90	1.19151e-89	1.07108e-89	1.49961e-89	1.38509e-89	1.05248e-89	9.15631e-90	9.20357e-90	6.21194e-90	8.04946e-90	6.65741e-90	5.20179e-90	9.55569e-90	1.30414e-89	9.69386e-90	3.22094e-90	8.67279e-91	-2.17552e-90	3.35177e-91	-2.11204e-90	3.22233e-91	1.00621e-90	5.11889e-91	1.44856e-90	1.69598e-90	2.56343e-90	2.85814e-90	2.76609e-90	3.07672e-90	2.46175e-90	2.28511e-90	2.50688e-90	1.95539e-90	1.26195e-90	1.75484e-90	1.19416e-90	8.90604e-91	1.39539e-90	3.16993e-91	5.65535e-91	4.52846e-91	-4.35383e-91	1.87552e-90	-7.86337e-92	
2.46262e-91	1.02666e-90	1.97019e-91	1.09339e-90	2.56431e-90	4.05023e-90	3.32051e-90	2.46823e-90	3.4368e-90	3.72285e-90	3.9811e-90	3.43029e-90	2.66573e-90	2.04245e-90	1.06155e-90	1.46367e-90	2.46268e-90	2.74922e-90	1.45468e-90	-1.3348e-90	-2.64046e-90	-9.51727e-91	1.04563e-90	8.24952e-91	-3.92298e-92	-2.9204e-90	2.70899e-90	6.0426e-90	4.57901e-90	2.45851e-90	2.25054e-90	5.52549e-90	9.28501e-90	1.06382e-89	9.47579e-90	6.66659e-90	4.82103e-90	5.59067e-90	7.86065e-90	8.60929e-90	6.4442e-90	1.79764e-90	-1.0177e-90	1.80888e-90	9.69386e-90	1.47897e-89	7.59146e-90	-1.75789e-91	-2.67996e-90	-8.31012e-92	-2.41814e-91	-2.25206e-92	3.66756e-91	3.45974e-91	8.10727e-91	6.91857e-91	1.16765e-90	1.47291e-90	1.00938e-90	1.25832e-90	1.07136e-90	9.44004e-91	8.89382e-91	7.10399e-91	7.86344e-91	5.63243e-91	5.39524e-91	5.70436e-91	2.83743e-91	2.12123e-91	1.72739e-91	1.51517e-91	1.09711e-91	1.88867e-91	8.64028e-93	
-1.36353e-90	1.778e-90	1.09279e-90	1.04407e-90	1.27494e-90	2.47781e-90	2.14006e-90	1.30801e-90	2.31686e-90	2.57772e-90	3.01209e-90	2.49806e-90	2.06669e-90	1.57724e-90	7.46661e-91	1.40785e-90	1.9364e-90	1.63371e-90	1.61196e-90	8.46689e-91	-1.05904e-90	-1.9751e-90	8.29236e-93	6.33442e-91	-2.90831e-92	-4.00247e-90	3.83597e-90	4.08361e-90	3.65372e-90	4.12332e-90	2.86413e-90	3.78193e-90	5.37849e-90	5.67574e-90	6.6996e-90	5.85006e-90	4.64405e-90	4.82093e-90	6.10434e-90	5.30351e-90	4.29841e-90	1.51455e-90	-7.22645e-91	1.6015e-91	3.22094e-90	7.59146e-90	8.38519e-90	4.72627e-90	-1.7978e-90	-4.97991e-91	-8.36216e-91	5.66275e-92	4.00638e-91	2.87275e-91	6.76078e-91	6.99299e-91	1.36119e-90	1.3148e-90	1.05065e-90	1.43832e-90	1.09086e-90	9.2848e-91	9.95444e-91	9.53771e-91	5.96527e-91	7.09857e-91	4.47547e-91	4.94088e-91	4.72115e-91	1.25348e-91	1.67901e-91	2.65424e-91	-1.70461e-91	7.14073e-91	-2.76512e-92	
-7.55198e-90	6.74057e-90	4.78516e-90	1.87649e-90	3.48733e-91	2.6752e-90	2.55649e-90	5.54053e-91	3.23679e-90	3.89999e-90	4.26101e-90	1.55813e-90	2.99216e-90	3.7797e-90	5.85015e-91	1.2458e-90	2.45742e-90	1.12164e-90	1.13914e-90	2.08326e-90	8.68685e-91	-1.25971e-90	3.99656e-91	-6.77432e-91	5.00941e-92	-9.66792e-90	9.70237e-90	4.77669e-90	4.76693e-90	8.41531e-90	4.81306e-90	4.04057e-90	3.08293e-90	-2.35193e-91	7.24679e-90	9.50439e-90	7.90072e-90	6.55053e-90	5.6301e-90	8.6798e-91	4.18691e-90	4.29935e-90	1.41796e-90	1.59492e-90	8.67279e-91	-1.75789e-91	4.72627e-90	9.05835e-90	1.0124e-90	-5.23669e-91	-2.87385e-90	3.89007e-91	1.07707e-90	4.11938e-91	1.14687e-90	1.57856e-90	2.7363e-90	2.41391e-90	2.62555e-90	3.09152e-90	2.2286e-90	2.09738e-90	2.44642e-90	2.20074e-90	8.00517e-91	1.72325e-90	1.05451e-90	6.29767e-91	1.5979e-90	2.36862e-91	4.11138e-91	6.61281e-91	-8.29549e-91	2.55788e-90	-1.20861e-91	
4.26826e-90	-3.08692e-90	-3.08068e-91	1.06396e-90	1.69484e-90	8.53764e-92	1.28133e-90	3.51298e-90	2.07404e-90	1.7063e-90	3.81814e-91	1.17128e-90	7.65386e-91	5.72493e-91	2.09506e-90	1.04517e-90	-3.18092e-91	-1.6984e-91	3.48496e-91	6.88732e-91	1.6683e-90	1.34511e-90	-2.64158e-90	-1.64213e-90	1.40319e-91	1.01995e-89	-6.99679e-90	-3.71464e-90	1.14174e-91	1.15382e-90	4.49487e-90	2.58924e-90	-4.96715e-91	-4.44476e-91	-4.27229e-90	-2.30561e-90	9.5561e-91	6.86098e-91	-1.97922e-90	-1.13163e-90	-2.91951e-90	-8.38844e-91	1.99997e-90	5.54343e-92	-2.17552e-90	-2.67996e-90	-1.7978e-90	1.0124e-90	1.00158e-89	6.67604e-91	1.76503e-90	-3.02172e-91	-1.60276e-91	3.84723e-91	-4.70373e-92	-4.27764e-92	-6.97349e-91	-5.90206e-91	-6.69007e-91	-1.2016e-90	-6.14267e-91	-5.2727e-91	-9.65593e-91	-5.14047e-91	-2.34234e-91	-6.45269e-91	-2.07283e-91	-8.70789e-92	-6.79587e-91	1.8274e-92	6.69939e-93	-2.27089e-91	6.97708e-91	-1.75122e-90	1.20357e-91	
-5.02429e-91	5.92157e-91	3.0641e-91	1.55361e-91	1.22264e-91	3.14953e-91	3.35669e-91	1.48573e-91	5.0014e-91	5.15922e-91	3.51057e-91	1.25786e-91	3.38231e-91	3.66067e-91	1.32636e-92	-1.12684e-92	1.94713e-91	2.20323e-91	5.66438e-92	6.45767e-92	9.71476e-92	9.33809e-92	1.31284e-91	-1.13062e-91	6.86258e-92	-1.08041e-90	8.4157e-91	8.06824e-91	5.39741e-91	3.56438e-91	2.32652e-92	4.07144e-91	9.56305e-91	8.28261e-91	9.31581e-91	4.10974e-91	-2.55377e-93	2.37655e-91	6.35992e-91	4.81291e-91	4.86634e-91	2.37593e-91	1.17955e-91	3.4319e-91	3.35177e-91	-8.31012e-92	-4.97991e-91	-5.23669e-91	6.67604e-91	4.83123e-91	-2.40833e-91	3.05054e-92	6.89856e-92	4.44793e-92	9.94362e-92	1.53646e-91	1.98746e-91	2.60151e-91	2.63097e-91	2.07789e-91	2.28325e-91	1.9766e-91	2.18102e-91	2.07117e-91	1.03517e-91	1.21695e-91	1.09619e-91	8.67736e-92	1.08434e-91	4.91638e-92	4.51771e-92	5.79896e-92	-4.79126e-92	1.83629e-91	-4.37525e-93	
9.7103e-90	-6.42669e-90	-2.95183e-90	3.04681e-91	1.83565e-90	-1.12739e-90	-2.92785e-91	2.44319e-90	-8.89509e-91	-2.11715e-90	-3.43452e-90	-3.73555e-91	-2.04033e-90	-2.61892e-90	1.45465e-90	1.35497e-91	-2.22742e-90	-9.99725e-91	-1.27582e-91	-8.29893e-91	-1.00108e-91	6.6469e-91	-2.24885e-90	3.55336e-91	-4.15077e-92	1.63423e-89	-9.87941e-90	-4.69656e-90	-2.37307e-90	-4.39747e-90	-5.9804e-91	-2.03363e-90	-3.60783e-90	-8.73934e-92	-7.03665e-90	-7.01215e-90	-3.98335e-90	-3.38365e-90	-4.50695e-90	-7.08163e-91	-4.66397e-90	-3.49288e-90	3.0864e-93	-1.62674e-90	-2.11204e-90	-2.41814e-91	-8.36216e-91	-2.87385e-90	1.76503e-90	-2.40833e-91	1.002e-89	-5.69769e-92	2.40927e-91	9.74206e-91	-2.19836e-91	-1.28397e-90	-2.50582e-90	-2.65976e-90	-3.07045e-90	-3.6196e-90	-2.31227e-90	-2.76366e-90	-2.94709e-90	-2.0966e-90	-9.99744e-91	-1.63063e-90	-1.39761e-90	-6.65876e-91	-1.67129e-90	-5.7163e-91	-2.66263e-91	-9.08904e-91	7.64507e-91	-2.82328e-90	1.18713e-91	
-3.54854e-93	2.30095e-90	2.0416e-90	1.51382e-90	1.27277e-90	1.35638e-90	1.1668e-90	6.72024e-91	9.82108e-91	1.05636e-90	8.15808e-91	4.06763e-91	9.12388e-91	1.36619e-90	8.38043e-91	6.60788e-91	6.51924e-91	4.05844e-91	4.51986e-91	6.54523e-91	3.88622e-91	3.69265e-92	4.38408e-91	9.09906e-92	2.03091e-92	2.08329e-91	3.36118e-90	3.08981e-90	2.42354e-90	1.53778e-90	1.59221e-91	1.25686e-92	4.33079e-91	8.10161e-91	2.13499e-90	1.7875e-90	9.3963e-91	7.65203e-91	1.06309e-90	6.59361e-91	1.11744e-90	9.06241e-91	2.08849e-91	2.57909e-91	3.22233e-91	-2.25206e-92	5.66275e-92	3.89007e-91	-3.02172e-91	3.05054e-92	-5.69769e-92	2.92737e-90	1.78746e-90	2.08827e-90	1.53675e-90	1.22896e-90	1.2186e-90	8.47417e-91	9.07642e-91	8.04077e-91	9.00301e-91	5.84885e-91	6.34533e-91	1.15491e-90	6.67818e-91	5.22633e-91	6.38117e-91	4.06474e-91	5.38862e-91	4.24065e-91	2.14035e-91	1.26398e-91	8.03343e-92	3.96585e-91	-2.06274e-93	
-1.37186e-90	3.53971e-90	2.90224e-90	2.48266e-90	2.34177e-90	3.19551e-90	3.17413e-90	2.46511e-90	3.36996e-90	3.55899e-90	3.06904e-90	1.92385e-90	2.52008e-90	2.91401e-90	1.58487e-90	1.45183e-90	1.72891e-90	1.13749e-90	9.75627e-91	1.21246e-90	8.34532e-91	2.7243e-91	7.98976e-91	6.2235e-92	3.80323e-92	-2.15951e-90	5.0696e-90	4.49384e-90	3.74849e-90	3.88138e-90	2.32356e-90	2.37971e-90	2.78687e-90	2.22618e-90	4.64544e-90	4.49125e-90	3.24402e-90	2.73668e-90	2.84085e-90	1.54284e-90	2.43187e-90	2.05846e-90	7.60142e-91	8.89571e-91	1.00621e-90	3.66756e-91	4.00638e-91	1.07707e-90	-1.60276e-91	6.89856e-92	2.40927e-91	1.78746e-90	3.17283e-90	2.54343e-90	2.76785e-90	3.11154e-90	3.62396e-90	3.13329e-90	3.0235e-90	3.2098e-90	2.81523e-90	2.249e-90	2.33561e-90	2.54612e-90	1.74744e-90	1.65225e-90	1.44768e-90	1.1288e-90	1.3602e-90	6.11463e-91	5.23262e-91	6.99885e-91	-5.12462e-92	9.21047e-91	1.55187e-92	
7.26765e-91	1.79014e-90	2.31431e-90	2.58478e-90	3.1407e-90	3.34971e-90	3.49312e-90	3.42617e-90	3.42388e-90	3.33801e-90	2.76247e-90	2.34739e-90	2.46451e-90	2.50656e-90	2.03847e-90	1.64012e-90	1.35636e-90	1.10752e-90	1.13943e-90	1.14942e-90	9.15133e-91	4.55828e-91	2.55932e-91	2.63379e-91	7.80373e-92	1.34403e-90	2.46176e-90	3.11042e-90	3.21358e-90	3.05712e-90	2.73921e-90	2.69976e-90	2.83342e-90	3.13824e-90	3.64259e-90	3.16154e-90	2.40063e-90	1.96444e-90	1.81279e-90	1.65106e-90	1.59486e-90	1.21768e-90	7.16869e-91	5.51152e-91	5.11889e-91	3.45974e-91	2.87275e-91	4.11938e-91	3.84723e-91	4.44793e-92	9.74206e-91	2.08827e-90	2.54343e-90	3.71648e-90	2.72473e-90	3.32273e-90	3.57854e-90	3.26537e-90	3.15657e-90	2.7442e-90	2.76104e-90	2.40973e-90	2.13201e-90	2.31677e-90	1.93733e-90	1.57367e-90	1.338e-90	1.41061e-90	1.05495e-90	5.74345e-91	7.3072e-91	5.78425e-91	1.57776e-91	3.16822e-91	5.53906e-92	
-1.77235e-90	3.40001e-90	3.24856e-90	3.05846e-90	3.34267e-90	4.54876e-90	4.60651e-90	4.06549e-90	5.03915e-90	5.12077e-90	4.61038e-90	3.28115e-90	3.62423e-90	3.99379e-90	2.5465e-90	2.19024e-90	2.40146e-90	1.72008e-90	1.464e-90	1.64036e-90	1.0336e-90	3.54891e-91	9.4713e-91	2.25699e-91	7.09792e-92	-2.4039e-90	5.21066e-90	4.72862e-90	4.59216e-90	5.22546e-90	4.07222e-90	4.42642e-90	5.11992e-90	4.44272e-90	6.60844e-90	6.1745e-90	4.61537e-90	3.83967e-90	3.69991e-90	2.52498e-90	3.39726e-90	2.59727e-90	1.13576e-90	1.32326e-90	1.44856e-90	8.10727e-91	6.76078e-91	1.14687e-90	-4.70373e-92	9.94362e-92	-2.19836e-91	1.53675e-90	2.76785e-90	2.72473e-90	4.15276e-90	3.68268e-90	4.66283e-90	4.75089e-90	4.39307e-90	4.34226e-90	3.9777e-90	3.35051e-90	3.25895e-90	3.36486e-90	2.17363e-90	2.34183e-90	2.16882e-90	1.41947e-90	1.57097e-90	1.0281e-90	7.53083e-91	6.8529e-91	1.75568e-91	9.50279e-91	2.51897e-92	
-2.93968e-90	4.26899e-90	3.77649e-90	3.29709e-90	3.44661e-90	5.2097e-90	5.52965e-90	4.84844e-90	6.14193e-90	6.30332e-90	5.80662e-90	4.16889e-90	4.7326e-90	4.85401e-90	2.51886e-90	2.23978e-90	2.91244e-90	2.16141e-90	1.721e-90	1.77126e-90	1.25313e-90	6.33802e-91	1.16038e-90	1.03935e-91	1.11803e-91	-4.47179e-90	6.36975e-90	5.6187e-90	5.25959e-90	6.66016e-90	5.30991e-90	5.70634e-90	6.39873e-90	4.97064e-90	7.78689e-90	7.33533e-90	5.51226e-90	4.79264e-90	4.78965e-90	3.06103e-90	4.35048e-90	3.45967e-90	1.54083e-90	1.72962e-90	1.69598e-90	6.91857e-91	6.99299e-91	1.57856e-90	-4.27764e-92	1.53646e-91	-1.28397e-90	1.22896e-90	3.11154e-90	3.32273e-90	3.68268e-90	6.03818e-90	5.95061e-90	5.91783e-90	6.21816e-90	6.23539e-90	5.29538e-90	4.89149e-90	4.53733e-90	4.10508e-90	3.32328e-90	3.32914e-90	2.44735e-90	2.11931e-90	2.28904e-90	1.00909e-90	1.00859e-90	1.14452e-90	-7.26176e-92	1.40548e-90	2.74981e-92	
-5.62239e-90	6.8139e-90	5.27916e-90	3.86992e-90	3.81782e-90	6.5748e-90	6.49795e-90	4.79361e-90	7.20308e-90	7.60301e-90	7.37155e-90	4.63131e-90	5.67308e-90	6.05444e-90	2.36215e-90	2.41323e-90	3.86888e-90	2.76632e-90	1.96437e-90	2.3727e-90	1.57461e-90	3.82434e-91	1.89771e-90	6.07032e-92	1.36291e-91	-9.08875e-90	1.06152e-89	7.92173e-90	6.59766e-90	8.54878e-90	5.76187e-90	6.6614e-90	7.92175e-90	5.53295e-90	1.10117e-89	1.05389e-89	7.49168e-90	6.3494e-90	6.65775e-90	3.52264e-90	6.03446e-90	4.73283e-90	1.56363e-90	2.27205e-90	2.56343e-90	1.16765e-90	1.36119e-90	2.7363e-90	-6.97349e-91	1.98746e-91	-2.50582e-90	1.2186e-90	3.62396e-90	3.57854e-90	4.66283e-90	5.95061e-90	8.55144e-90	7.32598e-90	7.87807e-90	7.87852e-90	7.07944e-90	6.08163e-90	5.88697e-90	5.49678e-90	4.0005e-90	4.11251e-90	3.17888e-90	2.73179e-90	3.04808e-90	1.19822e-90	1.25522e-90	1.58632e-90	-4.32481e-91	2.49363e-90	-1.17112e-92	
-5.92274e-90	6.19756e-90	4.75108e-90	3.80467e-90	3.92464e-90	6.53102e-90	6.56607e-90	5.15136e-90	7.59571e-90	8.11231e-90	7.73673e-90	4.87388e-90	5.7744e-90	6.22282e-90	2.9062e-90	2.8204e-90	3.8899e-90	2.81642e-90	2.08618e-90	2.35557e-90	1.37368e-90	1.67287e-91	1.88376e-90	2.80303e-91	1.4031e-91	-8.69759e-90	1.00698e-89	7.65429e-90	6.35332e-90	8.57167e-90	6.25872e-90	7.35271e-90	8.73379e-90	6.2331e-90	1.12296e-89	1.08622e-89	7.92626e-90	6.65935e-90	6.7198e-90	3.77567e-90	6.07831e-90	4.63078e-90	1.68208e-90	2.49807e-90	2.85814e-90	1.47291e-90	1.3148e-90	2.41391e-90	-5.90206e-91	2.60151e-91	-2.65976e-90	8.47417e-91	3.13329e-90	3.26537e-90	4.75089e-90	5.91783e-90	7.32598e-90	8.94511e-90	7.52161e-90	8.10663e-90	6.9957e-90	6.39683e-90	6.2013e-90	5.66691e-90	3.89303e-90	4.22863e-90	3.63435e-90	2.72795e-90	2.8994e-90	1.44908e-90	1.36398e-90	1.36838e-90	-1.7333e-91	2.27846e-90	-6.3697e-93	
-6.06694e-90	7.1342e-90	5.17663e-90	3.52618e-90	3.57531e-90	6.65816e-90	6.58474e-90	4.85036e-90	7.5604e-90	8.02133e-90	7.90742e-90	4.94582e-90	6.08743e-90	6.45522e-90	2.43792e-90	2.40236e-90	4.04575e-90	2.9908e-90	2.08256e-90	2.26816e-90	1.43848e-90	4.34437e-91	2.07048e-90	-1.3089e-92	1.48586e-91	-1.00203e-89	1.09948e-89	8.08424e-90	6.63942e-90	8.73337e-90	5.82008e-90	6.57083e-90	7.83079e-90	5.37206e-90	1.12109e-89	1.0673e-89	7.41186e-90	6.44932e-90	6.97307e-90	3.71777e-90	6.46316e-90	5.16493e-90	1.90906e-90	2.62769e-90	2.76609e-90	1.00938e-90	1.05065e-90	2.62555e-90	-6.69007e-91	2.63097e-91	-3.07045e-90	9.07642e-91	3.0235e-90	3.15657e-90	4.39307e-90	6.21816e-90	7.87807e-90	7.52161e-90	9.63417e-90	8.00796e-90	7.2829e-90	6.96674e-90	6.91844e-90	5.64546e-90	4.13248e-90	4.80375e-90	3.494e-90	2.82394e-90	3.26242e-90	1.44395e-90	1.39388e-90	1.44563e-90	-4.00115e-91	2.63983e-90	-4.0214e-92	
-7.66128e-90	7.86526e-90	5.71514e-90	3.75617e-90	3.37743e-90	6.59356e-90	6.62482e-90	4.73421e-90	7.95467e-90	8.65026e-90	8.38725e-90	5.00007e-90	6.1687e-90	6.73333e-90	2.47822e-90	2.62966e-90	4.24747e-90	2.84634e-90	1.98352e-90	2.52248e-90	1.46588e-90	1.36034e-91	2.30039e-90	3.74781e-92	1.16937e-91	-1.19505e-89	1.21304e-89	8.73696e-90	6.98395e-90	9.61192e-90	6.30982e-90	7.46219e-90	9.05744e-90	5.84919e-90	1.22848e-89	1.19546e-89	8.58244e-90	7.3572e-90	7.77903e-90	4.12234e-90	7.39629e-90	5.80695e-90	1.99912e-90	2.86584e-90	3.07672e-90	1.25832e-90	1.43832e-90	3.09152e-90	-1.2016e-90	2.07789e-91	-3.6196e-90	8.04077e-91	3.2098e-90	2.7442e-90	4.34226e-90	6.23539e-90	7.87852e-90	8.10663e-90	8.00796e-90	9.76582e-90	7.16172e-90	6.9598e-90	6.68144e-90	5.95594e-90	4.32206e-90	4.53971e-90	3.59985e-90	2.64875e-90	3.40125e-90	1.46613e-90	1.24152e-90	1.57849e-90	-6.21603e-91	3.03739e-90	-6.42115e-92	
-4.83143e-90	5.83273e-90	4.42336e-90	3.15658e-90	3.06764e-90	5.48475e-90	5.43438e-90	4.21366e-90	6.43856e-90	6.91673e-90	6.9227e-90	4.2596e-90	4.99585e-90	5.47656e-90	2.39992e-90	2.4261e-90	3.4651e-90	2.38031e-90	1.70129e-90	2.04202e-90	1.27128e-90	2.4799e-91	1.66321e-90	1.03236e-91	1.13884e-91	-7.8726e-90	9.05783e-90	6.72016e-90	5.70832e-90	7.61511e-90	5.45061e-90	6.48241e-90	7.66471e-90	5.31045e-90	9.81349e-90	9.29433e-90	6.69458e-90	5.80067e-90	5.93704e-90	3.11439e-90	5.31427e-90	4.24898e-90	1.59622e-90	2.26281e-90	2.46175e-90	1.07136e-90	1.09086e-90	2.2286e-90	-6.14267e-91	2.28325e-91	-2.31227e-90	9.00301e-91	2.81523e-90	2.76104e-90	3.9777e-90	5.29538e-90	7.07944e-90	6.9957e-90	7.2829e-90	7.16172e-90	7.88021e-90	5.39763e-90	5.70565e-90	5.49597e-90	3.85627e-90	3.94613e-90	3.03102e-90	2.58298e-90	2.76013e-90	1.38366e-90	1.1432e-90	1.28219e-90	-1.93554e-91	2.0297e-90	-8.25473e-93	
-5.25553e-90	5.61583e-90	4.071e-90	2.66619e-90	2.61993e-90	5.02787e-90	4.91506e-90	3.53602e-90	5.88622e-90	6.37364e-90	6.25904e-90	4.00439e-90	4.84947e-90	5.1288e-90	2.03327e-90	1.96758e-90	3.22735e-90	2.44819e-90	1.69559e-90	1.80235e-90	1.14893e-90	2.39127e-91	1.5665e-90	-3.01727e-92	1.08505e-91	-8.51867e-90	8.53195e-90	6.20694e-90	5.01105e-90	7.14939e-90	5.104e-90	5.81635e-90	6.68552e-90	4.35965e-90	8.9862e-90	8.81977e-90	6.36144e-90	5.47669e-90	5.84054e-90	3.20402e-90	5.24322e-90	4.06498e-90	1.60507e-90	2.24337e-90	2.28511e-90	9.44004e-91	9.2848e-91	2.09738e-90	-5.2727e-91	1.9766e-91	-2.76366e-90	5.84885e-91	2.249e-90	2.40973e-90	3.35051e-90	4.89149e-90	6.08163e-90	6.39683e-90	6.96674e-90	6.9598e-90	5.39763e-90	6.71729e-90	5.32649e-90	4.81883e-90	3.51432e-90	3.81956e-90	2.91343e-90	2.29823e-90	2.83738e-90	1.07631e-90	1.28772e-90	1.22158e-90	-3.39709e-91	2.10107e-90	-3.1838e-92	
-6.39598e-90	6.76475e-90	4.5863e-90	2.64987e-90	2.22163e-90	4.86397e-90	4.67852e-90	2.76256e-90	5.60214e-90	6.53484e-90	6.5352e-90	3.61746e-90	4.85725e-90	5.3054e-90	1.6646e-90	1.87488e-90	3.16786e-90	2.06886e-90	1.50611e-90	1.90847e-90	1.03349e-90	2.0258e-92	1.97907e-90	-9.81505e-94	1.10298e-91	-1.02514e-89	1.0081e-89	6.66461e-90	4.78837e-90	6.80439e-90	4.12122e-90	5.22236e-90	6.48023e-90	3.91624e-90	9.5611e-90	9.26018e-90	6.30987e-90	5.34619e-90	5.86003e-90	2.69511e-90	5.53076e-90	4.5252e-90	1.59752e-90	2.38489e-90	2.50688e-90	8.89382e-91	9.95444e-91	2.44642e-90	-9.65593e-91	2.18102e-91	-2.94709e-90	6.34533e-91	2.33561e-90	2.13201e-90	3.25895e-90	4.53733e-90	5.88697e-90	6.2013e-90	6.91844e-90	6.68144e-90	5.70565e-90	5.32649e-90	6.66262e-90	4.16145e-90	3.32574e-90	3.90778e-90	2.79987e-90	2.34469e-90	2.60482e-90	1.23943e-90	1.1802e-90	1.24591e-90	-5.65299e-91	2.55903e-90	-6.83292e-92	
-4.86301e-90	5.55287e-90	4.10618e-90	2.82637e-90	2.58729e-90	4.58523e-90	4.3431e-90	2.99531e-90	5.30556e-90	5.73621e-90	5.74912e-90	3.42858e-90	4.27616e-90	4.91511e-90	2.06067e-90	1.89005e-90	2.87867e-90	2.09749e-90	1.53034e-90	1.89152e-90	1.15967e-90	1.41102e-91	1.5425e-90	1.73562e-92	9.39077e-92	-7.52418e-90	8.58138e-90	6.3305e-90	5.2017e-90	6.77031e-90	4.38275e-90	5.17198e-90	6.29344e-90	4.14101e-90	8.71132e-90	8.41673e-90	5.97261e-90	5.15708e-90	5.36604e-90	2.56843e-90	4.736e-90	3.92573e-90	1.42823e-90	1.89888e-90	1.95539e-90	7.10399e-91	9.53771e-91	2.20074e-90	-5.14047e-91	2.07117e-91	-2.0966e-90	1.15491e-90	2.54612e-90	2.31677e-90	3.36486e-90	4.10508e-90	5.49678e-90	5.66691e-90	5.64546e-90	5.95594e-90	5.49597e-90	4.81883e-90	4.16145e-90	5.38438e-90	2.51729e-90	3.22096e-90	2.72771e-90	1.76677e-90	2.44402e-90	1.01946e-90	1.07669e-90	9.36759e-91	-2.20102e-91	1.9703e-90	-4.09809e-92	
-1.65396e-90	2.53055e-90	2.2072e-90	1.83775e-90	2.04699e-90	3.06191e-90	3.23305e-90	2.89027e-90	3.68035e-90	3.86781e-90	3.63783e-90	2.6004e-90	2.77859e-90	2.85222e-90	1.69106e-90	1.60931e-90	1.80625e-90	1.26131e-90	1.09482e-90	1.1125e-90	7.09851e-91	1.76116e-91	5.64706e-91	1.43416e-91	6.54318e-92	-2.72545e-90	3.8027e-90	3.1935e-90	2.74334e-90	3.52515e-90	2.93381e-90	3.39357e-90	3.96329e-90	3.26672e-90	4.82628e-90	4.33371e-90	3.08513e-90	2.72182e-90	3.09309e-90	2.43751e-90	2.98733e-90	2.11474e-90	9.74191e-91	1.16403e-90	1.26195e-90	7.86344e-91	5.96527e-91	8.00517e-91	-2.34234e-91	1.03517e-91	-9.99744e-91	6.67818e-91	1.74744e-90	1.93733e-90	2.17363e-90	3.32328e-90	4.0005e-90	3.89303e-90	4.13248e-90	4.32206e-90	3.85627e-90	3.51432e-90	3.32574e-90	2.51729e-90	3.38424e-90	1.84238e-90	1.72546e-90	1.74125e-90	1.46239e-90	8.93247e-91	5.57858e-91	9.14796e-91	-8.99978e-92	8.56431e-91	1.37802e-92	
-4.11596e-90	4.43887e-90	3.06142e-90	1.83585e-90	1.66127e-90	3.40215e-90	3.14832e-90	1.98409e-90	3.91649e-90	4.39081e-90	4.29446e-90	2.36574e-90	3.35821e-90	3.8815e-90	1.47231e-90	1.40722e-90	2.22222e-90	1.58138e-90	1.02983e-90	1.19974e-90	6.5303e-91	6.32197e-92	1.3157e-90	-9.354e-92	8.28531e-92	-6.38907e-90	6.81195e-90	4.69401e-90	3.67757e-90	5.14729e-90	3.43558e-90	4.08133e-90	4.80015e-90	3.0782e-90	6.81404e-90	6.66353e-90	4.73308e-90	4.00479e-90	4.02848e-90	1.67331e-90	3.61154e-90	3.14382e-90	1.26107e-90	1.77218e-90	1.75484e-90	5.63243e-91	7.09857e-91	1.72325e-90	-6.45269e-91	1.21695e-91	-1.63063e-90	5.22633e-91	1.65225e-90	1.57367e-90	2.34183e-90	3.32914e-90	4.11251e-90	4.22863e-90	4.80375e-90	4.53971e-90	3.94613e-90	3.81956e-90	3.90778e-90	3.22096e-90	1.84238e-90	3.46208e-90	1.4655e-90	1.57566e-90	2.06458e-90	5.19983e-91	9.61224e-91	6.50572e-91	-1.75601e-91	1.55531e-90	-3.54832e-92	
-2.42795e-90	2.98494e-90	2.36734e-90	1.83889e-90	1.8152e-90	2.92146e-90	2.96198e-90	2.34678e-90	3.48356e-90	3.80282e-90	3.75576e-90	2.46783e-90	2.64903e-90	2.79262e-90	1.38019e-90	1.43016e-90	1.93366e-90	1.29687e-90	1.04143e-90	1.30218e-90	8.91033e-91	2.24011e-91	8.50565e-91	1.92025e-91	6.15062e-92	-3.67337e-90	4.62737e-90	3.61184e-90	3.04813e-90	3.87091e-90	2.56978e-90	2.92587e-90	3.55614e-90	2.40557e-90	4.69981e-90	4.69109e-90	3.49479e-90	3.00854e-90	3.11279e-90	1.82119e-90	2.8449e-90	2.24324e-90	9.05277e-91	1.10747e-90	1.19416e-90	5.39524e-91	4.47547e-91	1.05451e-90	-2.07283e-91	1.09619e-91	-1.39761e-90	6.38117e-91	1.44768e-90	1.338e-90	2.16882e-90	2.44735e-90	3.17888e-90	3.63435e-90	3.494e-90	3.59985e-90	3.03102e-90	2.91343e-90	2.79987e-90	2.72771e-90	1.72546e-90	1.4655e-90	2.51217e-90	7.72148e-91	1.25586e-90	9.89422e-91	3.87754e-91	7.18385e-91	-1.52931e-91	1.08484e-90	-7.69508e-93	
-1.34488e-90	1.68237e-90	1.4288e-90	1.02331e-90	1.16167e-90	1.83477e-90	1.87119e-90	1.60412e-90	2.13283e-90	2.263e-90	2.11249e-90	1.31469e-90	1.53167e-90	1.66867e-90	9.52412e-91	9.84574e-91	1.24148e-90	9.53181e-91	6.38847e-91	5.94772e-91	4.06701e-91	1.08664e-91	4.05061e-91	4.90756e-92	5.24124e-92	-1.95816e-90	2.32288e-90	1.83199e-90	1.60788e-90	2.22975e-90	1.85732e-90	2.28919e-90	2.70069e-90	2.28373e-90	3.40981e-90	2.9939e-90	2.09136e-90	1.83201e-90	1.99254e-90	1.41569e-90	1.747e-90	1.2117e-90	5.20114e-91	7.70782e-91	8.90604e-91	5.70436e-91	4.94088e-91	6.29767e-91	-8.70789e-92	8.67736e-92	-6.65876e-91	4.06474e-91	1.1288e-90	1.41061e-90	1.41947e-90	2.11931e-90	2.73179e-90	2.72795e-90	2.82394e-90	2.64875e-90	2.58298e-90	2.29823e-90	2.34469e-90	1.76677e-90	1.74125e-90	1.57566e-90	7.72148e-91	1.92853e-90	7.09191e-91	3.86422e-91	8.3584e-91	3.12311e-91	6.29804e-92	5.28851e-91	1.98602e-92	
-4.13598e-90	4.15824e-90	2.58363e-90	1.28404e-90	8.05909e-91	2.38692e-90	2.07595e-90	7.42849e-91	2.52052e-90	2.92712e-90	3.02768e-90	1.44315e-90	2.4891e-90	2.91613e-90	5.79812e-91	6.96935e-91	1.69285e-90	1.19448e-90	7.58243e-91	9.17943e-91	4.60672e-91	-1.33644e-92	1.22447e-90	-1.89594e-91	5.79027e-92	-6.57914e-90	6.51032e-90	4.25997e-90	2.98924e-90	4.0788e-90	2.01608e-90	2.43986e-90	3.10733e-90	1.42654e-90	5.22883e-90	5.21026e-90	3.47352e-90	2.94487e-90	3.24776e-90	1.05244e-90	3.0582e-90	2.66648e-90	8.35709e-91	1.35725e-90	1.39539e-90	2.83743e-91	4.72115e-91	1.5979e-90	-6.79587e-91	1.08434e-91	-1.67129e-90	5.38862e-91	1.3602e-90	1.05495e-90	1.57097e-90	2.28904e-90	3.04808e-90	2.8994e-90	3.26242e-90	3.40125e-90	2.76013e-90	2.83738e-90	2.60482e-90	2.44402e-90	1.46239e-90	2.06458e-90	1.25586e-90	7.09191e-91	2.17236e-90	2.06524e-91	4.70665e-91	8.42801e-91	-4.98634e-91	1.63828e-90	-4.40379e-92	
-5.58726e-91	1.02393e-90	8.98824e-91	8.17077e-91	9.47186e-91	1.25291e-90	1.28916e-90	1.20273e-90	1.57686e-90	1.7461e-90	1.6382e-90	1.07287e-90	9.7982e-91	1.05948e-90	6.59217e-91	5.83411e-91	6.23984e-91	3.85285e-91	5.09403e-91	6.92975e-91	4.35376e-91	1.08516e-91	2.63663e-91	1.47598e-91	9.75491e-93	-9.12397e-91	1.47071e-90	1.3781e-90	1.19621e-90	1.21802e-90	8.02671e-91	9.44752e-91	1.31162e-90	1.05438e-90	1.60789e-90	1.48664e-90	1.06797e-90	9.4334e-91	1.05191e-90	9.08176e-91	1.17209e-90	7.7551e-91	2.34351e-91	2.35002e-91	3.16993e-91	2.12123e-91	1.25348e-91	2.36862e-91	1.8274e-92	4.91638e-92	-5.7163e-91	4.24065e-91	6.11463e-91	5.74345e-91	1.0281e-90	1.00909e-90	1.19822e-90	1.44908e-90	1.44395e-90	1.46613e-90	1.38366e-90	1.07631e-90	1.23943e-90	1.01946e-90	8.93247e-91	5.19983e-91	9.89422e-91	3.86422e-91	2.06524e-91	9.70783e-91	-1.18451e-91	2.77845e-91	1.48697e-91	2.13877e-91	1.11812e-92	
-7.89096e-91	9.89683e-91	9.56327e-91	6.61186e-91	5.68537e-91	8.89911e-91	8.92429e-91	7.16005e-91	1.1004e-90	1.17094e-90	1.1169e-90	7.61185e-91	9.82304e-91	1.12289e-90	6.79964e-91	6.35713e-91	6.99134e-91	4.3701e-91	2.73634e-91	4.1845e-91	3.10461e-91	3.48438e-92	2.35976e-91	-8.29428e-93	4.03043e-92	-1.34353e-90	1.37537e-90	9.83163e-91	9.56077e-91	1.59426e-90	1.52232e-90	1.75511e-90	1.81315e-90	1.51159e-90	2.28051e-90	2.09913e-90	1.53825e-90	1.23036e-90	1.07132e-90	4.63716e-91	7.9366e-91	8.27165e-91	6.28088e-91	7.13609e-91	5.65535e-91	1.72739e-91	1.67901e-91	4.11138e-91	6.69939e-93	4.51771e-92	-2.66263e-91	2.14035e-91	5.23262e-91	7.3072e-91	7.53083e-91	1.00859e-90	1.25522e-90	1.36398e-90	1.39388e-90	1.24152e-90	1.1432e-90	1.28772e-90	1.1802e-90	1.07669e-90	5.57858e-91	9.61224e-91	3.87754e-91	8.3584e-91	4.70665e-91	-1.18451e-91	9.56066e-91	-1.66908e-91	1.02622e-91	3.26372e-91	-1.92912e-93	
-1.68263e-90	1.59293e-90	9.66006e-91	5.39004e-91	4.36748e-91	1.11784e-90	1.01608e-90	4.87697e-91	1.15416e-90	1.34596e-90	1.37514e-90	6.41499e-91	8.75465e-91	9.48704e-91	5.48065e-92	2.08953e-91	6.65568e-91	4.81585e-91	3.5207e-91	3.64818e-91	2.44107e-91	7.59723e-92	4.50162e-91	-9.2962e-93	3.23884e-92	-2.49546e-90	2.60091e-90	1.70084e-90	1.08391e-90	1.40253e-90	4.71721e-91	6.23437e-91	8.56198e-91	1.52199e-92	1.39991e-90	1.48886e-90	9.47832e-91	8.77406e-91	1.19814e-90	4.42541e-91	1.11071e-90	7.99384e-91	6.17484e-93	2.8657e-91	4.52846e-91	1.51517e-91	2.65424e-91	6.61281e-91	-2.27089e-91	5.79896e-92	-9.08904e-91	1.26398e-91	6.99885e-91	5.78425e-91	6.8529e-91	1.14452e-90	1.58632e-90	1.36838e-90	1.44563e-90	1.57849e-90	1.28219e-90	1.22158e-90	1.24591e-90	9.36759e-91	9.14796e-91	6.50572e-91	7.18385e-91	3.12311e-91	8.42801e-91	2.77845e-91	-1.66908e-91	9.93491e-91	-5.46994e-91	7.98176e-91	-7.37845e-93	
2.83584e-90	-2.08659e-90	-8.93292e-91	9.32293e-92	6.85362e-91	-2.00749e-91	-6.14624e-92	8.71758e-91	-1.0097e-91	-3.16782e-91	-5.12238e-91	3.38793e-91	-2.05997e-91	-4.20903e-91	7.32768e-91	3.84433e-91	-3.08879e-91	-8.59756e-92	5.75596e-92	-7.71808e-92	1.1429e-91	2.42443e-91	-6.33972e-91	1.27451e-91	-1.71779e-92	4.0126e-90	-3.43034e-90	-1.60008e-90	-5.20773e-91	-8.47631e-91	7.00695e-91	3.98414e-91	4.20536e-92	1.14409e-90	-1.1059e-90	-1.295e-90	-5.22302e-91	-3.88398e-91	-7.82174e-91	4.02746e-91	-9.34892e-91	-8.84867e-91	8.09216e-92	-3.38624e-91	-4.35383e-91	1.09711e-91	-1.70461e-91	-8.29549e-91	6.97708e-91	-4.79126e-92	7.64507e-91	8.03343e-92	-5.12462e-92	1.57776e-91	1.75568e-91	-7.26176e-92	-4.32481e-91	-1.7333e-91	-4.00115e-91	-6.21603e-91	-1.93554e-91	-3.39709e-91	-5.65299e-91	-2.20102e-91	-8.99978e-92	-1.75601e-91	-1.52931e-91	6.29804e-92	-4.98634e-91	1.48697e-91	1.02622e-91	-5.46994e-91	9.90795e-91	-1.32187e-90	7.6422e-92	
-7.9855e-90	6.71128e-90	3.60095e-90	8.89297e-91	-5.1885e-91	2.12634e-90	1.62002e-90	-1.01878e-90	1.94028e-90	2.58592e-90	3.04442e-90	3.51449e-91	2.1226e-90	2.90472e-90	-8.36362e-91	-1.51563e-91	1.7408e-90	8.84331e-91	3.32876e-91	9.03234e-91	1.46328e-91	-5.13461e-91	2.13977e-90	-2.6538e-91	5.17157e-92	-1.22232e-89	1.06292e-89	5.90586e-90	3.19179e-90	4.45495e-90	3.69413e-91	1.40835e-90	2.75795e-90	-1.64521e-91	6.51669e-90	6.60595e-90	3.80821e-90	3.11606e-90	3.97737e-90	3.83921e-91	4.22343e-90	3.65989e-90	3.79654e-91	1.50163e-90	1.87552e-90	1.88867e-91	7.14073e-91	2.55788e-90	-1.75122e-90	1.83629e-91	-2.82328e-90	3.96585e-91	9.21047e-91	3.16822e-91	9.50279e-91	1.40548e-90	2.49363e-90	2.27846e-90	2.63983e-90	3.03739e-90	2.0297e-90	2.10107e-90	2.55903e-90	1.9703e-90	8.56431e-91	1.55531e-90	1.08484e-90	5.28851e-91	1.63828e-90	2.13877e-91	3.26372e-91	7.98176e-91	-1.32187e-90	3.14748e-90	-1.65485e-91	
4.15491e-91	-3.27616e-91	-1.54783e-91	-4.59096e-93	7.63185e-92	-4.7832e-92	-9.23024e-93	1.37901e-91	-1.84202e-92	-5.84709e-92	-9.22503e-92	3.72845e-92	-6.16564e-92	-1.02546e-91	8.68573e-92	5.10338e-92	-4.66517e-92	-8.84547e-93	1.55047e-92	-1.40216e-92	2.70954e-92	4.61444e-92	-1.13064e-91	1.98285e-92	1.12815e-93	6.26036e-91	-5.20982e-91	-2.50656e-91	-9.69818e-92	-1.53161e-91	5.10707e-92	-5.36895e-93	-7.19877e-92	7.84645e-92	-2.54954e-91	-2.65896e-91	-1.34877e-91	-1.03169e-91	-1.48637e-91	2.81576e-92	-1.89666e-91	-1.80979e-91	-2.19347e-92	-7.28397e-92	-7.86337e-92	8.64028e-93	-2.76512e-92	-1.20861e-91	1.20357e-91	-4.37525e-93	1.18713e-91	-2.06274e-93	1.55187e-92	5.53906e-92	2.51897e-92	2.74981e-92	-1.17112e-92	-6.3697e-93	-4.0214e-92	-6.42115e-92	-8.25473e-93	-3.1838e-92	-6.83292e-92	-4.09809e-92	1.37802e-92	-3.54832e-92	-7.69508e-93	1.98602e-92	-4.40379e-92	1.11812e-92	-1.92912e-93	-7.37845e-93	7.6422e-92	-1.65485e-91	1.58958e-92	


==> anc/PromptEnergySpectrum_FineBin.txt <==
# The measurement of the total finely-binned prompt energy spectrum of IBD reaction at Daya Bay. 
# The background has been subtracted. 
# The spectrum can be compared with theoretical models including non-equilibrium effect. 
# The bin width is 0.05 MeV from 1 MeV to 8 MeV. The first bin is 0.7-1 MeV. 
# The content in each bin has been divided by the bin width. 
# The covariance matrix of the spectral uncertainty is shown below the shared data. 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertanty
0.85	8.12363e-45	0.0833966
1.025	1.97683e-44	0.0602795
1.075	3.15506e-44	0.0459621
1.125	3.75641e-44	0.0502146
1.175	4.42742e-44	0.0508499
1.225	4.93306e-44	0.0497416
1.275	5.76504e-44	0.0263266
1.325	6.37405e-44	0.0232672
1.375	6.93414e-44	0.0203136
1.425	7.65831e-44	0.0177471
1.475	8.2723e-44	0.0156357
1.525	8.89226e-44	0.0138386
1.575	9.42898e-44	0.012381
1.625	1.01301e-43	0.0109271
1.675	1.05882e-43	0.0101547
1.725	1.11839e-43	0.00953833
1.775	1.16946e-43	0.00906446
1.825	1.228e-43	0.00789556
1.875	1.27227e-43	0.00807243
1.925	1.32094e-43	0.0072711
1.975	1.37553e-43	0.00693038
2.025	1.41091e-43	0.00646164
2.075	1.43834e-43	0.00633033
2.125	1.47918e-43	0.00609021
2.175	1.53116e-43	0.00592443
2.225	1.55377e-43	0.00576497
2.275	1.5911e-43	0.00560755
2.325	1.60729e-43	0.00560035
2.375	1.66814e-43	0.00557989
2.425	1.69459e-43	0.00544637
2.475	1.70778e-43	0.00534302
2.525	1.72653e-43	0.0052377
2.575	1.74345e-43	0.00518018
2.625	1.75721e-43	0.00545614
2.675	1.74848e-43	0.00568685
2.725	1.75671e-43	0.00535477
2.775	1.76497e-43	0.00519364
2.825	1.76416e-43	0.00522986
2.875	1.76601e-43	0.0052698
2.925	1.7625e-43	0.00566133
2.975	1.75167e-43	0.00590276
3.025	1.7614e-43	0.00554998
3.075	1.74348e-43	0.00541434
3.125	1.72992e-43	0.00542774
3.175	1.73546e-43	0.00542834
3.225	1.71665e-43	0.00543382
3.275	1.69088e-43	0.00547465
3.325	1.68021e-43	0.0055178
3.375	1.66481e-43	0.00558025
3.425	1.6185e-43	0.00584474
3.475	1.59332e-43	0.0059759
3.525	1.57385e-43	0.00600852
3.575	1.5472e-43	0.00603346
3.625	1.50268e-43	0.00593762
3.675	1.4812e-43	0.00594198
3.725	1.42508e-43	0.00602406
3.775	1.40054e-43	0.00606635
3.825	1.38528e-43	0.00617792
3.875	1.35067e-43	0.00624512
3.925	1.32704e-43	0.00626174
3.975	1.29011e-43	0.0062952
4.025	1.27109e-43	0.00622779
4.075	1.25697e-43	0.00624535
4.125	1.22887e-43	0.00629482
4.175	1.20629e-43	0.00634307
4.225	1.19776e-43	0.00637373
4.275	1.17799e-43	0.00644397
4.325	1.14844e-43	0.00654128
4.375	1.1169e-43	0.00664879
4.425	1.10036e-43	0.00673309
4.475	1.06488e-43	0.00693585
4.525	1.05375e-43	0.00700175
4.575	1.03793e-43	0.00705894
4.625	1.01163e-43	0.00709614
4.675	9.94698e-44	0.00709448
4.725	9.49037e-44	0.00720605
4.775	9.2764e-44	0.00726912
4.825	9.00894e-44	0.007342
4.875	8.82056e-44	0.00744494
4.925	8.49587e-44	0.00759608
4.975	8.268e-44	0.00772985
5.025	7.98987e-44	0.00789247
5.075	7.63428e-44	0.00810676
5.125	7.43757e-44	0.0082491
5.175	7.1312e-44	0.00842766
5.225	6.8302e-44	0.00859947
5.275	6.59736e-44	0.00873372
5.325	6.39245e-44	0.00884794
5.375	6.03181e-44	0.0090387
5.425	5.77021e-44	0.00918446
5.475	5.47739e-44	0.00936072
5.525	5.29592e-44	0.0095224
5.575	4.99514e-44	0.00982861
5.625	4.79077e-44	0.010007
5.675	4.55412e-44	0.0102347
5.725	4.38094e-44	0.0104422
5.775	4.19598e-44	0.0106915
5.825	3.97524e-44	0.011013
5.875	3.80237e-44	0.0113222
5.925	3.65787e-44	0.0116371
5.975	3.47426e-44	0.0120325
6.025	3.3326e-44	0.0123903
6.075	3.0851e-44	0.0129197
6.125	2.88756e-44	0.0134599
6.175	2.71473e-44	0.0139977
6.225	2.56216e-44	0.0145376
6.275	2.38435e-44	0.0151561
6.325	2.27798e-44	0.01564
6.375	2.05755e-44	0.0164256
6.425	1.90926e-44	0.0170791
6.475	1.77009e-44	0.0177521
6.525	1.63733e-44	0.0184309
6.575	1.58148e-44	0.0188469
6.625	1.48372e-44	0.0194787
6.675	1.28037e-44	0.0207378
6.725	1.23705e-44	0.0212063
6.775	1.11983e-44	0.0222006
6.825	1.05168e-44	0.0229486
6.875	9.70044e-45	0.0238727
6.925	8.79979e-45	0.0249845
6.975	8.20966e-45	0.0258762
7.025	7.42051e-45	0.0271241
7.075	6.76425e-45	0.0283717
7.125	6.0137e-45	0.0299795
7.175	5.55314e-45	0.0311674
7.225	4.98889e-45	0.0327644
7.275	4.45258e-45	0.0345989
7.325	3.91857e-45	0.0367749
7.375	3.39336e-45	0.039419
7.425	2.69216e-45	0.0444283
7.475	2.85181e-45	0.0431385
7.525	2.22406e-45	0.0492977
7.575	1.89122e-45	0.0540304
7.625	1.77901e-45	0.0558569
7.675	1.59563e-45	0.0593809
7.725	1.41509e-45	0.0639207
7.775	1.26143e-45	0.0687758
7.825	1.21425e-45	0.0704969
7.875	1.11539e-45	0.0739344
7.925	8.70267e-46	0.0869365
7.975	9.31745e-46	0.082631
The Covariance matrix of the total finely-binned prompt energy spectrum at Daya Bay. 
The spectral uncertainty of the measurement is included, while the flux uncertainty is not considered here. 
4.58984e-91	6.98948e-91	6.9223e-91	9.60131e-91	1.09775e-90	1.15836e-90	5.5348e-91	5.2799e-91	4.89374e-91	4.58935e-91	4.29789e-91	3.92352e-91	3.55141e-91	3.62636e-91	3.26075e-91	3.19099e-91	3.13085e-91	2.77026e-91	2.68549e-91	2.64519e-91	2.6774e-91	1.99506e-91	2.04017e-91	1.89912e-91	1.81486e-91	1.58105e-91	1.35e-91	1.11709e-91	1.05625e-91	8.65239e-92	6.3123e-92	4.55399e-92	2.16823e-92	6.73156e-93	1.47385e-92	-5.29392e-93	-4.37994e-92	-5.89716e-92	-6.8504e-92	-7.58345e-92	-5.74656e-92	-6.58302e-92	-9.2342e-92	-1.01076e-91	-1.0997e-91	-1.1802e-91	-1.28004e-91	-1.37024e-91	-1.45995e-91	-1.497e-91	-1.41207e-91	-1.44702e-91	-1.46546e-91	-1.45991e-91	-1.56647e-91	-1.52349e-91	-1.50445e-91	-1.47823e-91	-1.34169e-91	-1.30204e-91	-1.25241e-91	-1.22465e-91	-1.27664e-91	-1.24512e-91	-1.22487e-91	-1.23288e-91	-1.24858e-91	-1.25436e-91	-1.25935e-91	-1.29039e-91	-1.36355e-91	-1.37869e-91	-1.37027e-91	-1.32072e-91	-1.12993e-91	-1.06865e-91	-1.05404e-91	-1.04454e-91	-1.08522e-91	-1.08194e-91	-1.09237e-91	-1.09978e-91	-1.10791e-91	-1.11468e-91	-1.09554e-91	-1.06776e-91	-1.04165e-91	-1.01284e-91	-9.5375e-92	-9.07682e-92	-8.57273e-92	-8.30933e-92	-8.21782e-92	-7.95321e-92	-7.64324e-92	-7.49253e-92	-7.36289e-92	-7.20802e-92	-7.16541e-92	-7.19763e-92	-7.15372e-92	-7.17321e-92	-6.83421e-92	-6.7061e-92	-6.60721e-92	-6.51077e-92	-6.29988e-92	-6.2374e-92	-5.80827e-92	-5.53672e-92	-5.25525e-92	-4.96788e-92	-4.88808e-92	-4.67324e-92	-4.09885e-92	-4.0403e-92	-3.72341e-92	-3.56339e-92	-3.34793e-92	-3.0908e-92	-2.93421e-92	-2.69691e-92	-2.51111e-92	-2.25243e-92	-2.0968e-92	-1.89287e-92	-1.69096e-92	-1.48563e-92	-1.27995e-92	-9.96178e-93	-1.06388e-92	-8.07358e-93	-6.71484e-93	-6.26786e-93	-5.53467e-93	-4.78836e-93	-4.15208e-93	-3.95157e-93	-3.58146e-93	-2.60886e-93	-2.8656e-93	
6.98948e-91	1.41996e-90	1.3255e-90	1.70831e-90	1.92206e-90	2.04615e-90	5.45071e-91	5.15733e-91	4.77686e-91	4.48246e-91	4.27192e-91	3.92807e-91	3.60024e-91	4.0873e-91	3.69264e-91	3.70796e-91	3.67344e-91	3.72141e-91	3.23445e-91	3.70286e-91	4.11158e-91	3.10343e-91	3.27102e-91	3.31353e-91	3.40446e-91	3.16849e-91	2.93463e-91	2.86701e-91	3.00668e-91	2.71885e-91	2.35948e-91	2.06258e-91	1.71536e-91	1.90049e-91	2.25923e-91	1.68875e-91	9.3496e-92	7.42755e-92	6.41591e-92	9.24335e-92	1.42219e-91	1.01773e-91	3.90458e-92	2.13564e-92	6.2641e-93	-1.35132e-92	-3.56591e-92	-5.25229e-92	-6.86272e-92	-5.9492e-92	-3.78766e-92	-4.80957e-92	-5.79478e-92	-8.24616e-92	-1.15775e-91	-1.17606e-91	-1.19471e-91	-1.05014e-91	-8.04775e-92	-7.9759e-92	-7.90584e-92	-9.18906e-92	-1.12378e-91	-1.12284e-91	-1.1306e-91	-1.1823e-91	-1.24725e-91	-1.29197e-91	-1.33771e-91	-1.53603e-91	-1.76363e-91	-1.80185e-91	-1.79504e-91	-1.4797e-91	-1.0271e-91	-9.80962e-92	-9.94141e-92	-1.07048e-91	-1.20016e-91	-1.22739e-91	-1.26909e-91	-1.33502e-91	-1.39466e-91	-1.42325e-91	-1.4142e-91	-1.39093e-91	-1.36633e-91	-1.33619e-91	-1.26402e-91	-1.20772e-91	-1.14663e-91	-1.17716e-91	-1.21456e-91	-1.17709e-91	-1.13124e-91	-1.10955e-91	-1.09047e-91	-1.06839e-91	-1.06218e-91	-1.06735e-91	-1.06002e-91	-1.04087e-91	-9.77288e-92	-9.61234e-92	-9.4925e-92	-9.37389e-92	-9.08577e-92	-9.00546e-92	-8.39441e-92	-8.00762e-92	-7.60406e-92	-7.16238e-92	-7.02745e-92	-6.72249e-92	-5.90625e-92	-5.82221e-92	-5.37008e-92	-5.14121e-92	-4.83322e-92	-4.46456e-92	-4.24078e-92	-3.94024e-92	-3.6953e-92	-3.31504e-92	-3.08186e-92	-2.7799e-92	-2.48365e-92	-2.18315e-92	-1.88305e-92	-1.47625e-92	-1.56594e-92	-1.20019e-92	-1.00532e-92	-9.38109e-93	-8.31283e-93	-7.24847e-93	-6.34503e-93	-6.0454e-93	-5.49045e-93	-4.12324e-93	-4.44863e-93	
6.9223e-91	1.3255e-90	2.10288e-90	2.45827e-90	2.91016e-90	3.19111e-90	8.02632e-91	7.86235e-91	7.47032e-91	7.1925e-91	6.84782e-91	6.46177e-91	6.02854e-91	5.86154e-91	5.54545e-91	5.46608e-91	5.43989e-91	4.7452e-91	5.0507e-91	4.54384e-91	4.38784e-91	3.92276e-91	3.8397e-91	3.54304e-91	3.35706e-91	3.08895e-91	2.82773e-91	2.37757e-91	2.20196e-91	2.08765e-91	1.9102e-91	1.80604e-91	1.58697e-91	1.06713e-91	8.94029e-92	9.95646e-92	8.29057e-92	6.29024e-92	4.77472e-92	1.76177e-93	-5.37404e-93	1.57468e-92	1.03232e-92	2.26254e-93	-4.55113e-93	-8.84586e-93	-1.64081e-92	-2.4857e-92	-3.47169e-92	-6.07242e-92	-6.75105e-92	-6.98218e-92	-6.98453e-92	-5.31514e-92	-5.03739e-92	-4.83974e-92	-4.73574e-92	-5.82854e-92	-5.62477e-92	-5.16596e-92	-4.63104e-92	-3.11414e-92	-2.60628e-92	-2.3752e-92	-2.21302e-92	-2.11728e-92	-2.22875e-92	-2.44799e-92	-2.63676e-92	-1.83558e-92	-1.9086e-92	-2.20162e-92	-2.42979e-92	-4.68516e-92	-4.9252e-92	-4.4853e-92	-4.33117e-92	-3.77636e-92	-3.77618e-92	-3.93419e-92	-4.15028e-92	-4.13394e-92	-4.26333e-92	-4.49184e-92	-4.56288e-92	-4.545e-92	-4.4859e-92	-4.37202e-92	-4.09895e-92	-3.86415e-92	-3.58363e-92	-2.89641e-92	-2.63708e-92	-2.62543e-92	-2.61545e-92	-2.69133e-92	-2.8099e-92	-2.93933e-92	-3.13642e-92	-3.37803e-92	-3.60265e-92	-4.03885e-92	-4.1611e-92	-4.25681e-92	-4.35375e-92	-4.435e-92	-4.41864e-92	-4.48516e-92	-4.2705e-92	-4.15021e-92	-4.00943e-92	-3.87075e-92	-3.87537e-92	-3.75137e-92	-3.3329e-92	-3.32225e-92	-3.09801e-92	-2.99906e-92	-2.84903e-92	-2.65929e-92	-2.54794e-92	-2.33032e-92	-2.16888e-92	-1.9704e-92	-1.85532e-92	-1.69366e-92	-1.52983e-92	-1.35853e-92	-1.18339e-92	-9.35893e-93	-1.00244e-92	-7.74519e-93	-6.54076e-93	-6.15537e-93	-5.49776e-93	-4.83244e-93	-4.2629e-93	-4.09502e-93	-3.7499e-93	-2.83892e-93	-3.08774e-93	
9.60131e-91	1.70831e-90	2.45827e-90	3.55801e-90	4.0633e-90	4.41842e-90	1.58813e-90	1.54098e-90	1.44965e-90	1.38449e-90	1.30364e-90	1.21822e-90	1.13108e-90	1.05915e-90	1.0041e-90	9.81206e-91	9.55418e-91	7.94836e-91	8.75854e-91	7.42436e-91	6.83391e-91	5.9583e-91	5.78486e-91	5.03261e-91	4.56832e-91	3.98989e-91	3.41099e-91	2.42288e-91	1.9429e-91	1.73026e-91	1.42167e-91	1.24971e-91	8.21792e-92	-3.81362e-92	-8.17634e-92	-4.549e-92	-6.08341e-92	-9.57568e-92	-1.25685e-91	-2.31289e-91	-2.56343e-91	-2.02568e-91	-1.9525e-91	-2.03923e-91	-2.14501e-91	-2.15418e-91	-2.21939e-91	-2.32899e-91	-2.4555e-91	-2.97129e-91	-3.12562e-91	-3.11761e-91	-3.04115e-91	-2.54823e-91	-2.35813e-91	-2.22625e-91	-2.15787e-91	-2.40533e-91	-2.37914e-91	-2.254e-91	-2.088e-91	-1.69886e-91	-1.51209e-91	-1.42282e-91	-1.36121e-91	-1.31406e-91	-1.29425e-91	-1.29039e-91	-1.27955e-91	-1.02058e-91	-9.21686e-92	-9.39091e-92	-9.53689e-92	-1.49252e-91	-1.65058e-91	-1.53974e-91	-1.48089e-91	-1.31285e-91	-1.25397e-91	-1.24137e-91	-1.24843e-91	-1.19095e-91	-1.15882e-91	-1.16833e-91	-1.14758e-91	-1.115e-91	-1.08132e-91	-1.04191e-91	-9.71174e-92	-9.1365e-92	-8.48667e-92	-6.77652e-92	-5.87073e-92	-5.74978e-92	-5.67453e-92	-5.75045e-92	-5.89373e-92	-6.03662e-92	-6.30326e-92	-6.64737e-92	-6.95643e-92	-7.77937e-92	-7.99286e-92	-8.05421e-92	-8.11312e-92	-8.16018e-92	-8.04305e-92	-8.08279e-92	-7.63445e-92	-7.37098e-92	-7.08477e-92	-6.82267e-92	-6.81357e-92	-6.57267e-92	-5.82692e-92	-5.78614e-92	-5.38023e-92	-5.19267e-92	-4.91808e-92	-4.57842e-92	-4.37195e-92	-3.96331e-92	-3.66339e-92	-3.32615e-92	-3.13086e-92	-2.85899e-92	-2.58572e-92	-2.30001e-92	-2.00823e-92	-1.59866e-92	-1.70823e-92	-1.33121e-92	-1.13177e-92	-1.06739e-92	-9.57629e-93	-8.47868e-93	-7.5389e-93	-7.26354e-93	-6.67481e-93	-5.15277e-93	-5.56035e-93	
1.09775e-90	1.92206e-90	2.91016e-90	4.0633e-90	5.06853e-90	5.32918e-90	1.99962e-90	1.94434e-90	1.83144e-90	1.7509e-90	1.64681e-90	1.5401e-90	1.43022e-90	1.32025e-90	1.25503e-90	1.22278e-90	1.19012e-90	9.71115e-91	1.09209e-90	8.99253e-91	8.08586e-91	7.18103e-91	6.88738e-91	5.85871e-91	5.19902e-91	4.4798e-91	3.75985e-91	2.43924e-91	1.74436e-91	1.53218e-91	1.21047e-91	1.05661e-91	5.7447e-92	-1.10304e-91	-1.79776e-91	-1.15514e-91	-1.15811e-91	-1.5808e-91	-1.9567e-91	-3.46309e-91	-3.94258e-91	-3.10566e-91	-2.8338e-91	-2.90321e-91	-3.0061e-91	-2.96444e-91	-2.99154e-91	-3.09435e-91	-3.22124e-91	-3.94267e-91	-4.21141e-91	-4.17292e-91	-4.04345e-91	-3.3085e-91	-2.95942e-91	-2.77336e-91	-2.67413e-91	-3.04726e-91	-3.07763e-91	-2.90938e-91	-2.68578e-91	-2.12341e-91	-1.81353e-91	-1.69107e-91	-1.60404e-91	-1.5255e-91	-1.4799e-91	-1.46109e-91	-1.43309e-91	-1.02891e-91	-8.31541e-92	-8.44767e-92	-8.6526e-92	-1.67868e-91	-2.01554e-91	-1.87556e-91	-1.79122e-91	-1.54146e-91	-1.42531e-91	-1.39907e-91	-1.39641e-91	-1.29963e-91	-1.23834e-91	-1.24296e-91	-1.21614e-91	-1.17706e-91	-1.13712e-91	-1.09098e-91	-1.0127e-91	-9.4849e-92	-8.75383e-92	-6.34483e-92	-4.99556e-92	-4.91901e-92	-4.92551e-92	-5.07603e-92	-5.31086e-92	-5.55123e-92	-5.91972e-92	-6.36488e-92	-6.79341e-92	-7.95374e-92	-8.40293e-92	-8.52027e-92	-8.62459e-92	-8.71425e-92	-8.62518e-92	-8.69711e-92	-8.24211e-92	-7.98162e-92	-7.69483e-92	-7.45044e-92	-7.47206e-92	-7.22197e-92	-6.41696e-92	-6.38219e-92	-5.94565e-92	-5.74885e-92	-5.45418e-92	-5.08671e-92	-4.86359e-92	-4.38495e-92	-4.03948e-92	-3.67921e-92	-3.47394e-92	-3.18217e-92	-2.88718e-92	-2.57617e-92	-2.25665e-92	-1.80461e-92	-1.93061e-92	-1.51205e-92	-1.29096e-92	-1.22057e-92	-1.09857e-92	-9.76693e-93	-8.7215e-93	-8.42435e-93	-7.76257e-93	-6.04101e-93	-6.51061e-93	
1.15836e-90	2.04615e-90	3.19111e-90	4.41842e-90	5.32918e-90	6.02105e-90	2.11452e-90	2.06101e-90	1.94551e-90	1.86363e-90	1.7547e-90	1.64441e-90	1.52978e-90	1.4073e-90	1.34069e-90	1.30625e-90	1.27427e-90	1.03688e-90	1.1732e-90	9.60188e-91	8.57979e-91	7.73474e-91	7.38733e-91	6.27421e-91	5.54816e-91	4.79746e-91	4.0506e-91	2.6238e-91	1.85391e-91	1.65767e-91	1.35005e-91	1.21809e-91	7.40851e-92	-1.10319e-91	-1.91737e-91	-1.15797e-91	-1.07187e-91	-1.51406e-91	-1.9118e-91	-3.58769e-91	-4.18237e-91	-3.22741e-91	-2.85997e-91	-2.91998e-91	-3.01701e-91	-2.955e-91	-2.96547e-91	-3.06311e-91	-3.18809e-91	-3.99432e-91	-4.32284e-91	-4.27616e-91	-4.13251e-91	-3.31362e-91	-2.89851e-91	-2.7034e-91	-2.59787e-91	-3.02442e-91	-3.09433e-91	-2.91707e-91	-2.68174e-91	-2.05853e-91	-1.69861e-91	-1.56935e-91	-1.47706e-91	-1.38744e-91	-1.33349e-91	-1.31255e-91	-1.28239e-91	-8.23756e-92	-5.86825e-92	-5.9974e-92	-6.25356e-92	-1.55027e-91	-1.97525e-91	-1.83356e-91	-1.74282e-91	-1.46523e-91	-1.32524e-91	-1.29717e-91	-1.2925e-91	-1.18332e-91	-1.11379e-91	-1.11844e-91	-1.0943e-91	-1.05809e-91	-1.02023e-91	-9.75784e-92	-9.02397e-92	-8.41388e-92	-7.71539e-92	-5.0768e-92	-3.58053e-92	-3.55556e-92	-3.63489e-92	-3.83795e-92	-4.1319e-92	-4.43917e-92	-4.86374e-92	-5.35657e-92	-5.84918e-92	-7.1477e-92	-7.73941e-92	-7.90693e-92	-8.05285e-92	-8.18094e-92	-8.13595e-92	-8.23562e-92	-7.83223e-92	-7.60762e-92	-7.3548e-92	-7.15111e-92	-7.19556e-92	-6.96672e-92	-6.20145e-92	-6.17667e-92	-5.76317e-92	-5.58085e-92	-5.30239e-92	-4.9524e-92	-4.7407e-92	-4.26133e-92	-3.9182e-92	-3.57632e-92	-3.38369e-92	-3.10561e-92	-2.82313e-92	-2.52358e-92	-2.2146e-92	-1.77528e-92	-1.90045e-92	-1.49224e-92	-1.27675e-92	-1.20858e-92	-1.08945e-92	-9.70513e-93	-8.6839e-93	-8.39778e-93	-7.74771e-93	-6.05271e-93	-6.51838e-93	
5.5348e-91	5.45071e-91	8.02632e-91	1.58813e-90	1.99962e-90	2.11452e-90	2.30353e-90	2.0136e-90	1.88456e-90	1.78667e-90	1.66259e-90	1.53683e-90	1.40785e-90	1.26824e-90	1.18964e-90	1.14252e-90	1.101e-90	8.4315e-91	9.75537e-91	7.4568e-91	6.28699e-91	5.34851e-91	4.92752e-91	3.69169e-91	2.83005e-91	2.00349e-91	1.15402e-91	-3.64435e-92	-1.29118e-91	-1.55173e-91	-1.90108e-91	-2.07889e-91	-2.6089e-91	-4.55843e-91	-5.40243e-91	-4.63704e-91	-4.56691e-91	-5.0316e-91	-5.45346e-91	-7.19711e-91	-7.80692e-91	-6.83856e-91	-6.42312e-91	-6.46372e-91	-6.5814e-91	-6.48526e-91	-6.45039e-91	-6.5367e-91	-6.64174e-91	-7.39475e-91	-7.69426e-91	-7.61253e-91	-7.41527e-91	-6.47753e-91	-6.00454e-91	-5.69156e-91	-5.53482e-91	-5.95103e-91	-5.95797e-91	-5.72829e-91	-5.4114e-91	-4.72584e-91	-4.32286e-91	-4.13256e-91	-3.99204e-91	-3.88291e-91	-3.78807e-91	-3.70794e-91	-3.6146e-91	-3.10571e-91	-2.78727e-91	-2.77948e-91	-2.77466e-91	-3.68378e-91	-4.0952e-91	-3.855e-91	-3.71702e-91	-3.37364e-91	-3.18879e-91	-3.09325e-91	-3.04212e-91	-2.87199e-91	-2.72674e-91	-2.69161e-91	-2.60396e-91	-2.50461e-91	-2.41737e-91	-2.32887e-91	-2.17823e-91	-2.06068e-91	-1.92754e-91	-1.61583e-91	-1.39689e-91	-1.35164e-91	-1.31086e-91	-1.29595e-91	-1.28814e-91	-1.27442e-91	-1.28267e-91	-1.30382e-91	-1.31696e-91	-1.42228e-91	-1.43341e-91	-1.41013e-91	-1.38958e-91	-1.37144e-91	-1.33025e-91	-1.31855e-91	-1.23156e-91	-1.17779e-91	-1.12298e-91	-1.07447e-91	-1.06737e-91	-1.02348e-91	-9.0277e-92	-8.91034e-92	-8.24196e-92	-7.91242e-92	-7.45651e-92	-6.91004e-92	-6.56979e-92	-5.91298e-92	-5.42278e-92	-4.91747e-92	-4.62456e-92	-4.22274e-92	-3.8226e-92	-3.4053e-92	-2.9802e-92	-2.38642e-92	-2.54616e-92	-1.9995e-92	-1.71037e-92	-1.61681e-92	-1.4566e-92	-1.29777e-92	-1.16172e-92	-1.12246e-92	-1.03486e-92	-8.11204e-93	-8.70602e-93	
5.2799e-91	5.15733e-91	7.86235e-91	1.54098e-90	1.94434e-90	2.06101e-90	2.0136e-90	2.19948e-90	1.83085e-90	1.73807e-90	1.61918e-90	1.49892e-90	1.37514e-90	1.23943e-90	1.16431e-90	1.11917e-90	1.08042e-90	8.29594e-91	9.60113e-91	7.35621e-91	6.20738e-91	5.32603e-91	4.90484e-91	3.69829e-91	2.85166e-91	2.04749e-91	1.22306e-91	-2.61391e-92	-1.17302e-91	-1.42423e-91	-1.76096e-91	-1.93227e-91	-2.44426e-91	-4.35856e-91	-5.20526e-91	-4.45285e-91	-4.37175e-91	-4.82887e-91	-5.24422e-91	-6.9609e-91	-7.57932e-91	-6.62916e-91	-6.2128e-91	-6.25457e-91	-6.37162e-91	-6.27956e-91	-6.24674e-91	-6.33345e-91	-6.43858e-91	-7.18337e-91	-7.48872e-91	-7.4121e-91	-7.22273e-91	-6.30544e-91	-5.83841e-91	-5.53587e-91	-5.38525e-91	-5.79819e-91	-5.81441e-91	-5.59253e-91	-5.28541e-91	-4.61444e-91	-4.21652e-91	-4.03191e-91	-3.89574e-91	-3.7895e-91	-3.69669e-91	-3.61871e-91	-3.52792e-91	-3.02809e-91	-2.71145e-91	-2.70426e-91	-2.7003e-91	-3.5949e-91	-4.01019e-91	-3.77558e-91	-3.64013e-91	-3.30257e-91	-3.11798e-91	-3.02327e-91	-2.97197e-91	-2.80382e-91	-2.65927e-91	-2.62386e-91	-2.53753e-91	-2.43993e-91	-2.35428e-91	-2.26753e-91	-2.12045e-91	-2.0056e-91	-1.87551e-91	-1.56988e-91	-1.35266e-91	-1.30803e-91	-1.26796e-91	-1.25277e-91	-1.24447e-91	-1.23038e-91	-1.23747e-91	-1.25695e-91	-1.26881e-91	-1.37075e-91	-1.38241e-91	-1.35904e-91	-1.33826e-91	-1.31998e-91	-1.27964e-91	-1.26766e-91	-1.1835e-91	-1.13133e-91	-1.07826e-91	-1.03136e-91	-1.02425e-91	-9.81712e-92	-8.65693e-92	-8.53983e-92	-7.89621e-92	-7.57727e-92	-7.13783e-92	-6.6124e-92	-6.28436e-92	-5.65142e-92	-5.17792e-92	-4.69544e-92	-4.4154e-92	-4.03181e-92	-3.65028e-92	-3.25241e-92	-2.84725e-92	-2.28241e-92	-2.43339e-92	-1.91359e-92	-1.63847e-92	-1.54892e-92	-1.39611e-92	-1.24506e-92	-1.11572e-92	-1.07818e-92	-9.94288e-93	-7.8172e-93	-8.37523e-93	
4.89374e-91	4.77686e-91	7.47032e-91	1.44965e-90	1.83144e-90	1.94551e-90	1.88456e-90	1.83085e-90	1.98408e-90	1.63368e-90	1.52385e-90	1.41289e-90	1.2983e-90	1.17168e-90	1.10235e-90	1.06082e-90	1.02585e-90	7.91141e-91	9.14471e-91	7.03816e-91	5.95577e-91	5.14966e-91	4.7468e-91	3.61293e-91	2.81353e-91	2.0573e-91	1.28392e-91	-1.15111e-92	-9.77432e-92	-1.21435e-91	-1.53128e-91	-1.69392e-91	-2.17517e-91	-3.98486e-91	-4.79967e-91	-4.09427e-91	-4.01492e-91	-4.45096e-91	-4.84747e-91	-6.47401e-91	-7.07327e-91	-6.18098e-91	-5.78721e-91	-5.83153e-91	-5.94671e-91	-5.86536e-91	-5.83942e-91	-5.9265e-91	-6.03091e-91	-6.74071e-91	-7.03885e-91	-6.97193e-91	-6.79844e-91	-5.93687e-91	-5.49661e-91	-5.21503e-91	-5.07621e-91	-5.46974e-91	-5.49137e-91	-5.28499e-91	-4.99793e-91	-4.3666e-91	-3.99033e-91	-3.81772e-91	-3.69086e-91	-3.59219e-91	-3.50569e-91	-3.43322e-91	-3.34871e-91	-2.87808e-91	-2.57701e-91	-2.57107e-91	-2.568e-91	-3.41241e-91	-3.81121e-91	-3.58952e-91	-3.46136e-91	-3.14227e-91	-2.96602e-91	-2.87557e-91	-2.82636e-91	-2.66672e-91	-2.5283e-91	-2.49401e-91	-2.41148e-91	-2.31827e-91	-2.2365e-91	-2.15377e-91	-2.01387e-91	-1.90455e-91	-1.78079e-91	-1.4921e-91	-1.28415e-91	-1.24091e-91	-1.20208e-91	-1.1867e-91	-1.17776e-91	-1.16325e-91	-1.16868e-91	-1.18577e-91	-1.19564e-91	-1.29023e-91	-1.3009e-91	-1.27777e-91	-1.25706e-91	-1.2389e-91	-1.20014e-91	-1.188e-91	-1.10842e-91	-1.05889e-91	-1.00864e-91	-9.64168e-92	-9.5701e-92	-9.16735e-92	-8.08067e-92	-7.96593e-92	-7.36168e-92	-7.06026e-92	-6.64718e-92	-6.15482e-92	-5.84641e-92	-5.25426e-92	-4.80959e-92	-4.36061e-92	-4.09938e-92	-3.74258e-92	-3.38832e-92	-3.01909e-92	-2.64339e-92	-2.12109e-92	-2.25924e-92	-1.77901e-92	-1.52461e-92	-1.44116e-92	-1.29945e-92	-1.1599e-92	-1.04044e-92	-1.00547e-92	-9.27366e-93	-7.31335e-93	-7.82012e-93	
4.58935e-91	4.48246e-91	7.1925e-91	1.38449e-90	1.7509e-90	1.86363e-90	1.78667e-90	1.73807e-90	1.63368e-90	1.84722e-90	1.45277e-90	1.34926e-90	1.24208e-90	1.12228e-90	1.05793e-90	1.01944e-90	9.87234e-91	7.64962e-91	8.83394e-91	6.83055e-91	5.79796e-91	5.05074e-91	4.66335e-91	3.58426e-91	2.82165e-91	2.10145e-91	1.36641e-91	3.09941e-93	-7.93577e-92	-1.01986e-91	-1.32242e-91	-1.47922e-91	-1.93884e-91	-3.67223e-91	-4.46476e-91	-3.79525e-91	-3.71824e-91	-4.14002e-91	-4.52455e-91	-6.08572e-91	-6.67249e-91	-5.82485e-91	-5.44961e-91	-5.49767e-91	-5.61317e-91	-5.54177e-91	-5.52298e-91	-5.61219e-91	-5.718e-91	-6.40369e-91	-6.69828e-91	-6.6401e-91	-6.47965e-91	-5.66082e-91	-5.24139e-91	-4.97643e-91	-4.84741e-91	-5.2274e-91	-5.25401e-91	-5.05985e-91	-4.78813e-91	-4.1869e-91	-3.82705e-91	-3.66389e-91	-3.54454e-91	-3.45216e-91	-3.37092e-91	-3.30306e-91	-3.22362e-91	-2.77525e-91	-2.48565e-91	-2.48088e-91	-2.47873e-91	-3.28547e-91	-3.67279e-91	-3.46063e-91	-3.33787e-91	-3.03259e-91	-2.86241e-91	-2.775e-91	-2.7273e-91	-2.57389e-91	-2.43964e-91	-2.406e-91	-2.32592e-91	-2.23559e-91	-2.15634e-91	-2.07628e-91	-1.94122e-91	-1.83566e-91	-1.71618e-91	-1.44004e-91	-1.23836e-91	-1.19581e-91	-1.15761e-91	-1.14185e-91	-1.13217e-91	-1.11706e-91	-1.12099e-91	-1.13603e-91	-1.14414e-91	-1.23286e-91	-1.24257e-91	-1.2193e-91	-1.19832e-91	-1.17996e-91	-1.14212e-91	-1.1296e-91	-1.05319e-91	-1.00543e-91	-9.57105e-92	-9.14249e-92	-9.06886e-92	-8.68176e-92	-7.64972e-92	-7.53533e-92	-6.95987e-92	-6.67072e-92	-6.27674e-92	-5.80873e-92	-5.51445e-92	-4.95303e-92	-4.52959e-92	-4.10612e-92	-3.85896e-92	-3.52251e-92	-3.18921e-92	-2.84201e-92	-2.48905e-92	-2.00015e-92	-2.12777e-92	-1.6787e-92	-1.44052e-92	-1.36161e-92	-1.22845e-92	-1.09794e-92	-9.86287e-93	-9.53251e-93	-8.79431e-93	-6.9646e-93	-7.42814e-93	
4.29789e-91	4.27192e-91	6.84782e-91	1.30364e-90	1.64681e-90	1.7547e-90	1.66259e-90	1.61918e-90	1.52385e-90	1.45277e-90	1.67297e-90	1.26416e-90	1.16581e-90	1.05664e-90	9.97529e-91	9.62912e-91	9.33966e-91	7.28863e-91	8.38648e-91	6.54162e-91	5.59165e-91	4.88961e-91	4.53205e-91	3.53165e-91	2.82473e-91	2.14968e-91	1.46203e-91	2.17406e-92	-5.48121e-92	-7.66937e-92	-1.05854e-91	-1.21429e-91	-1.65218e-91	-3.26677e-91	-4.00869e-91	-3.40492e-91	-3.3528e-91	-3.75608e-91	-4.12297e-91	-5.57704e-91	-6.12394e-91	-5.35061e-91	-5.01921e-91	-5.0744e-91	-5.19186e-91	-5.13685e-91	-5.13104e-91	-5.22466e-91	-5.33338e-91	-5.97644e-91	-6.2542e-91	-6.20826e-91	-6.06633e-91	-5.31373e-91	-4.93298e-91	-4.68971e-91	-4.57323e-91	-4.92715e-91	-4.95059e-91	-4.7722e-91	-4.52082e-91	-3.96588e-91	-3.6357e-91	-3.48493e-91	-3.37541e-91	-3.29248e-91	-3.21948e-91	-3.15813e-91	-3.08595e-91	-2.67436e-91	-2.40786e-91	-2.40493e-91	-2.40296e-91	-3.14519e-91	-3.49971e-91	-3.29956e-91	-3.18473e-91	-2.90137e-91	-2.74396e-91	-2.66143e-91	-2.61672e-91	-2.47388e-91	-2.34744e-91	-2.31531e-91	-2.23842e-91	-2.15159e-91	-2.07537e-91	-1.99845e-91	-1.86861e-91	-1.76713e-91	-1.65243e-91	-1.39541e-91	-1.20492e-91	-1.16259e-91	-1.12416e-91	-1.10736e-91	-1.0962e-91	-1.07972e-91	-1.08141e-91	-1.09376e-91	-1.09921e-91	-1.17912e-91	-1.18541e-91	-1.1616e-91	-1.14005e-91	-1.12121e-91	-1.08399e-91	-1.07086e-91	-9.97393e-92	-9.51207e-92	-9.04626e-92	-8.62992e-92	-8.55081e-92	-8.17865e-92	-7.20181e-92	-7.087e-92	-6.54053e-92	-6.26328e-92	-5.88845e-92	-5.44512e-92	-5.16515e-92	-4.63894e-92	-4.23963e-92	-3.84124e-92	-3.6075e-92	-3.29119e-92	-2.9788e-92	-2.6539e-92	-2.32417e-92	-1.86977e-92	-1.98593e-92	-1.56934e-92	-1.34803e-92	-1.27375e-92	-1.14954e-92	-1.02846e-92	-9.24963e-93	-8.93848e-93	-8.24627e-93	-6.5565e-93	-6.97324e-93	
3.92352e-91	3.92807e-91	6.46177e-91	1.21822e-90	1.5401e-90	1.64441e-90	1.53683e-90	1.49892e-90	1.41289e-90	1.34926e-90	1.26416e-90	1.51429e-90	1.08892e-90	9.88406e-91	9.35438e-91	9.0441e-91	8.78345e-91	6.89608e-91	7.92268e-91	6.21265e-91	5.33204e-91	4.69956e-91	4.36362e-91	3.43606e-91	2.7798e-91	2.15283e-91	1.51494e-91	3.56465e-92	-3.56184e-92	-5.60394e-92	-8.32801e-92	-9.80347e-92	-1.39037e-91	-2.89881e-91	-3.60199e-91	-3.04521e-91	-2.99808e-91	-3.37995e-91	-3.72871e-91	-5.0899e-91	-5.61146e-91	-4.89706e-91	-4.5918e-91	-4.65002e-91	-4.76565e-91	-4.72174e-91	-4.72343e-91	-4.81758e-91	-4.92597e-91	-5.53266e-91	-5.80068e-91	-5.76407e-91	-5.63743e-91	-4.94155e-91	-4.5893e-91	-4.36701e-91	-4.26251e-91	-4.59591e-91	-4.62302e-91	-4.45988e-91	-4.22811e-91	-3.71356e-91	-3.40634e-91	-3.26778e-91	-3.1678e-91	-3.09279e-91	-3.02659e-91	-2.97113e-91	-2.90539e-91	-2.52398e-91	-2.27448e-91	-2.27288e-91	-2.27204e-91	-2.96253e-91	-3.29781e-91	-3.11079e-91	-3.00357e-91	-2.73948e-91	-2.59154e-91	-2.51383e-91	-2.4717e-91	-2.33801e-91	-2.21838e-91	-2.18768e-91	-2.11472e-91	-2.03239e-91	-1.96011e-91	-1.88724e-91	-1.76452e-91	-1.66858e-91	-1.56015e-91	-1.32044e-91	-1.13995e-91	-1.09913e-91	-1.06206e-91	-1.04528e-91	-1.0337e-91	-1.01702e-91	-1.01734e-91	-1.02761e-91	-1.03136e-91	-1.10411e-91	-1.10922e-91	-1.08576e-91	-1.06438e-91	-1.04573e-91	-1.01006e-91	-9.96814e-92	-9.27649e-92	-8.83961e-92	-8.40035e-92	-8.00642e-92	-7.92674e-92	-7.57609e-92	-6.66809e-92	-6.55585e-92	-6.04629e-92	-5.7856e-92	-5.43547e-92	-5.02295e-92	-4.76125e-92	-4.27371e-92	-3.90176e-92	-3.53422e-92	-3.31773e-92	-3.02602e-92	-2.73872e-92	-2.44018e-92	-2.13757e-92	-1.72246e-92	-1.8267e-92	-1.44666e-92	-1.24448e-92	-1.17579e-92	-1.0618e-92	-9.51338e-93	-8.56989e-93	-8.28239e-93	-7.64299e-93	-6.10577e-93	-6.47479e-93	
3.55141e-91	3.60024e-91	6.02854e-91	1.13108e-90	1.43022e-90	1.52978e-90	1.40785e-90	1.37514e-90	1.2983e-90	1.24208e-90	1.16581e-90	1.08892e-90	1.36283e-90	9.17529e-91	8.70726e-91	8.43488e-91	8.20421e-91	6.48225e-91	7.43685e-91	5.87229e-91	5.06368e-91	4.49272e-91	4.18523e-91	3.33348e-91	2.73177e-91	2.15313e-91	1.56618e-91	4.98765e-92	-1.57194e-92	-3.48262e-92	-6.02831e-92	-7.43483e-92	-1.12514e-91	-2.51892e-91	-3.17809e-91	-2.67523e-91	-2.63749e-91	-2.99622e-91	-3.3244e-91	-4.58324e-91	-5.07365e-91	-4.4251e-91	-4.15113e-91	-4.2123e-91	-4.32631e-91	-4.29459e-91	-4.30474e-91	-4.39956e-91	-4.50689e-91	-5.07261e-91	-5.32753e-91	-5.30085e-91	-5.19044e-91	-4.556e-91	-4.23567e-91	-4.03481e-91	-3.94225e-91	-4.25207e-91	-4.28073e-91	-4.1335e-91	-3.92217e-91	-3.4514e-91	-3.16992e-91	-3.04401e-91	-2.95414e-91	-2.88786e-91	-2.82925e-91	-2.7802e-91	-2.72167e-91	-2.37363e-91	-2.14367e-91	-2.14328e-91	-2.14287e-91	-2.77572e-91	-3.08708e-91	-2.91421e-91	-2.81541e-91	-2.57262e-91	-2.43592e-91	-2.36366e-91	-2.32478e-91	-2.20142e-91	-2.0896e-91	-2.06062e-91	-1.99181e-91	-1.91416e-91	-1.84596e-91	-1.77729e-91	-1.66175e-91	-1.57143e-91	-1.46951e-91	-1.24858e-91	-1.0793e-91	-1.03997e-91	-1.00423e-91	-9.87544e-92	-9.75605e-92	-9.58778e-92	-9.57806e-92	-9.66132e-92	-9.68198e-92	-1.03343e-91	-1.0369e-91	-1.01383e-91	-9.92678e-92	-9.74234e-92	-9.40039e-92	-9.26711e-92	-8.61611e-92	-8.20291e-92	-7.78877e-92	-7.41537e-92	-7.33481e-92	-7.00487e-92	-6.16229e-92	-6.05281e-92	-5.57838e-92	-5.33356e-92	-5.00694e-92	-4.62367e-92	-4.37941e-92	-3.92974e-92	-3.58436e-92	-3.24549e-92	-3.04496e-92	-2.77616e-92	-2.51227e-92	-2.23837e-92	-1.96115e-92	-1.58288e-92	-1.67587e-92	-1.33015e-92	-1.14592e-92	-1.08248e-92	-9.7813e-93	-8.77644e-93	-7.91889e-93	-7.65358e-93	-7.06427e-93	-5.67088e-93	-5.99515e-93	
3.62636e-91	4.0873e-91	5.86154e-91	1.05915e-90	1.32025e-90	1.4073e-90	1.26824e-90	1.23943e-90	1.17168e-90	1.12228e-90	1.05664e-90	9.88406e-91	9.17529e-91	1.22528e-90	8.03948e-91	7.82219e-91	7.63612e-91	6.18688e-91	6.93234e-91	5.67669e-91	5.04444e-91	4.41919e-91	4.17672e-91	3.45317e-91	2.9459e-91	2.41023e-91	1.86907e-91	9.39299e-92	3.88736e-92	1.73429e-92	-1.06062e-92	-2.80345e-92	-6.67297e-92	-1.84629e-91	-2.37857e-91	-2.04859e-91	-2.13862e-91	-2.48749e-91	-2.79646e-91	-3.84673e-91	-4.21116e-91	-3.7292e-91	-3.5957e-91	-3.68526e-91	-3.81849e-91	-3.83219e-91	-3.88437e-91	-4.0027e-91	-4.1297e-91	-4.60937e-91	-4.80713e-91	-4.80855e-91	-4.73566e-91	-4.23096e-91	-4.00895e-91	-3.83877e-91	-3.76494e-91	-4.01339e-91	-4.00383e-91	-3.87821e-91	-3.6951e-91	-3.31148e-91	-3.10013e-91	-2.99097e-91	-2.91515e-91	-2.86853e-91	-2.82829e-91	-2.79161e-91	-2.74683e-91	-2.47889e-91	-2.30966e-91	-2.31523e-91	-2.31225e-91	-2.80226e-91	-3.00515e-91	-2.84234e-91	-2.75602e-91	-2.55498e-91	-2.45249e-91	-2.38847e-91	-2.35724e-91	-2.25609e-91	-2.16103e-91	-2.13616e-91	-2.06901e-91	-1.99199e-91	-1.92406e-91	-1.85544e-91	-1.7373e-91	-1.64514e-91	-1.54177e-91	-1.35373e-91	-1.20512e-91	-1.16035e-91	-1.11716e-91	-1.09503e-91	-1.07713e-91	-1.05388e-91	-1.0473e-91	-1.05082e-91	-1.04639e-91	-1.09427e-91	-1.0828e-91	-1.05556e-91	-1.03086e-91	-1.00917e-91	-9.71352e-92	-9.55396e-92	-8.86308e-92	-8.41962e-92	-7.9766e-92	-7.56195e-92	-7.45336e-92	-7.10514e-92	-6.24035e-92	-6.11801e-92	-5.6286e-92	-5.37151e-92	-5.03372e-92	-4.64016e-92	-4.38849e-92	-3.95391e-92	-3.61395e-92	-3.26483e-92	-3.055e-92	-2.77851e-92	-2.50901e-92	-2.23111e-92	-1.95135e-92	-1.57429e-92	-1.6613e-92	-1.31885e-92	-1.13572e-92	-1.07087e-92	-9.66622e-93	-8.67068e-93	-7.82341e-93	-7.5501e-93	-6.95968e-93	-5.60469e-93	-5.89952e-93	
3.26075e-91	3.69264e-91	5.54545e-91	1.0041e-90	1.25503e-90	1.34069e-90	1.18964e-90	1.16431e-90	1.10235e-90	1.05793e-90	9.97529e-91	9.35438e-91	8.70726e-91	8.03948e-91	1.15604e-90	7.45945e-91	7.27803e-91	5.92237e-91	6.65311e-91	5.44368e-91	4.83721e-91	4.28361e-91	4.0469e-91	3.35858e-91	2.87802e-91	2.37449e-91	1.86433e-91	9.80793e-92	4.57146e-92	2.60171e-92	1.94604e-94	-1.5948e-92	-5.25652e-92	-1.6579e-91	-2.17811e-91	-1.85285e-91	-1.92357e-91	-2.25666e-91	-2.55618e-91	-3.56749e-91	-3.93138e-91	-3.46664e-91	-3.32955e-91	-3.41699e-91	-3.54503e-91	-3.55983e-91	-3.61088e-91	-3.72549e-91	-3.84924e-91	-4.31471e-91	-4.51468e-91	-4.5184e-91	-4.45057e-91	-3.96954e-91	-3.75332e-91	-3.5956e-91	-3.52916e-91	-3.77205e-91	-3.77293e-91	-3.65619e-91	-3.48389e-91	-3.11819e-91	-2.91329e-91	-2.81179e-91	-2.74187e-91	-2.69874e-91	-2.66132e-91	-2.62782e-91	-2.58602e-91	-2.32876e-91	-2.16266e-91	-2.16841e-91	-2.16767e-91	-2.64122e-91	-2.84866e-91	-2.69539e-91	-2.61339e-91	-2.42121e-91	-2.32073e-91	-2.25974e-91	-2.22967e-91	-2.13246e-91	-2.04027e-91	-2.01609e-91	-1.95206e-91	-1.8788e-91	-1.81422e-91	-1.74907e-91	-1.63742e-91	-1.55033e-91	-1.45247e-91	-1.27289e-91	-1.12888e-91	-1.08659e-91	-1.04616e-91	-1.02534e-91	-1.00848e-91	-9.86532e-92	-9.80147e-92	-9.83148e-92	-9.78818e-92	-1.02423e-91	-1.01467e-91	-9.88581e-92	-9.64755e-92	-9.43891e-92	-9.08002e-92	-8.92473e-92	-8.27497e-92	-7.85689e-92	-7.44033e-92	-7.05072e-92	-6.94699e-92	-6.61936e-92	-5.81286e-92	-5.69518e-92	-5.23757e-92	-4.99588e-92	-4.67953e-92	-4.31192e-92	-4.07574e-92	-3.66892e-92	-3.34939e-92	-3.02607e-92	-2.83125e-92	-2.57517e-92	-2.32614e-92	-2.06937e-92	-1.81106e-92	-1.46433e-92	-1.54311e-92	-1.22848e-92	-1.05999e-92	-9.99691e-93	-9.03306e-93	-8.11845e-93	-7.34053e-93	-7.08708e-93	-6.53682e-93	-5.29269e-93	-5.55543e-93	
3.19099e-91	3.70796e-91	5.46608e-91	9.81206e-91	1.22278e-90	1.30625e-90	1.14252e-90	1.11917e-90	1.06082e-90	1.01944e-90	9.62912e-91	9.0441e-91	8.43488e-91	7.82219e-91	7.45945e-91	1.13797e-90	7.11494e-91	5.83894e-91	6.52725e-91	5.39574e-91	4.83176e-91	4.28083e-91	4.06275e-91	3.40936e-91	2.95574e-91	2.46743e-91	1.97333e-91	1.12815e-91	6.33123e-92	4.33753e-92	1.73388e-92	6.31977e-94	-3.58236e-92	-1.43701e-91	-1.92983e-91	-1.64481e-91	-1.74092e-91	-2.07037e-91	-2.36601e-91	-3.32693e-91	-3.66584e-91	-3.24268e-91	-3.13729e-91	-3.23232e-91	-3.36558e-91	-3.39268e-91	-3.45495e-91	-3.57609e-91	-3.70558e-91	-4.15204e-91	-4.34223e-91	-4.35442e-91	-4.2972e-91	-3.85007e-91	-3.65721e-91	-3.50946e-91	-3.44946e-91	-3.67912e-91	-3.67473e-91	-3.56517e-91	-3.40152e-91	-3.05864e-91	-2.87045e-91	-2.77446e-91	-2.70931e-91	-2.67181e-91	-2.63952e-91	-2.60983e-91	-2.5721e-91	-2.3347e-91	-2.18219e-91	-2.18949e-91	-2.18872e-91	-2.62796e-91	-2.8137e-91	-2.6643e-91	-2.58577e-91	-2.40428e-91	-2.31137e-91	-2.25251e-91	-2.22425e-91	-2.13243e-91	-2.04392e-91	-2.02052e-91	-1.95699e-91	-1.88409e-91	-1.81975e-91	-1.75486e-91	-1.64325e-91	-1.55623e-91	-1.45858e-91	-1.28758e-91	-1.14808e-91	-1.10463e-91	-1.06273e-91	-1.04065e-91	-1.02237e-91	-9.98902e-92	-9.91002e-92	-9.92547e-92	-9.86462e-92	-1.0272e-91	-1.01449e-91	-9.87351e-92	-9.62542e-92	-9.408e-92	-9.04161e-92	-8.8784e-92	-8.22475e-92	-7.80243e-92	-7.38248e-92	-6.98635e-92	-6.8756e-92	-6.54634e-92	-5.7454e-92	-5.6242e-92	-5.16857e-92	-4.92611e-92	-4.61065e-92	-4.24533e-92	-4.00986e-92	-3.61181e-92	-3.29691e-92	-2.97668e-92	-2.78269e-92	-2.52921e-92	-2.28346e-92	-2.03057e-92	-1.77664e-92	-1.43766e-92	-1.51259e-92	-1.2057e-92	-1.04107e-92	-9.81387e-93	-8.8687e-93	-7.97653e-93	-7.21852e-93	-6.96736e-93	-6.42548e-93	-5.21936e-93	-5.46478e-93	
3.13085e-91	3.67344e-91	5.43989e-91	9.55418e-91	1.19012e-90	1.27427e-90	1.101e-90	1.08042e-90	1.02585e-90	9.87234e-91	9.33966e-91	8.78345e-91	8.20421e-91	7.63612e-91	7.27803e-91	7.11494e-91	1.12371e-90	5.74118e-91	6.40703e-91	5.33361e-91	4.79614e-91	4.26137e-91	4.05136e-91	3.42551e-91	2.98747e-91	2.51404e-91	2.0386e-91	1.22132e-91	7.4186e-92	5.43729e-92	2.85567e-92	1.18599e-92	-2.33779e-92	-1.27497e-91	-1.76012e-91	-1.49846e-91	-1.60223e-91	-1.92795e-91	-2.21552e-91	-3.14469e-91	-3.47788e-91	-3.07913e-91	-2.98723e-91	-3.08578e-91	-3.22104e-91	-3.25466e-91	-3.32222e-91	-3.44628e-91	-3.57711e-91	-4.01211e-91	-4.19987e-91	-4.2176e-91	-4.16911e-91	-3.74409e-91	-3.56386e-91	-3.42382e-91	-3.36762e-91	-3.58969e-91	-3.58549e-91	-3.48144e-91	-3.32561e-91	-2.9977e-91	-2.81869e-91	-2.72669e-91	-2.6647e-91	-2.63036e-91	-2.60086e-91	-2.57353e-91	-2.53904e-91	-2.3141e-91	-2.16905e-91	-2.17767e-91	-2.17639e-91	-2.59505e-91	-2.77119e-91	-2.625e-91	-2.54903e-91	-2.3743e-91	-2.28521e-91	-2.22776e-91	-2.20058e-91	-2.1122e-91	-2.0261e-91	-2.00343e-91	-1.94096e-91	-1.86908e-91	-1.80561e-91	-1.74155e-91	-1.63108e-91	-1.54491e-91	-1.44837e-91	-1.28322e-91	-1.14653e-91	-1.10274e-91	-1.06026e-91	-1.03752e-91	-1.01845e-91	-9.94208e-92	-9.85367e-92	-9.85895e-92	-9.7871e-92	-1.01648e-91	-1.0025e-91	-9.75004e-92	-9.4987e-92	-9.27872e-92	-8.91261e-92	-8.74705e-92	-8.09943e-92	-7.67992e-92	-7.26311e-92	-6.86805e-92	-6.75476e-92	-6.42821e-92	-5.63996e-92	-5.51778e-92	-5.06854e-92	-4.82837e-92	-4.51711e-92	-4.15745e-92	-3.92543e-92	-3.53677e-92	-3.22774e-92	-2.91359e-92	-2.7227e-92	-2.47403e-92	-2.23341e-92	-1.986e-92	-1.7378e-92	-1.40765e-92	-1.47935e-92	-1.18083e-92	-1.02049e-92	-9.61818e-93	-8.69467e-93	-7.82661e-93	-7.08963e-93	-6.8427e-93	-6.311e-93	-5.14141e-93	-5.37267e-93	
2.77026e-91	3.72141e-91	4.7452e-91	7.94836e-91	9.71115e-91	1.03688e-90	8.4315e-91	8.29594e-91	7.91141e-91	7.64962e-91	7.28863e-91	6.89608e-91	6.48225e-91	6.18688e-91	5.92237e-91	5.83894e-91	5.74118e-91	9.4008e-91	5.32484e-91	4.66353e-91	4.35752e-91	3.8567e-91	3.72337e-91	3.29011e-91	2.99308e-91	2.61381e-91	2.2328e-91	1.63836e-91	1.31404e-91	1.11551e-91	8.63958e-92	6.81655e-92	3.56179e-92	-3.68688e-92	-6.86023e-92	-6.21102e-92	-8.33429e-92	-1.11714e-91	-1.36432e-91	-1.99605e-91	-2.18016e-91	-1.98849e-91	-2.04122e-91	-2.16074e-91	-2.30356e-91	-2.38263e-91	-2.48852e-91	-2.62685e-91	-2.76924e-91	-3.08087e-91	-3.20217e-91	-3.24992e-91	-3.24543e-91	-2.99521e-91	-2.92942e-91	-2.83783e-91	-2.81026e-91	-2.95266e-91	-2.91797e-91	-2.8488e-91	-2.73804e-91	-2.53105e-91	-2.43831e-91	-2.37433e-91	-2.33499e-91	-2.32589e-91	-2.31989e-91	-2.31033e-91	-2.29494e-91	-2.17376e-91	-2.10237e-91	-2.11762e-91	-2.11727e-91	-2.35527e-91	-2.41507e-91	-2.29561e-91	-2.24048e-91	-2.12569e-91	-2.07924e-91	-2.03695e-91	-2.02151e-91	-1.9653e-91	-1.90473e-91	-1.88947e-91	-1.83559e-91	-1.77201e-91	-1.71554e-91	-1.6582e-91	-1.55599e-91	-1.47651e-91	-1.38773e-91	-1.27154e-91	-1.16698e-91	-1.12213e-91	-1.0768e-91	-1.0514e-91	-1.02884e-91	-1.00112e-91	-9.88231e-92	-9.84677e-92	-9.72436e-92	-9.89954e-92	-9.63333e-92	-9.34632e-92	-9.08564e-92	-8.85629e-92	-8.48845e-92	-8.31365e-92	-7.68262e-92	-7.27016e-92	-6.86128e-92	-6.45876e-92	-6.329e-92	-6.01286e-92	-5.26815e-92	-5.14451e-92	-4.71786e-92	-4.48599e-92	-4.18964e-92	-3.84934e-92	-3.62914e-92	-3.28814e-92	-3.00905e-92	-2.70985e-92	-2.52511e-92	-2.28857e-92	-2.06151e-92	-1.82961e-92	-1.59832e-92	-1.29522e-92	-1.35557e-92	-1.08352e-92	-9.3674e-93	-8.81206e-93	-7.96038e-93	-7.16917e-93	-6.49979e-93	-6.26453e-93	-5.77117e-93	-4.72826e-93	-4.91252e-93	
2.68549e-91	3.23445e-91	5.0507e-91	8.75854e-91	1.09209e-90	1.1732e-90	9.75537e-91	9.60113e-91	9.14471e-91	8.83394e-91	8.38648e-91	7.92268e-91	7.43685e-91	6.93234e-91	6.65311e-91	6.52725e-91	6.40703e-91	5.32484e-91	1.0548e-90	4.98243e-91	4.50264e-91	4.0517e-91	3.86397e-91	3.30486e-91	2.91713e-91	2.4943e-91	2.06911e-91	1.33362e-91	9.06192e-92	7.29995e-92	4.97384e-92	3.44553e-92	2.18347e-93	-9.2615e-92	-1.37626e-91	-1.14355e-91	-1.23897e-91	-1.54136e-91	-1.81212e-91	-2.66041e-91	-2.97505e-91	-2.62182e-91	-2.54473e-91	-2.64394e-91	-2.77455e-91	-2.81554e-91	-2.88721e-91	-3.00925e-91	-3.13817e-91	-3.54259e-91	-3.72516e-91	-3.74993e-91	-3.71379e-91	-3.33844e-91	-3.17986e-91	-3.06106e-91	-3.01716e-91	-3.22359e-91	-3.22803e-91	-3.13895e-91	-3.00201e-91	-2.71008e-91	-2.54958e-91	-2.47026e-91	-2.41809e-91	-2.39098e-91	-2.36778e-91	-2.34655e-91	-2.31831e-91	-2.11867e-91	-1.98684e-91	-1.99678e-91	-1.99816e-91	-2.3756e-91	-2.5425e-91	-2.4107e-91	-2.34241e-91	-2.18539e-91	-2.1039e-91	-2.0519e-91	-2.02756e-91	-1.94775e-91	-1.86829e-91	-1.84744e-91	-1.78982e-91	-1.72348e-91	-1.66484e-91	-1.60575e-91	-1.50399e-91	-1.42461e-91	-1.33552e-91	-1.18631e-91	-1.05901e-91	-1.01796e-91	-9.78274e-92	-9.56639e-92	-9.38286e-92	-9.15063e-92	-9.05848e-92	-9.05168e-92	-8.974e-92	-9.29697e-92	-9.16416e-92	-8.9012e-92	-8.65905e-92	-8.44804e-92	-8.10514e-92	-7.94367e-92	-7.34764e-92	-6.95956e-92	-6.57556e-92	-6.20924e-92	-6.09941e-92	-5.79869e-92	-5.08584e-92	-4.96873e-92	-4.56035e-92	-4.33959e-92	-4.05578e-92	-3.72957e-92	-3.51757e-92	-3.16815e-92	-2.88738e-92	-2.60627e-92	-2.43418e-92	-2.21152e-92	-1.99727e-92	-1.77718e-92	-1.55681e-92	-1.26666e-92	-1.32685e-92	-1.06521e-92	-9.24164e-93	-8.71201e-93	-7.89071e-93	-7.12976e-93	-6.48493e-93	-6.26299e-93	-5.78214e-93	-4.76141e-93	-4.94636e-93	
2.64519e-91	3.70286e-91	4.54384e-91	7.42436e-91	8.99253e-91	9.60188e-91	7.4568e-91	7.35621e-91	7.03816e-91	6.83055e-91	6.54162e-91	6.21265e-91	5.87229e-91	5.67669e-91	5.44368e-91	5.39574e-91	5.33361e-91	4.66353e-91	4.98243e-91	9.22493e-91	4.23408e-91	3.73855e-91	3.64757e-91	3.28275e-91	3.03757e-91	2.69222e-91	2.34938e-91	1.83211e-91	1.56262e-91	1.36422e-91	1.11351e-91	9.2657e-92	6.16158e-92	-1.91179e-94	-2.66944e-92	-2.70745e-92	-5.21448e-92	-7.91855e-92	-1.02217e-91	-1.55418e-91	-1.69217e-91	-1.57437e-91	-1.67961e-91	-1.80817e-91	-1.95594e-91	-2.05297e-91	-2.17448e-91	-2.31973e-91	-2.46632e-91	-2.73773e-91	-2.83813e-91	-2.89837e-91	-2.91232e-91	-2.72454e-91	-2.69978e-91	-2.62654e-91	-2.60901e-91	-2.72515e-91	-2.68123e-91	-2.6253e-91	-2.53214e-91	-2.36829e-91	-2.30611e-91	-2.25264e-91	-2.22196e-91	-2.22216e-91	-2.22461e-91	-2.2214e-91	-2.21351e-91	-2.12852e-91	-2.08226e-91	-2.09954e-91	-2.09791e-91	-2.27197e-91	-2.29215e-91	-2.18208e-91	-2.13431e-91	-2.04036e-91	-2.00808e-91	-1.97052e-91	-1.95861e-91	-1.91286e-91	-1.86029e-91	-1.8468e-91	-1.79525e-91	-1.73398e-91	-1.67942e-91	-1.62402e-91	-1.52462e-91	-1.44738e-91	-1.36146e-91	-1.26272e-91	-1.16898e-91	-1.12341e-91	-1.07679e-91	-1.04998e-91	-1.02568e-91	-9.96188e-92	-9.81135e-92	-9.75286e-92	-9.60453e-92	-9.69765e-92	-9.38528e-92	-9.08881e-92	-8.8193e-92	-8.58264e-92	-8.21313e-92	-8.03064e-92	-7.41035e-92	-7.00231e-92	-6.59914e-92	-6.19619e-92	-6.05826e-92	-5.74809e-92	-5.03227e-92	-4.90625e-92	-4.49406e-92	-4.26724e-92	-3.98013e-92	-3.65235e-92	-3.43921e-92	-3.12162e-92	-2.85773e-92	-2.5713e-92	-2.39256e-92	-2.16607e-92	-1.95006e-92	-1.73014e-92	-1.51155e-92	-1.22861e-92	-1.28112e-92	-1.02836e-92	-8.91417e-93	-8.38067e-93	-7.57809e-93	-6.84279e-93	-6.22239e-93	-5.99645e-93	-5.52539e-93	-4.56787e-93	-4.71784e-93	
2.6774e-91	4.11158e-91	4.38784e-91	6.83391e-91	8.08586e-91	8.57979e-91	6.28699e-91	6.20738e-91	5.95577e-91	5.79796e-91	5.59165e-91	5.33204e-91	5.06368e-91	5.04444e-91	4.83721e-91	4.83176e-91	4.79614e-91	4.35752e-91	4.50264e-91	4.23408e-91	9.08774e-91	3.61799e-91	3.57989e-91	3.32363e-91	3.16231e-91	2.85749e-91	2.55464e-91	2.15474e-91	1.97792e-91	1.76434e-91	1.49658e-91	1.28496e-91	9.70764e-92	5.33983e-92	3.82811e-92	2.42872e-92	-1.10599e-92	-3.70392e-92	-5.8361e-92	-9.39612e-92	-9.67388e-92	-9.83928e-92	-1.20458e-91	-1.3556e-91	-1.51686e-91	-1.64955e-91	-1.80405e-91	-1.96674e-91	-2.12797e-91	-2.32623e-91	-2.37699e-91	-2.45847e-91	-2.50183e-91	-2.4216e-91	-2.47809e-91	-2.4309e-91	-2.42907e-91	-2.49351e-91	-2.41773e-91	-2.37951e-91	-2.30968e-91	-2.21844e-91	-2.21467e-91	-2.17562e-91	-2.15676e-91	-2.17303e-91	-2.19075e-91	-2.19807e-91	-2.20159e-91	-2.18315e-91	-2.18804e-91	-2.21036e-91	-2.20731e-91	-2.26352e-91	-2.19357e-91	-2.09298e-91	-2.05616e-91	-1.99772e-91	-1.99457e-91	-1.96488e-91	-1.95997e-91	-1.93355e-91	-1.89609e-91	-1.88672e-91	-1.83756e-91	-1.77789e-91	-1.72448e-91	-1.66998e-91	-1.56972e-91	-1.49198e-91	-1.40589e-91	-1.33505e-91	-1.25978e-91	-1.21058e-91	-1.15869e-91	-1.12811e-91	-1.09963e-91	-1.06566e-91	-1.04673e-91	-1.03759e-91	-1.01819e-91	-1.01388e-91	-9.7097e-92	-9.38575e-92	-9.09351e-92	-8.8357e-92	-8.44191e-92	-8.2423e-92	-7.59424e-92	-7.16533e-92	-6.74196e-92	-6.30854e-92	-6.15017e-92	-5.82756e-92	-5.09559e-92	-4.96129e-92	-4.53846e-92	-4.30321e-92	-4.00824e-92	-3.67293e-92	-3.45457e-92	-3.1497e-92	-2.89105e-92	-2.59596e-92	-2.40969e-92	-2.17656e-92	-1.9554e-92	-1.73151e-92	-1.50999e-92	-1.22638e-92	-1.27497e-92	-1.02316e-92	-8.86294e-93	-8.31728e-93	-7.51196e-93	-6.77939e-93	-6.16304e-93	-5.93037e-93	-5.45715e-93	-4.52231e-93	-4.65297e-93	
1.99506e-91	3.10343e-91	3.92276e-91	5.9583e-91	7.18103e-91	7.73474e-91	5.34851e-91	5.32603e-91	5.14966e-91	5.05074e-91	4.88961e-91	4.69956e-91	4.49272e-91	4.41919e-91	4.28361e-91	4.28083e-91	4.26137e-91	3.8567e-91	4.0517e-91	3.73855e-91	3.61799e-91	8.31162e-91	3.19874e-91	2.95733e-91	2.79605e-91	2.54204e-91	2.29108e-91	1.92118e-91	1.73907e-91	1.57814e-91	1.37391e-91	1.21404e-91	9.64629e-92	5.25733e-92	3.24652e-92	2.67462e-92	3.50487e-93	-1.89815e-92	-3.81222e-92	-7.60052e-92	-8.62014e-92	-8.22796e-92	-9.49278e-92	-1.07399e-91	-1.20861e-91	-1.31369e-91	-1.43708e-91	-1.57415e-91	-1.71215e-91	-1.92277e-91	-2.0094e-91	-2.07866e-91	-2.11284e-91	-2.01166e-91	-2.02372e-91	-1.98534e-91	-1.9862e-91	-2.07012e-91	-2.03808e-91	-2.00656e-91	-1.94628e-91	-1.84518e-91	-1.81536e-91	-1.78263e-91	-1.76752e-91	-1.77899e-91	-1.79183e-91	-1.79914e-91	-1.8028e-91	-1.76411e-91	-1.74427e-91	-1.76486e-91	-1.76772e-91	-1.86852e-91	-1.86785e-91	-1.78352e-91	-1.75021e-91	-1.68858e-91	-1.6721e-91	-1.64601e-91	-1.6411e-91	-1.61294e-91	-1.5753e-91	-1.56749e-91	-1.52687e-91	-1.47743e-91	-1.43315e-91	-1.38788e-91	-1.30474e-91	-1.24019e-91	-1.16813e-91	-1.09777e-91	-1.02284e-91	-9.83045e-92	-9.42081e-92	-9.18357e-92	-8.96622e-92	-8.70323e-92	-8.56359e-92	-8.50382e-92	-8.36323e-92	-8.38418e-92	-8.08988e-92	-7.82966e-92	-7.59197e-92	-7.38444e-92	-7.06307e-92	-6.90137e-92	-6.36588e-92	-6.01247e-92	-5.66371e-92	-5.30788e-92	-5.18245e-92	-4.91474e-92	-4.30426e-92	-4.19245e-92	-3.83922e-92	-3.64329e-92	-3.39672e-92	-3.11603e-92	-2.93313e-92	-2.67091e-92	-2.44743e-92	-2.20309e-92	-2.04917e-92	-1.8554e-92	-1.67181e-92	-1.48503e-92	-1.29967e-92	-1.06285e-92	-1.10385e-92	-8.92949e-93	-7.78136e-93	-7.31932e-93	-6.6365e-93	-6.02266e-93	-5.50628e-93	-5.31192e-93	-4.90206e-93	-4.10691e-93	-4.21297e-93	
2.04017e-91	3.27102e-91	3.8397e-91	5.78486e-91	6.88738e-91	7.38733e-91	4.92752e-91	4.90484e-91	4.7468e-91	4.66335e-91	4.53205e-91	4.36362e-91	4.18523e-91	4.17672e-91	4.0469e-91	4.06275e-91	4.05136e-91	3.72337e-91	3.86397e-91	3.64757e-91	3.57989e-91	3.19874e-91	8.29038e-91	2.96276e-91	2.83628e-91	2.59648e-91	2.36076e-91	2.03595e-91	1.89137e-91	1.72307e-91	1.5108e-91	1.3414e-91	1.0904e-91	7.21736e-92	5.68015e-92	4.56867e-92	1.82188e-92	-3.69749e-93	-2.2064e-92	-5.30635e-92	-5.86786e-92	-6.01746e-92	-7.75711e-92	-9.08372e-92	-1.04865e-91	-1.1677e-91	-1.30428e-91	-1.44807e-91	-1.5912e-91	-1.77276e-91	-1.83803e-91	-1.91563e-91	-1.9609e-91	-1.90103e-91	-1.94543e-91	-1.91612e-91	-1.92226e-91	-1.98569e-91	-1.93953e-91	-1.91459e-91	-1.86292e-91	-1.78983e-91	-1.78337e-91	-1.75585e-91	-1.74528e-91	-1.76301e-91	-1.78181e-91	-1.79306e-91	-1.80121e-91	-1.78812e-91	-1.78869e-91	-1.81064e-91	-1.81208e-91	-1.86633e-91	-1.82857e-91	-1.74819e-91	-1.71918e-91	-1.67145e-91	-1.6667e-91	-1.6436e-91	-1.64141e-91	-1.62066e-91	-1.58893e-91	-1.58248e-91	-1.54257e-91	-1.49354e-91	-1.44951e-91	-1.40443e-91	-1.32088e-91	-1.25608e-91	-1.18403e-91	-1.12461e-91	-1.05732e-91	-1.01606e-91	-9.73075e-92	-9.47901e-92	-9.24552e-92	-8.96531e-92	-8.81042e-92	-8.73763e-92	-8.57887e-92	-8.54604e-92	-8.20501e-92	-7.93412e-92	-7.68739e-92	-7.47145e-92	-7.14061e-92	-6.97177e-92	-6.42578e-92	-6.06437e-92	-5.708e-92	-5.34049e-92	-5.2068e-92	-4.93457e-92	-4.3191e-92	-4.20396e-92	-3.84725e-92	-3.64829e-92	-3.39903e-92	-3.11594e-92	-2.93124e-92	-2.67461e-92	-2.45379e-92	-2.20658e-92	-2.04997e-92	-1.85404e-92	-1.66893e-92	-1.48112e-92	-1.29518e-92	-1.05899e-92	-1.09812e-92	-8.8845e-93	-7.74101e-93	-7.27523e-93	-6.59356e-93	-5.98329e-93	-5.47067e-93	-5.27412e-93	-4.86444e-93	-4.08196e-93	-4.179e-93	
1.89912e-91	3.31353e-91	3.54304e-91	5.03261e-91	5.85871e-91	6.27421e-91	3.69169e-91	3.69829e-91	3.61293e-91	3.58426e-91	3.53165e-91	3.43606e-91	3.33348e-91	3.45317e-91	3.35858e-91	3.40936e-91	3.42551e-91	3.29011e-91	3.30486e-91	3.28275e-91	3.32363e-91	2.95733e-91	2.96276e-91	8.11539e-91	2.79924e-91	2.60787e-91	2.42194e-91	2.20442e-91	2.1347e-91	1.96882e-91	1.76173e-91	1.58843e-91	1.35646e-91	1.14014e-91	1.06672e-91	8.66731e-92	5.4427e-92	3.47163e-92	1.87044e-92	1.85815e-93	3.24488e-93	-7.80103e-93	-3.18413e-92	-4.59607e-92	-6.01946e-92	-7.4094e-92	-8.94181e-92	-1.04329e-91	-1.18984e-91	-1.31256e-91	-1.34584e-91	-1.43673e-91	-1.50293e-91	-1.52533e-91	-1.6232e-91	-1.61705e-91	-1.63594e-91	-1.66147e-91	-1.60107e-91	-1.59251e-91	-1.56289e-91	-1.54684e-91	-1.58095e-91	-1.56684e-91	-1.56693e-91	-1.59621e-91	-1.62598e-91	-1.64576e-91	-1.6635e-91	-1.69937e-91	-1.73537e-91	-1.76065e-91	-1.76223e-91	-1.73195e-91	-1.6393e-91	-1.57229e-91	-1.55365e-91	-1.53466e-91	-1.55048e-91	-1.53525e-91	-1.53917e-91	-1.53422e-91	-1.51552e-91	-1.51322e-91	-1.47825e-91	-1.43402e-91	-1.39403e-91	-1.35279e-91	-1.27409e-91	-1.21318e-91	-1.14561e-91	-1.10967e-91	-1.05851e-91	-1.01733e-91	-9.7357e-92	-9.47619e-92	-9.23146e-92	-8.94064e-92	-8.77181e-92	-8.68467e-92	-8.50749e-92	-8.38514e-92	-7.99006e-92	-7.71911e-92	-7.47335e-92	-7.25819e-92	-6.93161e-92	-6.76272e-92	-6.22884e-92	-5.87426e-92	-5.52465e-92	-5.15606e-92	-5.01681e-92	-4.75153e-92	-4.15767e-92	-4.04365e-92	-3.69852e-92	-3.50475e-92	-3.26331e-92	-2.98971e-92	-2.8113e-92	-2.57697e-92	-2.37055e-92	-2.12995e-92	-1.97615e-92	-1.78528e-92	-1.60579e-92	-1.42425e-92	-1.24502e-92	-1.01957e-92	-1.05431e-92	-8.5503e-93	-7.45985e-93	-7.00575e-93	-6.35126e-93	-5.77104e-93	-5.28498e-93	-5.09312e-93	-4.6967e-93	-3.96221e-93	-4.04054e-93	
1.81486e-91	3.40446e-91	3.35706e-91	4.56832e-91	5.19902e-91	5.54816e-91	2.83005e-91	2.85166e-91	2.81353e-91	2.82165e-91	2.82473e-91	2.7798e-91	2.73177e-91	2.9459e-91	2.87802e-91	2.95574e-91	2.98747e-91	2.99308e-91	2.91713e-91	3.03757e-91	3.16231e-91	2.79605e-91	2.83628e-91	2.79924e-91	8.22874e-91	2.63894e-91	2.4872e-91	2.34768e-91	2.33602e-91	2.17015e-91	1.96375e-91	1.78521e-91	1.56275e-91	1.45863e-91	1.44994e-91	1.18139e-91	8.16724e-92	6.34025e-92	4.89426e-92	4.26472e-92	4.97851e-92	3.13918e-92	1.79099e-93	-1.31589e-92	-2.77194e-92	-4.32901e-92	-6.00784e-92	-7.55598e-92	-9.06245e-92	-9.85316e-92	-9.92766e-92	-1.0943e-91	-1.17648e-91	-1.2612e-91	-1.40156e-91	-1.41249e-91	-1.44101e-91	-1.43768e-91	-1.36438e-91	-1.36773e-91	-1.35391e-91	-1.38079e-91	-1.44667e-91	-1.44241e-91	-1.4505e-91	-1.48882e-91	-1.52724e-91	-1.55359e-91	-1.57861e-91	-1.65188e-91	-1.71564e-91	-1.74344e-91	-1.74484e-91	-1.64966e-91	-1.51258e-91	-1.4549e-91	-1.4439e-91	-1.44656e-91	-1.4785e-91	-1.4691e-91	-1.47766e-91	-1.48461e-91	-1.47568e-91	-1.47636e-91	-1.4446e-91	-1.4034e-91	-1.36591e-91	-1.32702e-91	-1.25111e-91	-1.19245e-91	-1.12756e-91	-1.10909e-91	-1.06998e-91	-1.02841e-91	-9.83614e-92	-9.56809e-92	-9.31223e-92	-9.01041e-92	-8.8292e-92	-8.73019e-92	-8.5371e-92	-8.34496e-92	-7.90332e-92	-7.62921e-92	-7.38125e-92	-7.16397e-92	-6.83688e-92	-6.66557e-92	-6.13523e-92	-5.78198e-92	-5.43382e-92	-5.06057e-92	-4.91524e-92	-4.65253e-92	-4.06974e-92	-3.95521e-92	-3.6157e-92	-3.42394e-92	-3.18615e-92	-2.91724e-92	-2.74179e-92	-2.52237e-92	-2.32522e-92	-2.08753e-92	-1.93443e-92	-1.74576e-92	-1.56906e-92	-1.39084e-92	-1.21533e-92	-9.96502e-93	-1.02792e-92	-8.35266e-93	-7.29525e-93	-6.84639e-93	-6.20804e-93	-5.647e-93	-5.17813e-93	-4.98825e-93	-4.59911e-93	-3.89732e-93	-3.96098e-93	
1.58105e-91	3.16849e-91	3.08895e-91	3.98989e-91	4.4798e-91	4.79746e-91	2.00349e-91	2.04749e-91	2.0573e-91	2.10145e-91	2.14968e-91	2.15283e-91	2.15313e-91	2.41023e-91	2.37449e-91	2.46743e-91	2.51404e-91	2.61381e-91	2.4943e-91	2.69222e-91	2.85749e-91	2.54204e-91	2.59648e-91	2.60787e-91	2.63894e-91	8.02361e-91	2.40502e-91	2.32504e-91	2.34892e-91	2.19938e-91	2.01327e-91	1.84816e-91	1.65303e-91	1.62194e-91	1.64259e-91	1.35686e-91	1.00261e-91	8.41688e-92	7.1602e-92	7.15683e-92	8.04242e-92	5.91886e-92	2.90133e-92	1.45342e-92	7.63551e-94	-1.48161e-92	-3.13761e-92	-4.62286e-92	-6.06348e-92	-6.58966e-92	-6.58221e-92	-7.61067e-92	-8.49279e-92	-9.66203e-92	-1.11961e-91	-1.14312e-91	-1.17753e-91	-1.16067e-91	-1.09113e-91	-1.1034e-91	-1.10223e-91	-1.15308e-91	-1.23129e-91	-1.23482e-91	-1.24854e-91	-1.2904e-91	-1.33215e-91	-1.36203e-91	-1.39114e-91	-1.48147e-91	-1.55565e-91	-1.58413e-91	-1.58682e-91	-1.46373e-91	-1.31792e-91	-1.27129e-91	-1.26621e-91	-1.28171e-91	-1.32001e-91	-1.31546e-91	-1.32684e-91	-1.34082e-91	-1.33842e-91	-1.3415e-91	-1.31473e-91	-1.27897e-91	-1.24623e-91	-1.21203e-91	-1.14382e-91	-1.09115e-91	-1.03285e-91	-1.02593e-91	-9.95584e-92	-9.57046e-92	-9.15266e-92	-8.90218e-92	-8.6619e-92	-8.37907e-92	-8.20687e-92	-8.11103e-92	-7.92603e-92	-7.71087e-92	-7.28277e-92	-7.02918e-92	-6.79963e-92	-6.59904e-92	-6.2973e-92	-6.13841e-92	-5.64979e-92	-5.32395e-92	-5.00279e-92	-4.6539e-92	-4.51634e-92	-4.27452e-92	-3.74042e-92	-3.63391e-92	-3.32208e-92	-3.14542e-92	-2.92681e-92	-2.6798e-92	-2.51867e-92	-2.32348e-92	-2.14492e-92	-1.92616e-92	-1.78451e-92	-1.61053e-92	-1.44815e-92	-1.28444e-92	-1.12336e-92	-9.23988e-93	-9.51142e-93	-7.75953e-93	-6.79528e-93	-6.37878e-93	-5.79199e-93	-5.28164e-93	-4.85597e-93	-4.68035e-93	-4.31847e-93	-3.68265e-93	-3.7311e-93	
1.35e-91	2.93463e-91	2.82773e-91	3.41099e-91	3.75985e-91	4.0506e-91	1.15402e-91	1.22306e-91	1.28392e-91	1.36641e-91	1.46203e-91	1.51494e-91	1.56618e-91	1.86907e-91	1.86433e-91	1.97333e-91	2.0386e-91	2.2328e-91	2.06911e-91	2.34938e-91	2.55464e-91	2.29108e-91	2.36076e-91	2.42194e-91	2.4872e-91	2.40502e-91	7.96055e-91	2.31163e-91	2.37106e-91	2.23763e-91	2.07209e-91	1.92061e-91	1.75465e-91	1.7988e-91	1.84719e-91	1.5425e-91	1.19941e-91	1.06091e-91	9.55265e-92	1.01917e-91	1.12347e-91	8.81039e-92	5.73779e-92	4.33916e-92	3.04043e-92	1.4784e-92	-1.5661e-93	-1.57988e-92	-2.95255e-92	-3.20973e-92	-3.1256e-92	-4.17254e-92	-5.12205e-92	-6.62512e-92	-8.29179e-92	-8.65696e-92	-9.06075e-92	-8.75414e-92	-8.10134e-92	-8.31787e-92	-8.43911e-92	-9.19497e-92	-1.01026e-91	-1.0218e-91	-1.04145e-91	-1.08708e-91	-1.13239e-91	-1.16606e-91	-1.19973e-91	-1.30779e-91	-1.39268e-91	-1.4219e-91	-1.42576e-91	-1.27397e-91	-1.11964e-91	-1.08455e-91	-1.08569e-91	-1.11445e-91	-1.15933e-91	-1.15984e-91	-1.17427e-91	-1.1956e-91	-1.19996e-91	-1.20561e-91	-1.184e-91	-1.15387e-91	-1.12601e-91	-1.09661e-91	-1.03624e-91	-9.89682e-92	-9.38132e-92	-9.43087e-92	-9.21644e-92	-8.86157e-92	-8.47459e-92	-8.24237e-92	-8.01846e-92	-7.75535e-92	-7.59276e-92	-7.50079e-92	-7.32443e-92	-7.08613e-92	-6.67215e-92	-6.43972e-92	-6.22901e-92	-6.04584e-92	-5.77e-92	-5.62403e-92	-5.17719e-92	-4.87896e-92	-4.585e-92	-4.26008e-92	-4.1304e-92	-3.90957e-92	-3.42379e-92	-3.32538e-92	-3.04095e-92	-2.87939e-92	-2.67977e-92	-2.45431e-92	-2.30739e-92	-2.13627e-92	-1.97602e-92	-1.77587e-92	-1.64543e-92	-1.4857e-92	-1.33728e-92	-1.18763e-92	-1.04043e-92	-8.59951e-93	-8.8295e-93	-7.24648e-93	-6.37192e-93	-5.98553e-93	-5.4471e-93	-4.98571e-93	-4.60185e-93	-4.43997e-93	-4.10206e-93	-3.52834e-93	-3.56119e-93	
1.11709e-91	2.86701e-91	2.37757e-91	2.42288e-91	2.43924e-91	2.6238e-91	-3.64435e-92	-2.61391e-92	-1.15111e-92	3.09941e-93	2.17406e-92	3.56465e-92	4.98765e-92	9.39299e-92	9.80793e-92	1.12815e-91	1.22132e-91	1.63836e-91	1.33362e-91	1.83211e-91	2.15474e-91	1.92118e-91	2.03595e-91	2.20442e-91	2.34768e-91	2.32504e-91	2.31163e-91	8.10249e-91	2.56577e-91	2.44073e-91	2.28879e-91	2.13895e-91	2.00227e-91	2.22474e-91	2.36484e-91	1.96725e-91	1.58354e-91	1.47783e-91	1.40457e-91	1.63428e-91	1.81632e-91	1.47082e-91	1.09941e-91	9.56226e-92	8.29981e-92	6.57193e-92	4.81412e-92	3.39371e-92	2.04438e-92	2.49954e-92	2.95465e-92	1.7955e-92	6.41053e-93	-1.77475e-92	-3.99745e-92	-4.62283e-92	-5.16184e-92	-4.41965e-92	-3.63385e-92	-4.0383e-92	-4.41765e-92	-5.81987e-92	-7.16731e-92	-7.43897e-92	-7.75688e-92	-8.33283e-92	-8.89893e-92	-9.32533e-92	-9.76429e-92	-1.13802e-91	-1.26111e-91	-1.293e-91	-1.29702e-91	-1.05187e-91	-8.40291e-92	-8.23314e-92	-8.37029e-92	-8.99003e-92	-9.66499e-92	-9.76692e-92	-9.98096e-92	-1.03756e-91	-1.05744e-91	-1.06799e-91	-1.05345e-91	-1.03057e-91	-1.00893e-91	-9.85565e-92	-9.33832e-92	-8.94129e-92	-8.50386e-92	-8.83138e-92	-8.81843e-92	-8.48187e-92	-8.10523e-92	-7.87658e-92	-7.65183e-92	-7.39035e-92	-7.22103e-92	-7.11881e-92	-6.93091e-92	-6.59966e-92	-6.14199e-92	-5.92146e-92	-5.7226e-92	-5.54964e-92	-5.29163e-92	-5.153e-92	-4.73961e-92	-4.46256e-92	-4.18937e-92	-3.87717e-92	-3.74729e-92	-3.54433e-92	-3.1035e-92	-3.01121e-92	-2.75206e-92	-2.60354e-92	-2.42136e-92	-2.21609e-92	-2.08261e-92	-1.94431e-92	-1.80723e-92	-1.62239e-92	-1.50031e-92	-1.35253e-92	-1.21619e-92	-1.07933e-92	-9.45274e-93	-7.83564e-93	-8.01019e-93	-6.60188e-93	-5.81925e-93	-5.46118e-93	-4.97356e-93	-4.56288e-93	-4.22288e-93	-4.07275e-93	-3.7626e-93	-3.26275e-93	-3.27474e-93	
1.05625e-91	3.00668e-91	2.20196e-91	1.9429e-91	1.74436e-91	1.85391e-91	-1.29118e-91	-1.17302e-91	-9.77432e-92	-7.93577e-92	-5.48121e-92	-3.56184e-92	-1.57194e-92	3.88736e-92	4.57146e-92	6.33123e-92	7.4186e-92	1.31404e-91	9.06192e-92	1.56262e-91	1.97792e-91	1.73907e-91	1.89137e-91	2.1347e-91	2.33602e-91	2.34892e-91	2.37106e-91	2.56577e-91	8.66394e-91	2.64833e-91	2.496e-91	2.33922e-91	2.21154e-91	2.55863e-91	2.77261e-91	2.29781e-91	1.865e-91	1.77532e-91	1.71952e-91	2.06793e-91	2.31693e-91	1.89013e-91	1.45638e-91	1.30468e-91	1.17559e-91	9.85114e-92	7.93885e-92	6.46366e-92	5.07491e-92	6.0306e-92	6.79322e-92	5.52552e-92	4.20266e-92	1.09916e-92	-1.59817e-92	-2.40685e-92	-3.048e-92	-1.97664e-92	-1.03389e-92	-1.56504e-92	-2.11541e-92	-3.99318e-92	-5.69701e-92	-6.07592e-92	-6.47933e-92	-7.15286e-92	-7.8127e-92	-8.30934e-92	-8.82565e-92	-1.08567e-91	-1.24012e-91	-1.2747e-91	-1.27849e-91	-9.60708e-92	-6.98026e-92	-6.91228e-92	-7.13401e-92	-7.99524e-92	-8.85313e-92	-9.02076e-92	-9.28673e-92	-9.81441e-92	-1.01243e-91	-1.02638e-91	-1.01549e-91	-9.96055e-92	-9.77261e-92	-9.56594e-92	-9.0805e-92	-8.70942e-92	-8.30243e-92	-8.82498e-92	-8.95137e-92	-8.61183e-92	-8.22432e-92	-7.98706e-92	-7.75095e-92	-7.47819e-92	-7.29614e-92	-7.1819e-92	-6.97748e-92	-6.57002e-92	-6.05981e-92	-5.83656e-92	-5.63617e-92	-5.46188e-92	-5.20399e-92	-5.06362e-92	-4.6541e-92	-4.37876e-92	-4.10735e-92	-3.78989e-92	-3.65365e-92	-3.45369e-92	-3.02395e-92	-2.93161e-92	-2.67815e-92	-2.53189e-92	-2.35343e-92	-2.15276e-92	-2.02234e-92	-1.89988e-92	-1.77283e-92	-1.59036e-92	-1.46857e-92	-1.32239e-92	-1.1883e-92	-1.05417e-92	-9.23183e-93	-7.67296e-93	-7.81634e-93	-6.46651e-93	-5.7127e-93	-5.3579e-93	-4.88337e-93	-4.48964e-93	-4.16501e-93	-4.01631e-93	-3.71087e-93	-3.23966e-93	-3.23736e-93	
8.65239e-92	2.71885e-91	2.08765e-91	1.73026e-91	1.53218e-91	1.65767e-91	-1.55173e-91	-1.42423e-91	-1.21435e-91	-1.01986e-91	-7.66937e-92	-5.60394e-92	-3.48262e-92	1.73429e-92	2.60171e-92	4.33753e-92	5.43729e-92	1.11551e-91	7.29995e-92	1.36422e-91	1.76434e-91	1.57814e-91	1.72307e-91	1.96882e-91	2.17015e-91	2.19938e-91	2.23763e-91	2.44073e-91	2.64833e-91	8.51808e-91	2.41009e-91	2.27197e-91	2.16604e-91	2.51119e-91	2.71341e-91	2.27093e-91	1.87923e-91	1.80296e-91	1.75628e-91	2.09689e-91	2.32564e-91	1.92159e-91	1.5205e-91	1.3797e-91	1.26173e-91	1.08316e-91	9.04704e-92	7.68132e-92	6.39392e-92	7.32126e-92	7.99486e-92	6.79193e-92	5.52119e-92	2.51475e-92	-2.32382e-94	-8.49702e-93	-1.48715e-92	-4.76489e-93	3.35462e-93	-2.06751e-93	-7.80743e-93	-2.61106e-92	-4.22415e-92	-4.62009e-92	-5.0302e-92	-5.67895e-92	-6.31596e-92	-6.80733e-92	-7.3192e-92	-9.26792e-92	-1.0732e-91	-1.10679e-91	-1.11226e-91	-8.11102e-92	-5.70466e-92	-5.69402e-92	-5.92845e-92	-6.77734e-92	-7.59354e-92	-7.77714e-92	-8.04459e-92	-8.56698e-92	-8.88256e-92	-9.02969e-92	-8.95448e-92	-8.80018e-92	-8.64771e-92	-8.47683e-92	-8.05773e-92	-7.73783e-92	-7.38551e-92	-7.90961e-92	-8.04921e-92	-7.74764e-92	-7.40327e-92	-7.19405e-92	-6.98586e-92	-6.74477e-92	-6.5843e-92	-6.48504e-92	-6.30389e-92	-5.92447e-92	-5.4642e-92	-5.26739e-92	-5.09007e-92	-4.93715e-92	-4.70842e-92	-4.58432e-92	-4.21764e-92	-3.97152e-92	-3.7288e-92	-3.44077e-92	-3.31767e-92	-3.1388e-92	-2.75316e-92	-2.67023e-92	-2.44227e-92	-2.311e-92	-2.15038e-92	-1.9694e-92	-1.85199e-92	-1.7444e-92	-1.63039e-92	-1.46561e-92	-1.35521e-92	-1.2225e-92	-1.10118e-92	-9.79454e-93	-8.60377e-93	-7.19646e-93	-7.32007e-93	-6.10025e-93	-5.41685e-93	-5.08958e-93	-4.65366e-93	-4.29768e-93	-4.00475e-93	-3.86919e-93	-3.5826e-93	-3.15217e-93	-3.14382e-93	
6.3123e-92	2.35948e-91	1.9102e-91	1.42167e-91	1.21047e-91	1.35005e-91	-1.90108e-91	-1.76096e-91	-1.53128e-91	-1.32242e-91	-1.05854e-91	-8.32801e-92	-6.02831e-92	-1.06062e-92	1.94604e-94	1.73388e-92	2.85567e-92	8.63958e-92	4.97384e-92	1.11351e-91	1.49658e-91	1.37391e-91	1.5108e-91	1.76173e-91	1.96375e-91	2.01327e-91	2.07209e-91	2.28879e-91	2.496e-91	2.41009e-91	8.326e-91	2.18982e-91	2.11116e-91	2.45953e-91	2.6486e-91	2.24085e-91	1.89816e-91	1.83956e-91	1.80506e-91	2.14145e-91	2.34693e-91	1.9665e-91	1.6039e-91	1.47687e-91	1.3725e-91	1.20805e-91	1.045e-91	9.21885e-92	8.05718e-92	8.97495e-92	9.54936e-92	8.42028e-92	7.20802e-92	4.29574e-92	1.93948e-92	1.09015e-92	4.56311e-93	1.40773e-92	2.06563e-92	1.50512e-92	8.97341e-93	-8.92151e-93	-2.40529e-92	-2.8228e-92	-3.24301e-92	-3.86491e-92	-4.47698e-92	-4.96364e-92	-5.47278e-92	-7.33697e-92	-8.7126e-92	-9.03629e-92	-9.11039e-92	-6.27334e-92	-4.11962e-92	-4.18369e-92	-4.43661e-92	-5.27915e-92	-6.05091e-92	-6.2556e-92	-6.52703e-92	-7.04828e-92	-7.37458e-92	-7.53238e-92	-7.49964e-92	-7.39534e-92	-7.28729e-92	-7.16092e-92	-6.82265e-92	-6.56524e-92	-6.28002e-92	-6.81249e-92	-6.97168e-92	-6.71574e-92	-6.42314e-92	-6.24781e-92	-6.07325e-92	-5.87033e-92	-5.73618e-92	-5.65539e-92	-5.50233e-92	-5.15524e-92	-4.75376e-92	-4.58945e-92	-4.44067e-92	-4.31373e-92	-4.12005e-92	-4.01608e-92	-3.70039e-92	-3.48918e-92	-3.28049e-92	-3.0277e-92	-2.92074e-92	-2.76699e-92	-2.43273e-92	-2.36147e-92	-2.16354e-92	-2.05008e-92	-1.91054e-92	-1.75273e-92	-1.65082e-92	-1.56077e-92	-1.46208e-92	-1.31754e-92	-1.22039e-92	-1.10324e-92	-9.96493e-93	-8.88962e-93	-7.83503e-93	-6.59631e-93	-6.70189e-93	-5.62611e-93	-5.02157e-93	-4.72743e-93	-4.3366e-93	-4.02245e-93	-3.76444e-93	-3.6442e-93	-3.38164e-93	-2.99652e-93	-2.98433e-93	
4.55399e-92	2.06258e-91	1.80604e-91	1.24971e-91	1.05661e-91	1.21809e-91	-2.07889e-91	-1.93227e-91	-1.69392e-91	-1.47922e-91	-1.21429e-91	-9.80347e-92	-7.43483e-92	-2.80345e-92	-1.5948e-92	6.31977e-94	1.18599e-92	6.81655e-92	3.44553e-92	9.2657e-92	1.28496e-91	1.21404e-91	1.3414e-91	1.58843e-91	1.78521e-91	1.84816e-91	1.92061e-91	2.13895e-91	2.33922e-91	2.27197e-91	2.18982e-91	8.17766e-91	2.03756e-91	2.37454e-91	2.54547e-91	2.17669e-91	1.88064e-91	1.83536e-91	1.80958e-91	2.12883e-91	2.30812e-91	1.95743e-91	1.63401e-91	1.51971e-91	1.42737e-91	1.27707e-91	1.12892e-91	1.01797e-91	9.13079e-92	9.98342e-92	1.04449e-91	9.39264e-92	8.25007e-92	5.49775e-92	3.34724e-92	2.49987e-92	1.88241e-92	2.74691e-92	3.26068e-92	2.70059e-92	2.08401e-92	3.84807e-93	-1.00445e-92	-1.42774e-92	-1.84606e-92	-2.43296e-92	-3.01291e-92	-3.48765e-92	-3.98626e-92	-5.73096e-92	-6.99947e-92	-7.31015e-92	-7.40057e-92	-4.79567e-92	-2.90827e-92	-3.02446e-92	-3.28388e-92	-4.09388e-92	-4.80893e-92	-5.02536e-92	-5.29532e-92	-5.8015e-92	-6.12659e-92	-6.29088e-92	-6.29143e-92	-6.22695e-92	-6.15431e-92	-6.06351e-92	-5.79145e-92	-5.585e-92	-5.35414e-92	-5.87172e-92	-6.03432e-92	-5.81818e-92	-5.57144e-92	-5.42652e-92	-5.28263e-92	-5.11433e-92	-5.00483e-92	-4.94202e-92	-4.81572e-92	-4.50592e-92	-4.16087e-92	-4.02543e-92	-3.90194e-92	-3.79822e-92	-3.63519e-92	-3.54927e-92	-3.27698e-92	-3.09571e-92	-2.91617e-92	-2.69403e-92	-2.60172e-92	-2.46921e-92	-2.17726e-92	-2.11615e-92	-1.94302e-92	-1.84457e-92	-1.7225e-92	-1.58371e-92	-1.49459e-92	-1.41747e-92	-1.33064e-92	-1.20284e-92	-1.11677e-92	-1.01237e-92	-9.17498e-93	-8.2138e-93	-7.26743e-93	-6.1606e-93	-6.25573e-93	-5.29079e-93	-4.74718e-93	-4.47935e-93	-4.12308e-93	-3.84108e-93	-3.60979e-93	-3.50204e-93	-3.25723e-93	-2.90438e-93	-2.8906e-93	
2.16823e-92	1.71536e-91	1.58697e-91	8.21792e-92	5.7447e-92	7.40851e-92	-2.6089e-91	-2.44426e-91	-2.17517e-91	-1.93884e-91	-1.65218e-91	-1.39037e-91	-1.12514e-91	-6.67297e-92	-5.25652e-92	-3.58236e-92	-2.33779e-92	3.56179e-92	2.18347e-93	6.16158e-92	9.70764e-92	9.64629e-92	1.0904e-91	1.35646e-91	1.56275e-91	1.65303e-91	1.75465e-91	2.00227e-91	2.21154e-91	2.16604e-91	2.11116e-91	2.03756e-91	8.15663e-91	2.37759e-91	2.54457e-91	2.19751e-91	1.94531e-91	1.92173e-91	1.91385e-91	2.2499e-91	2.41403e-91	2.07338e-91	1.78056e-91	1.67982e-91	1.60141e-91	1.4631e-91	1.32882e-91	1.23129e-91	1.13977e-91	1.23312e-91	1.27376e-91	1.17421e-91	1.06252e-91	7.85034e-92	5.81165e-92	4.91069e-92	4.28493e-92	5.14749e-92	5.52515e-92	4.92327e-92	4.2374e-92	2.4975e-92	1.15369e-92	6.91159e-93	2.48641e-93	-3.25749e-93	-8.9468e-93	-1.37625e-92	-1.88858e-92	-3.6194e-92	-4.85024e-92	-5.15348e-92	-5.25955e-92	-2.70902e-92	-9.99087e-93	-1.21265e-92	-1.50728e-92	-2.35311e-92	-3.05355e-92	-3.30384e-92	-3.5885e-92	-4.11817e-92	-4.47557e-92	-4.65891e-92	-4.71233e-92	-4.70785e-92	-4.68808e-92	-4.64972e-92	-4.46847e-92	-4.33236e-92	-4.17779e-92	-4.73861e-92	-4.94639e-92	-4.77724e-92	-4.58258e-92	-4.47183e-92	-4.3616e-92	-4.23167e-92	-4.14814e-92	-4.10347e-92	-4.00441e-92	-3.71642e-92	-3.42432e-92	-3.32342e-92	-3.23055e-92	-3.15503e-92	-3.02948e-92	-2.96551e-92	-2.74699e-92	-2.60266e-92	-2.45898e-92	-2.27229e-92	-2.19621e-92	-2.09034e-92	-1.85212e-92	-1.80352e-92	-1.66177e-92	-1.58211e-92	-1.48213e-92	-1.36744e-92	-1.29473e-92	-1.23774e-92	-1.16795e-92	-1.06061e-92	-9.87814e-93	-8.98936e-93	-8.18655e-93	-7.36659e-93	-6.55491e-93	-5.61612e-93	-5.69309e-93	-4.87103e-93	-4.40534e-93	-4.16934e-93	-3.85651e-93	-3.61594e-93	-3.41934e-93	-3.32672e-93	-3.10369e-93	-2.79444e-93	-2.77604e-93	
6.73156e-93	1.90049e-91	1.06713e-91	-3.81362e-92	-1.10304e-91	-1.10319e-91	-4.55843e-91	-4.35856e-91	-3.98486e-91	-3.67223e-91	-3.26677e-91	-2.89881e-91	-2.51892e-91	-1.84629e-91	-1.6579e-91	-1.43701e-91	-1.27497e-91	-3.68688e-92	-9.2615e-92	-1.91179e-94	5.33983e-92	5.25733e-92	7.21736e-92	1.14014e-91	1.45863e-91	1.62194e-91	1.7988e-91	2.22474e-91	2.55863e-91	2.51119e-91	2.45953e-91	2.37454e-91	2.37759e-91	9.19217e-91	3.31345e-91	2.80866e-91	2.46641e-91	2.48134e-91	2.51522e-91	3.09914e-91	3.39459e-91	2.88918e-91	2.47935e-91	2.36709e-91	2.28717e-91	2.11755e-91	1.95741e-91	1.85359e-91	1.7594e-91	1.95977e-91	2.06318e-91	1.9439e-91	1.79978e-91	1.38373e-91	1.08762e-91	9.61996e-92	8.80471e-92	1.03543e-91	1.10371e-91	1.01787e-91	9.14152e-92	6.43485e-92	4.38529e-92	3.71273e-92	3.10323e-92	2.34126e-92	1.59347e-92	9.78408e-93	3.14038e-93	-2.25394e-92	-4.10817e-92	-4.4585e-92	-4.55449e-92	-5.30757e-93	2.19003e-92	1.75383e-92	1.28351e-92	-5.5782e-94	-1.12313e-92	-1.50823e-92	-1.8988e-92	-2.70164e-92	-3.28959e-92	-3.54487e-92	-3.68236e-92	-3.75919e-92	-3.80803e-92	-3.83466e-92	-3.73345e-92	-3.66202e-92	-3.58312e-92	-4.54625e-92	-5.04548e-92	-4.87842e-92	-4.67027e-92	-4.54821e-92	-4.42092e-92	-4.27497e-92	-4.17134e-92	-4.10704e-92	-3.98012e-92	-3.54436e-92	-3.15421e-92	-3.05563e-92	-2.96743e-92	-2.89534e-92	-2.77688e-92	-2.71541e-92	-2.51279e-92	-2.37797e-92	-2.24307e-92	-2.05225e-92	-1.96785e-92	-1.87202e-92	-1.66011e-92	-1.61491e-92	-1.48791e-92	-1.41551e-92	-1.32576e-92	-1.22279e-92	-1.15861e-92	-1.13472e-92	-1.08667e-92	-9.84499e-93	-9.13273e-93	-8.28278e-93	-7.52505e-93	-6.75932e-93	-6.00762e-93	-5.16712e-93	-5.19966e-93	-4.47535e-93	-4.05972e-93	-3.83493e-93	-3.54934e-93	-3.33709e-93	-3.16582e-93	-3.07712e-93	-2.86939e-93	-2.6093e-93	-2.57309e-93	
1.47385e-92	2.25923e-91	8.94029e-92	-8.17634e-92	-1.79776e-91	-1.91737e-91	-5.40243e-91	-5.20526e-91	-4.79967e-91	-4.46476e-91	-4.00869e-91	-3.60199e-91	-3.17809e-91	-2.37857e-91	-2.17811e-91	-1.92983e-91	-1.76012e-91	-6.86023e-92	-1.37626e-91	-2.66944e-92	3.82811e-92	3.24652e-92	5.68015e-92	1.06672e-91	1.44994e-91	1.64259e-91	1.84719e-91	2.36484e-91	2.77261e-91	2.71341e-91	2.6486e-91	2.54547e-91	2.54457e-91	3.31345e-91	9.88696e-91	3.11889e-91	2.69536e-91	2.72366e-91	2.7748e-91	3.50262e-91	3.89659e-91	3.28946e-91	2.79016e-91	2.6655e-91	2.57976e-91	2.38772e-91	2.20699e-91	2.09506e-91	1.99462e-91	2.25904e-91	2.40983e-91	2.2789e-91	2.11672e-91	1.61997e-91	1.26133e-91	1.1185e-91	1.02732e-91	1.22583e-91	1.32362e-91	1.22611e-91	1.10612e-91	7.79828e-92	5.28713e-92	4.51383e-92	3.82604e-92	2.95576e-92	2.10387e-92	1.42275e-92	6.86956e-93	-2.38404e-92	-4.64705e-92	-5.02196e-92	-5.09881e-92	-1.47556e-93	3.32634e-92	2.80942e-92	2.25322e-92	6.34259e-93	-6.68978e-93	-1.1183e-92	-1.56135e-92	-2.51534e-92	-3.23143e-92	-3.51833e-92	-3.68073e-92	-3.77884e-92	-3.84459e-92	-3.88667e-92	-3.79556e-92	-3.73343e-92	-3.66814e-92	-4.85628e-92	-5.52714e-92	-5.34255e-92	-5.10366e-92	-4.95927e-92	-4.80621e-92	-4.63357e-92	-4.50557e-92	-4.42024e-92	-4.26405e-92	-3.72813e-92	-3.25162e-92	-3.13958e-92	-3.04153e-92	-2.95964e-92	-2.83058e-92	-2.7613e-92	-2.54824e-92	-2.40513e-92	-2.26209e-92	-2.05578e-92	-1.95928e-92	-1.85963e-92	-1.64521e-92	-1.5972e-92	-1.4683e-92	-1.39355e-92	-1.3023e-92	-1.19826e-92	-1.1334e-92	-1.12293e-92	-1.08327e-92	-9.77455e-93	-9.02628e-93	-8.14924e-93	-7.37159e-93	-6.59472e-93	-5.83869e-93	-5.0087e-93	-5.01624e-93	-4.31124e-93	-3.90403e-93	-3.6767e-93	-3.39598e-93	-3.18939e-93	-3.0239e-93	-2.93273e-93	-2.72943e-93	-2.4897e-93	-2.44301e-93	
-5.29392e-93	1.68875e-91	9.95646e-92	-4.549e-92	-1.15514e-91	-1.15797e-91	-4.63704e-91	-4.45285e-91	-4.09427e-91	-3.79525e-91	-3.40492e-91	-3.04521e-91	-2.67523e-91	-2.04859e-91	-1.85285e-91	-1.64481e-91	-1.49846e-91	-6.21102e-92	-1.14355e-91	-2.70745e-92	2.42872e-92	2.67462e-92	4.56867e-92	8.66731e-92	1.18139e-91	1.35686e-91	1.5425e-91	1.96725e-91	2.29781e-91	2.27093e-91	2.24085e-91	2.17669e-91	2.19751e-91	2.80866e-91	3.11889e-91	8.84878e-91	2.36195e-91	2.39203e-91	2.43598e-91	3.00457e-91	3.28954e-91	2.8213e-91	2.44864e-91	2.35184e-91	2.28802e-91	2.1375e-91	1.99648e-91	1.9094e-91	1.83033e-91	2.02875e-91	2.13021e-91	2.02424e-91	1.89229e-91	1.49681e-91	1.22128e-91	1.09833e-91	1.0206e-91	1.16907e-91	1.22833e-91	1.14537e-91	1.04325e-91	7.8373e-92	5.90417e-92	5.23538e-92	4.64469e-92	3.9384e-92	3.24087e-92	2.65705e-92	2.02747e-92	-3.93911e-93	-2.14977e-92	-2.47371e-92	-2.57993e-92	1.2066e-92	3.7203e-92	3.23813e-92	2.76631e-92	1.46498e-92	4.50083e-93	5.40501e-94	-3.26909e-93	-1.10806e-92	-1.70014e-92	-1.95737e-92	-2.12989e-92	-2.25148e-92	-2.34012e-92	-2.40781e-92	-2.38824e-92	-2.37952e-92	-2.36775e-92	-3.31917e-92	-3.84883e-92	-3.73157e-92	-3.57785e-92	-3.49055e-92	-3.39788e-92	-3.29197e-92	-3.21526e-92	-3.16931e-92	-3.07228e-92	-2.67594e-92	-2.3452e-92	-2.28051e-92	-2.22263e-92	-2.17834e-92	-2.09842e-92	-2.05823e-92	-1.91301e-92	-1.81724e-92	-1.7208e-92	-1.5703e-92	-1.50293e-92	-1.43543e-92	-1.28333e-92	-1.25095e-92	-1.15868e-92	-1.10667e-92	-1.04122e-92	-9.65168e-93	-9.18591e-93	-9.14485e-93	-8.85399e-93	-8.07311e-93	-7.51573e-93	-6.84989e-93	-6.26576e-93	-5.67005e-93	-5.08216e-93	-4.4483e-93	-4.45448e-93	-3.90798e-93	-3.58915e-93	-3.40348e-93	-3.17247e-93	-3.01193e-93	-2.88401e-93	-2.81346e-93	-2.63415e-93	-2.43138e-93	-2.38825e-93	
-4.37994e-92	9.3496e-92	8.29057e-92	-6.08341e-92	-1.15811e-91	-1.07187e-91	-4.56691e-91	-4.37175e-91	-4.01492e-91	-3.71824e-91	-3.3528e-91	-2.99808e-91	-2.63749e-91	-2.13862e-91	-1.92357e-91	-1.74092e-91	-1.60223e-91	-8.33429e-92	-1.23897e-91	-5.21448e-92	-1.10599e-92	3.50487e-93	1.82188e-92	5.4427e-92	8.16724e-92	1.00261e-91	1.19941e-91	1.58354e-91	1.865e-91	1.87923e-91	1.89816e-91	1.88064e-91	1.94531e-91	2.46641e-91	2.69536e-91	2.36195e-91	8.40268e-91	2.24153e-91	2.29474e-91	2.76401e-91	2.9541e-91	2.5919e-91	2.3381e-91	2.27314e-91	2.23649e-91	2.12535e-91	2.02434e-91	1.9661e-91	1.91336e-91	2.07108e-91	2.13026e-91	2.04602e-91	1.93752e-91	1.61205e-91	1.40656e-91	1.29318e-91	1.2239e-91	1.33597e-91	1.35438e-91	1.27757e-91	1.1821e-91	9.66563e-92	8.19133e-92	7.56298e-92	7.01672e-92	6.43363e-92	5.85246e-92	5.3289e-92	4.76019e-92	2.81312e-92	1.46109e-92	1.18048e-92	1.03815e-92	3.94218e-92	5.59274e-92	5.04651e-92	4.6035e-92	3.49756e-92	2.70422e-92	2.31749e-92	1.9669e-92	1.28865e-92	7.60529e-93	5.08638e-93	2.84624e-93	9.60895e-94	-5.32971e-94	-1.83229e-93	-2.90177e-93	-3.78332e-93	-4.68808e-93	-1.28697e-92	-1.74725e-92	-1.71733e-92	-1.6691e-92	-1.65232e-92	-1.63199e-92	-1.60672e-92	-1.58948e-92	-1.58793e-92	-1.55662e-92	-1.27942e-92	-1.09898e-92	-1.09717e-92	-1.0935e-92	-1.09909e-92	-1.08464e-92	-1.08328e-92	-1.02985e-92	-9.97761e-93	-9.63465e-93	-8.81937e-93	-8.49234e-93	-8.26281e-93	-7.61436e-93	-7.50665e-93	-7.09746e-93	-6.8914e-93	-6.59888e-93	-6.2314e-93	-6.02837e-93	-6.19122e-93	-6.10706e-93	-5.6848e-93	-5.36997e-93	-4.97864e-93	-4.64765e-93	-4.29298e-93	-3.93185e-93	-3.56741e-93	-3.56179e-93	-3.23821e-93	-3.04305e-93	-2.91381e-93	-2.75366e-93	-2.6579e-93	-2.58331e-93	-2.53977e-93	-2.39708e-93	-2.25442e-93	-2.21269e-93	
-5.89716e-92	7.42755e-92	6.29024e-92	-9.57568e-92	-1.5808e-91	-1.51406e-91	-5.0316e-91	-4.82887e-91	-4.45096e-91	-4.14002e-91	-3.75608e-91	-3.37995e-91	-2.99622e-91	-2.48749e-91	-2.25666e-91	-2.07037e-91	-1.92795e-91	-1.11714e-91	-1.54136e-91	-7.91855e-92	-3.70392e-92	-1.89815e-92	-3.69749e-93	3.47163e-92	6.34025e-92	8.41688e-92	1.06091e-91	1.47783e-91	1.77532e-91	1.80296e-91	1.83956e-91	1.83536e-91	1.92173e-91	2.48134e-91	2.72366e-91	2.39203e-91	2.24153e-91	8.51243e-91	2.37948e-91	2.88163e-91	3.07703e-91	2.70874e-91	2.46546e-91	2.41016e-91	2.38387e-91	2.27968e-91	2.18723e-91	2.13894e-91	2.09619e-91	2.27011e-91	2.33373e-91	2.25321e-91	2.14573e-91	1.80899e-91	1.60376e-91	1.48539e-91	1.41491e-91	1.53345e-91	1.54717e-91	1.46634e-91	1.3645e-91	1.13906e-91	9.88787e-92	9.22226e-92	8.65138e-92	8.06641e-92	7.48273e-92	6.94966e-92	6.36683e-92	4.36856e-92	2.98975e-92	2.71693e-92	2.56822e-92	5.55729e-92	7.18986e-92	6.56001e-92	6.0804e-92	4.91122e-92	4.09529e-92	3.67549e-92	3.30802e-92	2.59342e-92	2.0239e-92	1.75534e-92	1.48977e-92	1.25433e-92	1.06375e-92	8.92899e-93	7.16248e-93	5.73684e-93	4.23339e-93	-4.56811e-93	-9.78026e-93	-9.82099e-93	-9.70089e-93	-9.77014e-93	-9.79442e-93	-9.80451e-93	-9.8039e-93	-9.90501e-93	-9.76548e-93	-7.0356e-93	-5.5072e-93	-5.73633e-93	-5.92221e-93	-6.17857e-93	-6.303e-93	-6.44582e-93	-6.30346e-93	-6.25087e-93	-6.16802e-93	-5.60484e-93	-5.38699e-93	-5.35531e-93	-5.10804e-93	-5.09485e-93	-4.92119e-93	-4.85539e-93	-4.7288e-93	-4.54239e-93	-4.46274e-93	-4.79356e-93	-4.85085e-93	-4.5755e-93	-4.35542e-93	-4.07666e-93	-3.85123e-93	-3.60031e-93	-3.33913e-93	-3.09876e-93	-3.07889e-93	-2.86203e-93	-2.72538e-93	-2.6208e-93	-2.4946e-93	-2.42986e-93	-2.38126e-93	-2.34896e-93	-2.22494e-93	-2.11705e-93	-2.07247e-93	
-6.8504e-92	6.41591e-92	4.77472e-92	-1.25685e-91	-1.9567e-91	-1.9118e-91	-5.45346e-91	-5.24422e-91	-4.84747e-91	-4.52455e-91	-4.12297e-91	-3.72871e-91	-3.3244e-91	-2.79646e-91	-2.55618e-91	-2.36601e-91	-2.21552e-91	-1.36432e-91	-1.81212e-91	-1.02217e-91	-5.8361e-92	-3.81222e-92	-2.2064e-92	1.87044e-92	4.89426e-92	7.1602e-92	9.55265e-92	1.40457e-91	1.71952e-91	1.75628e-91	1.80506e-91	1.80958e-91	1.91385e-91	2.51522e-91	2.7748e-91	2.43598e-91	2.29474e-91	2.37948e-91	8.66113e-91	3.00232e-91	3.20906e-91	2.82815e-91	2.58612e-91	2.53742e-91	2.51886e-91	2.4185e-91	2.3313e-91	2.29027e-91	2.25539e-91	2.44733e-91	2.51833e-91	2.43994e-91	2.33146e-91	1.97948e-91	1.76949e-91	1.64594e-91	1.57417e-91	1.70153e-91	1.71415e-91	1.62942e-91	1.52112e-91	1.28352e-91	1.12735e-91	1.05717e-91	9.97657e-92	9.38238e-92	8.78901e-92	8.24352e-92	7.64228e-92	5.56182e-92	4.12749e-92	3.85771e-92	3.70867e-92	6.84049e-92	8.52307e-92	7.82275e-92	7.30689e-92	6.06541e-92	5.21161e-92	4.76011e-92	4.37407e-92	3.61762e-92	3.0039e-92	2.71839e-92	2.41726e-92	2.14273e-92	1.91799e-92	1.71352e-92	1.48182e-92	1.29622e-92	1.09795e-92	1.51165e-93	-4.32389e-93	-4.61684e-93	-4.75209e-93	-4.99023e-93	-5.17456e-93	-5.37108e-93	-5.49084e-93	-5.67383e-93	-5.65179e-93	-2.88369e-93	-1.49871e-93	-1.91504e-93	-2.27285e-93	-2.68384e-93	-3.01147e-93	-3.27674e-93	-3.42492e-93	-3.57233e-93	-3.68166e-93	-3.29747e-93	-3.15729e-93	-3.27337e-93	-3.31764e-93	-3.37794e-93	-3.37671e-93	-3.41529e-93	-3.41082e-93	-3.35626e-93	-3.36851e-93	-3.83214e-93	-4.00024e-93	-3.82598e-93	-3.67115e-93	-3.46919e-93	-3.31533e-93	-3.13456e-93	-2.94061e-93	-2.78243e-93	-2.75459e-93	-2.6079e-93	-2.50994e-93	-2.42222e-93	-2.3188e-93	-2.27444e-93	-2.2429e-93	-2.21829e-93	-2.107e-93	-2.02147e-93	-1.97589e-93	
-7.58345e-92	9.24335e-92	1.76177e-93	-2.31289e-91	-3.46309e-91	-3.58769e-91	-7.19711e-91	-6.9609e-91	-6.47401e-91	-6.08572e-91	-5.57704e-91	-5.0899e-91	-4.58324e-91	-3.84673e-91	-3.56749e-91	-3.32693e-91	-3.14469e-91	-1.99605e-91	-2.66041e-91	-1.55418e-91	-9.39612e-92	-7.60052e-92	-5.30635e-92	1.85815e-93	4.26472e-92	7.15683e-92	1.01917e-91	1.63428e-91	2.06793e-91	2.09689e-91	2.14145e-91	2.12883e-91	2.2499e-91	3.09914e-91	3.50262e-91	3.00457e-91	2.76401e-91	2.88163e-91	3.00232e-91	9.95622e-91	4.12236e-91	3.57897e-91	3.2156e-91	3.1535e-91	3.13112e-91	2.99851e-91	2.88389e-91	2.83465e-91	2.7952e-91	3.09134e-91	3.22681e-91	3.12895e-91	2.98924e-91	2.50327e-91	2.20083e-91	2.04472e-91	1.95537e-91	2.1507e-91	2.1975e-91	2.08931e-91	1.9489e-91	1.61813e-91	1.39189e-91	1.30244e-91	1.22748e-91	1.14968e-91	1.0728e-91	1.00558e-91	9.31143e-92	6.41142e-92	4.35639e-92	4.04074e-92	3.90726e-92	8.4926e-92	1.12158e-91	1.03206e-91	9.64042e-92	7.92393e-92	6.70419e-92	6.12696e-92	5.63902e-92	4.61933e-92	3.78476e-92	3.43189e-92	3.05959e-92	2.71827e-92	2.43756e-92	2.1807e-92	1.89105e-92	1.65764e-92	1.40205e-92	7.20578e-94	-7.90241e-93	-8.12448e-93	-8.02249e-93	-8.09077e-93	-8.05117e-93	-8.02287e-93	-7.91051e-93	-7.88677e-93	-7.55349e-93	-3.32392e-93	-8.58419e-94	-1.23332e-93	-1.58282e-93	-1.97568e-93	-2.29112e-93	-2.54358e-93	-2.71148e-93	-2.86325e-93	-2.96999e-93	-2.45904e-93	-2.20788e-93	-2.35689e-93	-2.4998e-93	-2.5717e-93	-2.62616e-93	-2.68853e-93	-2.72307e-93	-2.71237e-93	-2.76294e-93	-3.48532e-93	-3.81533e-93	-3.62329e-93	-3.44226e-93	-3.22563e-93	-3.06412e-93	-2.8847e-93	-2.69836e-93	-2.56644e-93	-2.51083e-93	-2.39737e-93	-2.3154e-93	-2.22792e-93	-2.13374e-93	-2.09905e-93	-2.07688e-93	-2.05117e-93	-1.94658e-93	-1.88638e-93	-1.82963e-93	
-5.74656e-92	1.42219e-91	-5.37404e-93	-2.56343e-91	-3.94258e-91	-4.18237e-91	-7.80692e-91	-7.57932e-91	-7.07327e-91	-6.67249e-91	-6.12394e-91	-5.61146e-91	-5.07365e-91	-4.21116e-91	-3.93138e-91	-3.66584e-91	-3.47788e-91	-2.18016e-91	-2.97505e-91	-1.69217e-91	-9.67388e-92	-8.62014e-92	-5.86786e-92	3.24488e-93	4.97851e-92	8.04242e-92	1.12347e-91	1.81632e-91	2.31693e-91	2.32564e-91	2.34693e-91	2.30812e-91	2.41403e-91	3.39459e-91	3.89659e-91	3.28954e-91	2.9541e-91	3.07703e-91	3.20906e-91	4.12236e-91	1.06909e-90	3.91847e-91	3.45777e-91	3.37938e-91	3.3467e-91	3.18844e-91	3.04932e-91	2.98777e-91	2.93806e-91	3.29414e-91	3.47798e-91	3.36695e-91	3.20885e-91	2.64546e-91	2.27848e-91	2.10796e-91	2.00997e-91	2.24809e-91	2.32877e-91	2.21092e-91	2.05724e-91	1.674e-91	1.40134e-91	1.30371e-91	1.22213e-91	1.13343e-91	1.04605e-91	9.72635e-92	8.91583e-92	5.52024e-92	3.05166e-92	2.70857e-92	2.6004e-92	8.10691e-92	1.16292e-91	1.06898e-91	9.93756e-92	7.96098e-92	6.50399e-92	5.87451e-92	5.33816e-92	4.17741e-92	3.22687e-92	2.84741e-92	2.46781e-92	2.12581e-92	1.84636e-92	1.59234e-92	1.32559e-92	1.10837e-92	8.66984e-93	-6.65981e-93	-1.68035e-92	-1.66912e-92	-1.61075e-92	-1.5848e-92	-1.54514e-92	-1.50393e-92	-1.4616e-92	-1.43463e-92	-1.36503e-92	-8.39733e-93	-4.9051e-93	-5.0381e-93	-5.19513e-93	-5.40448e-93	-5.48525e-93	-5.59605e-93	-5.45163e-93	-5.3828e-93	-5.27188e-93	-4.47071e-93	-4.04894e-93	-4.0574e-93	-3.93903e-93	-3.94288e-93	-3.84372e-93	-3.80844e-93	-3.73473e-93	-3.60689e-93	-3.58216e-93	-4.34115e-93	-4.67555e-93	-4.35043e-93	-4.07342e-93	-3.75456e-93	-3.50067e-93	-3.23738e-93	-2.97497e-93	-2.7587e-93	-2.69657e-93	-2.51816e-93	-2.39942e-93	-2.293e-93	-2.17852e-93	-2.12502e-93	-2.08791e-93	-2.05242e-93	-1.93893e-93	-1.86839e-93	-1.80743e-93	
-6.58302e-92	1.01773e-91	1.57468e-92	-2.02568e-91	-3.10566e-91	-3.22741e-91	-6.83856e-91	-6.62916e-91	-6.18098e-91	-5.82485e-91	-5.35061e-91	-4.89706e-91	-4.4251e-91	-3.7292e-91	-3.46664e-91	-3.24268e-91	-3.07913e-91	-1.98849e-91	-2.62182e-91	-1.57437e-91	-9.83928e-92	-8.22796e-92	-6.01746e-92	-7.80103e-93	3.13918e-92	5.91886e-92	8.81039e-92	1.47082e-91	1.89013e-91	1.92159e-91	1.9665e-91	1.95743e-91	2.07338e-91	2.88918e-91	3.28946e-91	2.8213e-91	2.5919e-91	2.70874e-91	2.82815e-91	3.57897e-91	3.91847e-91	9.55649e-91	3.05964e-91	3.00446e-91	2.98875e-91	2.86758e-91	2.76313e-91	2.72163e-91	2.68874e-91	2.97735e-91	3.11475e-91	3.02648e-91	2.89724e-91	2.43479e-91	2.14599e-91	1.99743e-91	1.91347e-91	2.10268e-91	2.15061e-91	2.04885e-91	1.91534e-91	1.59962e-91	1.38246e-91	1.29681e-91	1.2259e-91	1.15306e-91	1.08057e-91	1.01702e-91	9.46802e-92	6.70644e-92	4.72133e-92	4.42403e-92	4.29323e-92	8.67008e-92	1.13135e-91	1.04444e-91	9.78735e-92	8.13668e-92	6.95643e-92	6.39015e-92	5.91794e-92	4.93363e-92	4.1139e-92	3.76751e-92	3.39463e-92	3.0494e-92	2.76495e-92	2.50356e-92	2.19953e-92	1.95538e-92	1.68929e-92	4.06222e-93	-4.53604e-93	-4.92064e-93	-4.98749e-93	-5.17533e-93	-5.26322e-93	-5.38061e-93	-5.3868e-93	-5.46242e-93	-5.26982e-93	-1.34422e-93	9.00483e-94	4.11843e-94	-4.59635e-95	-5.37772e-94	-9.70917e-94	-1.30419e-93	-1.61552e-93	-1.87219e-93	-2.07983e-93	-1.68859e-93	-1.50165e-93	-1.72137e-93	-1.97394e-93	-2.09121e-93	-2.21522e-93	-2.32779e-93	-2.41307e-93	-2.45254e-93	-2.53838e-93	-3.26384e-93	-3.6237e-93	-3.47158e-93	-3.32064e-93	-3.13245e-93	-2.99416e-93	-2.83445e-93	-2.66406e-93	-2.5428e-93	-2.49863e-93	-2.38932e-93	-2.31114e-93	-2.22931e-93	-2.13844e-93	-2.10503e-93	-2.08348e-93	-2.06076e-93	-1.95815e-93	-1.89302e-93	-1.84246e-93	
-9.2342e-92	3.90458e-92	1.03232e-92	-1.9525e-91	-2.8338e-91	-2.85997e-91	-6.42312e-91	-6.2128e-91	-5.78721e-91	-5.44961e-91	-5.01921e-91	-4.5918e-91	-4.15113e-91	-3.5957e-91	-3.32955e-91	-3.13729e-91	-2.98723e-91	-2.04122e-91	-2.54473e-91	-1.67961e-91	-1.20458e-91	-9.49278e-92	-7.75711e-92	-3.18413e-92	1.79099e-93	2.90133e-92	5.73779e-92	1.09941e-91	1.45638e-91	1.5205e-91	1.6039e-91	1.63401e-91	1.78056e-91	2.47935e-91	2.79016e-91	2.44864e-91	2.3381e-91	2.46546e-91	2.58612e-91	3.2156e-91	3.45777e-91	3.05964e-91	8.91094e-91	2.80405e-91	2.81162e-91	2.72894e-91	2.66258e-91	2.6467e-91	2.63672e-91	2.87574e-91	2.96983e-91	2.90353e-91	2.79975e-91	2.41845e-91	2.20247e-91	2.06866e-91	1.99553e-91	2.14434e-91	2.15505e-91	2.06323e-91	1.94156e-91	1.67832e-91	1.51043e-91	1.4321e-91	1.36813e-91	1.30892e-91	1.24932e-91	1.19334e-91	1.13102e-91	9.07811e-92	7.52444e-92	7.27201e-92	7.11188e-92	1.05243e-91	1.23072e-91	1.14254e-91	1.08224e-91	9.41492e-92	8.47512e-92	7.93948e-92	7.5101e-92	6.65541e-92	5.92461e-92	5.59385e-92	5.19209e-92	4.8049e-92	4.48141e-92	4.17929e-92	3.78492e-92	3.47214e-92	3.13496e-92	2.02848e-92	1.27055e-92	1.16054e-92	1.06539e-92	9.86722e-93	9.15502e-93	8.34669e-93	7.81231e-93	7.32983e-93	6.92841e-93	9.61556e-93	1.04746e-92	9.46592e-93	8.56027e-93	7.6557e-93	6.69296e-93	6.03444e-93	5.00279e-93	4.24074e-93	3.54119e-93	3.36226e-93	3.2459e-93	2.68026e-93	1.78024e-93	1.48631e-93	9.76899e-94	6.21537e-94	2.62886e-94	-6.94249e-95	-3.52453e-94	-1.17811e-93	-1.66506e-93	-1.78423e-93	-1.82243e-93	-1.84151e-93	-1.89081e-93	-1.90649e-93	-1.89812e-93	-1.95915e-93	-1.92123e-93	-1.95727e-93	-1.96142e-93	-1.9217e-93	-1.87922e-93	-1.88803e-93	-1.90062e-93	-1.89835e-93	-1.82108e-93	-1.78801e-93	-1.74541e-93	
-1.01076e-91	2.13564e-92	2.26254e-93	-2.03923e-91	-2.90321e-91	-2.91998e-91	-6.46372e-91	-6.25457e-91	-5.83153e-91	-5.49767e-91	-5.0744e-91	-4.65002e-91	-4.2123e-91	-3.68526e-91	-3.41699e-91	-3.23232e-91	-3.08578e-91	-2.16074e-91	-2.64394e-91	-1.80817e-91	-1.3556e-91	-1.07399e-91	-9.08372e-92	-4.59607e-92	-1.31589e-92	1.45342e-92	4.33916e-92	9.56226e-92	1.30468e-91	1.3797e-91	1.47687e-91	1.51971e-91	1.67982e-91	2.36709e-91	2.6655e-91	2.35184e-91	2.27314e-91	2.41016e-91	2.53742e-91	3.1535e-91	3.37938e-91	3.00446e-91	2.80405e-91	8.81635e-91	2.80608e-91	2.73548e-91	2.68164e-91	2.67609e-91	2.67592e-91	2.91164e-91	3.00014e-91	2.94106e-91	2.84428e-91	2.47758e-91	2.27768e-91	2.14638e-91	2.07605e-91	2.21929e-91	2.22171e-91	2.13127e-91	2.01052e-91	1.7556e-91	1.59731e-91	1.51978e-91	1.45696e-91	1.40116e-91	1.34475e-91	1.29061e-91	1.22999e-91	1.01691e-91	8.69728e-92	8.46147e-92	8.29652e-92	1.15326e-91	1.3138e-91	1.2224e-91	1.16207e-91	1.02446e-91	9.34736e-92	8.80739e-92	8.38256e-92	7.54395e-92	6.81612e-92	6.48339e-92	6.06002e-92	5.646e-92	5.29841e-92	4.97178e-92	4.53058e-92	4.18166e-92	3.80547e-92	2.71464e-92	1.9513e-92	1.81224e-92	1.6837e-92	1.58276e-92	1.48904e-92	1.38276e-92	1.31097e-92	1.24912e-92	1.18897e-92	1.42818e-92	1.47405e-92	1.35174e-92	1.24213e-92	1.13432e-92	1.01544e-92	9.35855e-93	8.01177e-93	7.03038e-93	6.11811e-93	5.71181e-93	5.48414e-93	4.76282e-93	3.56408e-93	3.19126e-93	2.50444e-93	2.03917e-93	1.55468e-93	1.08711e-93	7.1176e-94	-2.00149e-94	-7.72764e-94	-1.00726e-93	-1.1234e-93	-1.23038e-93	-1.36013e-93	-1.45259e-93	-1.51628e-93	-1.6612e-93	-1.62142e-93	-1.72647e-93	-1.76927e-93	-1.74812e-93	-1.72849e-93	-1.75736e-93	-1.78643e-93	-1.79291e-93	-1.7281e-93	-1.71343e-93	-1.67257e-93	
-1.0997e-91	6.2641e-93	-4.55113e-93	-2.14501e-91	-3.0061e-91	-3.01701e-91	-6.5814e-91	-6.37162e-91	-5.94671e-91	-5.61317e-91	-5.19186e-91	-4.76565e-91	-4.32631e-91	-3.81849e-91	-3.54503e-91	-3.36558e-91	-3.22104e-91	-2.30356e-91	-2.77455e-91	-1.95594e-91	-1.51686e-91	-1.20861e-91	-1.04865e-91	-6.01946e-92	-2.77194e-92	7.63551e-94	3.04043e-92	8.29981e-92	1.17559e-91	1.26173e-91	1.3725e-91	1.42737e-91	1.60141e-91	2.28717e-91	2.57976e-91	2.28802e-91	2.23649e-91	2.38387e-91	2.51886e-91	3.13112e-91	3.3467e-91	2.98875e-91	2.81162e-91	2.80608e-91	8.87496e-91	2.77262e-91	2.72977e-91	2.73388e-91	2.74287e-91	2.97915e-91	3.06465e-91	3.01191e-91	2.92061e-91	2.5626e-91	2.37448e-91	2.24381e-91	2.17521e-91	2.31553e-91	2.31099e-91	2.2209e-91	2.09957e-91	1.84894e-91	1.69712e-91	1.61931e-91	1.55688e-91	1.50367e-91	1.44961e-91	1.39665e-91	1.33708e-91	1.13055e-91	9.88723e-92	9.66394e-92	9.49265e-92	1.26127e-91	1.40856e-91	1.31328e-91	1.25222e-91	1.11571e-91	1.02866e-91	9.73615e-92	9.31135e-92	8.47736e-92	7.74253e-92	7.40434e-92	6.95599e-92	6.51201e-92	6.13781e-92	5.78432e-92	5.29357e-92	4.90637e-92	4.48899e-92	3.39744e-92	2.6166e-92	2.44869e-92	2.28795e-92	2.16566e-92	2.05056e-92	1.91996e-92	1.83107e-92	1.75676e-92	1.67806e-92	1.89439e-92	1.90481e-92	1.76146e-92	1.63308e-92	1.50795e-92	1.36639e-92	1.27324e-92	1.10669e-92	9.86442e-93	8.73726e-93	8.10984e-93	7.77769e-93	6.89819e-93	5.39005e-93	4.93943e-93	4.07047e-93	3.49348e-93	2.88022e-93	2.27371e-93	1.8038e-93	7.91719e-94	1.24565e-94	-2.28342e-94	-4.22753e-94	-6.19017e-94	-8.31684e-94	-1.00342e-93	-1.14176e-93	-1.37689e-93	-1.33153e-93	-1.51165e-93	-1.59589e-93	-1.59295e-93	-1.59672e-93	-1.64739e-93	-1.69457e-93	-1.70986e-93	-1.65676e-93	-1.66282e-93	-1.62158e-93	
-1.1802e-91	-1.35132e-92	-8.84586e-93	-2.15418e-91	-2.96444e-91	-2.955e-91	-6.48526e-91	-6.27956e-91	-5.86536e-91	-5.54177e-91	-5.13685e-91	-4.72174e-91	-4.29459e-91	-3.83219e-91	-3.55983e-91	-3.39268e-91	-3.25466e-91	-2.38263e-91	-2.81554e-91	-2.05297e-91	-1.64955e-91	-1.31369e-91	-1.1677e-91	-7.4094e-92	-4.32901e-92	-1.48161e-92	1.4784e-92	6.57193e-92	9.85114e-92	1.08316e-91	1.20805e-91	1.27707e-91	1.4631e-91	2.11755e-91	2.38772e-91	2.1375e-91	2.12535e-91	2.27968e-91	2.4185e-91	2.99851e-91	3.18844e-91	2.86758e-91	2.72894e-91	2.73548e-91	2.77262e-91	8.70105e-91	2.69998e-91	2.71556e-91	2.73514e-91	2.96037e-91	3.03605e-91	2.99276e-91	2.9114e-91	2.57903e-91	2.41432e-91	2.28886e-91	2.22463e-91	2.35421e-91	2.33913e-91	2.2526e-91	2.13492e-91	1.90015e-91	1.76339e-91	1.68797e-91	1.62816e-91	1.5801e-91	1.53092e-91	1.48112e-91	1.4248e-91	1.23523e-91	1.10658e-91	1.08643e-91	1.0688e-91	1.35177e-91	1.47364e-91	1.37697e-91	1.31734e-91	1.18787e-91	1.10811e-91	1.05379e-91	1.01286e-91	9.3337e-92	8.62049e-92	8.28762e-92	7.8241e-92	7.35876e-92	6.96492e-92	6.59088e-92	6.05625e-92	5.63556e-92	5.18235e-92	4.13625e-92	3.36989e-92	3.17152e-92	2.9752e-92	2.82976e-92	2.69109e-92	2.53375e-92	2.42569e-92	2.3376e-92	2.23746e-92	2.4142e-92	2.3762e-92	2.21126e-92	2.06382e-92	1.92143e-92	1.75652e-92	1.64974e-92	1.44934e-92	1.30581e-92	1.17034e-92	1.08198e-92	1.03663e-92	9.32223e-93	7.4836e-93	6.9532e-93	5.88905e-93	5.19436e-93	4.44324e-93	3.68563e-93	3.11534e-93	2.0191e-93	1.26302e-93	7.73934e-94	4.87784e-94	1.8582e-94	-1.23805e-94	-3.89513e-94	-6.17365e-94	-9.58143e-94	-9.07054e-94	-1.17586e-93	-1.30958e-93	-1.32989e-93	-1.36334e-93	-1.43982e-93	-1.50823e-93	-1.53404e-93	-1.49805e-93	-1.53062e-93	-1.4903e-93	
-1.28004e-91	-3.56591e-92	-1.64081e-92	-2.21939e-91	-2.99154e-91	-2.96547e-91	-6.45039e-91	-6.24674e-91	-5.83942e-91	-5.52298e-91	-5.13104e-91	-4.72343e-91	-4.30474e-91	-3.88437e-91	-3.61088e-91	-3.45495e-91	-3.32222e-91	-2.48852e-91	-2.88721e-91	-2.17448e-91	-1.80405e-91	-1.43708e-91	-1.30428e-91	-8.94181e-92	-6.00784e-92	-3.13761e-92	-1.5661e-93	4.81412e-92	7.93885e-92	9.04704e-92	1.045e-91	1.12892e-91	1.32882e-91	1.95741e-91	2.20699e-91	1.99648e-91	2.02434e-91	2.18723e-91	2.3313e-91	2.88389e-91	3.04932e-91	2.76313e-91	2.66258e-91	2.68164e-91	2.72977e-91	2.69998e-91	8.56918e-91	2.71531e-91	2.74608e-91	2.96244e-91	3.02899e-91	2.99507e-91	2.92326e-91	2.61418e-91	2.47195e-91	2.35097e-91	2.29076e-91	2.41073e-91	2.38494e-91	2.30134e-91	2.18644e-91	1.96574e-91	1.84315e-91	1.76964e-91	1.71208e-91	1.66894e-91	1.62446e-91	1.57768e-91	1.52442e-91	1.35057e-91	1.23444e-91	1.21652e-91	1.19842e-91	1.45464e-91	1.55182e-91	1.453e-91	1.39441e-91	1.27108e-91	1.19821e-91	1.14437e-91	1.10488e-91	1.02887e-91	9.59352e-92	9.26526e-92	8.78388e-92	8.294e-92	7.87766e-92	7.48018e-92	6.8966e-92	6.43845e-92	5.94484e-92	4.93565e-92	4.1778e-92	3.94717e-92	3.71349e-92	3.54412e-92	3.3813e-92	3.19644e-92	3.06916e-92	2.96775e-92	2.84627e-92	2.98595e-92	2.89909e-92	2.71154e-92	2.54411e-92	2.38373e-92	2.19396e-92	2.07299e-92	1.83565e-92	1.66692e-92	1.50676e-92	1.39085e-92	1.33292e-92	1.2105e-92	9.89545e-93	9.28017e-93	7.99785e-93	7.17386e-93	6.26903e-93	5.34148e-93	4.65891e-93	3.45778e-93	2.59691e-93	1.95483e-93	1.56672e-93	1.14525e-93	7.25368e-94	3.51687e-94	2.00325e-95	-4.45278e-94	-3.84098e-94	-7.58957e-94	-9.51524e-94	-9.98609e-94	-1.06738e-93	-1.17472e-93	-1.26863e-93	-1.30635e-93	-1.29104e-93	-1.35738e-93	-1.31669e-93	
-1.37024e-91	-5.25229e-92	-2.4857e-92	-2.32899e-91	-3.09435e-91	-3.06311e-91	-6.5367e-91	-6.33345e-91	-5.9265e-91	-5.61219e-91	-5.22466e-91	-4.81758e-91	-4.39956e-91	-4.0027e-91	-3.72549e-91	-3.57609e-91	-3.44628e-91	-2.62685e-91	-3.00925e-91	-2.31973e-91	-1.96674e-91	-1.57415e-91	-1.44807e-91	-1.04329e-91	-7.55598e-92	-4.62286e-92	-1.57988e-92	3.39371e-92	6.46366e-92	7.68132e-92	9.21885e-92	1.01797e-91	1.23129e-91	1.85359e-91	2.09506e-91	1.9094e-91	1.9661e-91	2.13894e-91	2.29027e-91	2.83465e-91	2.98777e-91	2.72163e-91	2.6467e-91	2.67609e-91	2.73388e-91	2.71556e-91	2.71531e-91	8.59525e-91	2.79369e-91	3.00931e-91	3.07237e-91	3.04561e-91	2.98031e-91	2.68298e-91	2.55451e-91	2.4353e-91	2.37752e-91	2.49356e-91	2.46063e-91	2.37807e-91	2.26347e-91	2.04901e-91	1.93428e-91	1.86113e-91	1.80455e-91	1.76463e-91	1.72323e-91	1.67835e-91	1.62692e-91	1.46166e-91	1.35249e-91	1.33637e-91	1.31801e-91	1.56024e-91	1.6426e-91	1.54045e-91	1.48169e-91	1.36063e-91	1.29144e-91	1.23721e-91	1.19837e-91	1.12376e-91	1.05434e-91	1.02153e-91	9.71321e-92	9.19667e-92	8.75632e-92	8.33404e-92	7.70146e-92	7.20562e-92	6.67089e-92	5.66792e-92	4.89718e-92	4.63778e-92	4.37177e-92	4.18205e-92	3.99909e-92	3.79098e-92	3.64835e-92	3.53689e-92	3.39864e-92	3.5157e-92	3.39217e-92	3.18459e-92	2.99936e-92	2.82283e-92	2.61031e-92	2.47679e-92	2.2049e-92	2.01276e-92	1.8296e-92	1.68918e-92	1.62077e-92	1.48132e-92	1.22426e-92	1.15503e-92	1.00577e-92	9.11104e-93	8.05861e-93	6.96683e-93	6.17606e-93	4.8539e-93	3.88024e-93	3.09176e-93	2.60855e-93	2.07349e-93	1.54714e-93	1.06853e-93	6.35309e-94	4.37455e-95	1.20157e-94	-3.63691e-94	-6.15964e-94	-6.88131e-94	-7.91612e-94	-9.30639e-94	-1.05102e-93	-1.10001e-93	-1.10406e-93	-1.20657e-93	-1.16261e-93	
-1.45995e-91	-6.86272e-92	-3.47169e-92	-2.4555e-91	-3.22124e-91	-3.18809e-91	-6.64174e-91	-6.43858e-91	-6.03091e-91	-5.718e-91	-5.33338e-91	-4.92597e-91	-4.50689e-91	-4.1297e-91	-3.84924e-91	-3.70558e-91	-3.57711e-91	-2.76924e-91	-3.13817e-91	-2.46632e-91	-2.12797e-91	-1.71215e-91	-1.5912e-91	-1.18984e-91	-9.06245e-92	-6.06348e-92	-2.95255e-92	2.04438e-92	5.07491e-92	6.39392e-92	8.05718e-92	9.13079e-92	1.13977e-91	1.7594e-91	1.99462e-91	1.83033e-91	1.91336e-91	2.09619e-91	2.25539e-91	2.7952e-91	2.93806e-91	2.68874e-91	2.63672e-91	2.67592e-91	2.74287e-91	2.73514e-91	2.74608e-91	2.79369e-91	8.63051e-91	3.06045e-91	3.12113e-91	3.10103e-91	3.0415e-91	2.75369e-91	2.63726e-91	2.51948e-91	2.46404e-91	2.57738e-91	2.53816e-91	2.45633e-91	2.34158e-91	2.13184e-91	2.02373e-91	1.95078e-91	1.89497e-91	1.85794e-91	1.81934e-91	1.77624e-91	1.72638e-91	1.56832e-91	1.46515e-91	1.45083e-91	1.4326e-91	1.66361e-91	1.73325e-91	1.62765e-91	1.5685e-91	1.449e-91	1.38293e-91	1.32825e-91	1.28999e-91	1.21645e-91	1.14696e-91	1.1142e-91	1.062e-91	1.00778e-91	9.61434e-92	9.16807e-92	8.48777e-92	7.95518e-92	7.3798e-92	6.37719e-92	5.59015e-92	5.3035e-92	5.00691e-92	4.79822e-92	4.59664e-92	4.36693e-92	4.21048e-92	4.09039e-92	3.9372e-92	4.0355e-92	3.87865e-92	3.65229e-92	3.45044e-92	3.25885e-92	3.02463e-92	2.87948e-92	2.57392e-92	2.3591e-92	2.15358e-92	1.98947e-92	1.91132e-92	1.75521e-92	1.46205e-92	1.38551e-92	1.21532e-92	1.10861e-92	9.88722e-93	8.63139e-93	7.7332e-93	6.28509e-93	5.19596e-93	4.26053e-93	3.68276e-93	3.03335e-93	2.39921e-93	1.81376e-93	1.27657e-93	5.54123e-94	6.48536e-94	5.08179e-95	-2.63591e-94	-3.61191e-94	-5.00623e-94	-6.72783e-94	-8.20918e-94	-8.81271e-94	-9.05358e-94	-1.04671e-93	-9.9831e-94	
-1.497e-91	-5.9492e-92	-6.07242e-92	-2.97129e-91	-3.94267e-91	-3.99432e-91	-7.39475e-91	-7.18337e-91	-6.74071e-91	-6.40369e-91	-5.97644e-91	-5.53266e-91	-5.07261e-91	-4.60937e-91	-4.31471e-91	-4.15204e-91	-4.01211e-91	-3.08087e-91	-3.54259e-91	-2.73773e-91	-2.32623e-91	-1.92277e-91	-1.77276e-91	-1.31256e-91	-9.85316e-92	-6.58966e-92	-3.20973e-92	2.49954e-92	6.0306e-92	7.32126e-92	8.97495e-92	9.98342e-92	1.23312e-91	1.95977e-91	2.25904e-91	2.02875e-91	2.07108e-91	2.27011e-91	2.44733e-91	3.09134e-91	3.29414e-91	2.97735e-91	2.87574e-91	2.91164e-91	2.97915e-91	2.96037e-91	2.96244e-91	3.00931e-91	3.06045e-91	8.94858e-91	3.41543e-91	3.38935e-91	3.31856e-91	2.97539e-91	2.82089e-91	2.69062e-91	2.6289e-91	2.77238e-91	2.74884e-91	2.6578e-91	2.52996e-91	2.28103e-91	2.14342e-91	2.06285e-91	2.00123e-91	1.9574e-91	1.91248e-91	1.86522e-91	1.81055e-91	1.61895e-91	1.49014e-91	1.47498e-91	1.4582e-91	1.75148e-91	1.86625e-91	1.75217e-91	1.6863e-91	1.54688e-91	1.46574e-91	1.4062e-91	1.3644e-91	1.28032e-91	1.20174e-91	1.16676e-91	1.11164e-91	1.05443e-91	1.00553e-91	9.58403e-92	8.86989e-92	8.30997e-92	7.70153e-92	6.53192e-92	5.61685e-92	5.3289e-92	5.03823e-92	4.83586e-92	4.64353e-92	4.42237e-92	4.27707e-92	4.16871e-92	4.03009e-92	4.19326e-92	4.08019e-92	3.85412e-92	3.65119e-92	3.45945e-92	3.22189e-92	3.07667e-92	2.7605e-92	2.53961e-92	2.32808e-92	2.16224e-92	2.08751e-92	1.92515e-92	1.61379e-92	1.53544e-92	1.35499e-92	1.24346e-92	1.1165e-92	9.8244e-93	8.87018e-93	7.25119e-93	6.0392e-93	5.04715e-93	4.44149e-93	3.74519e-93	3.06318e-93	2.42308e-93	1.82724e-93	1.02047e-93	1.14366e-93	4.64444e-94	1.06815e-94	-4.80204e-96	-1.70203e-94	-3.66129e-94	-5.34852e-94	-6.00132e-94	-6.41174e-94	-8.21795e-94	-7.63696e-94	
-1.41207e-91	-3.78766e-92	-6.75105e-92	-3.12562e-91	-4.21141e-91	-4.32284e-91	-7.69426e-91	-7.48872e-91	-7.03885e-91	-6.69828e-91	-6.2542e-91	-5.80068e-91	-5.32753e-91	-4.80713e-91	-4.51468e-91	-4.34223e-91	-4.19987e-91	-3.20217e-91	-3.72516e-91	-2.83813e-91	-2.37699e-91	-2.0094e-91	-1.83803e-91	-1.34584e-91	-9.92766e-92	-6.58221e-92	-3.1256e-92	2.95465e-92	6.79322e-92	7.99486e-92	9.54936e-92	1.04449e-91	1.27376e-91	2.06318e-91	2.40983e-91	2.13021e-91	2.13026e-91	2.33373e-91	2.51833e-91	3.22681e-91	3.47798e-91	3.11475e-91	2.96983e-91	3.00014e-91	3.06465e-91	3.03605e-91	3.02899e-91	3.07237e-91	3.12113e-91	3.41543e-91	9.06596e-91	3.50056e-91	3.42269e-91	3.0447e-91	2.86129e-91	2.72525e-91	2.66047e-91	2.82476e-91	2.81764e-91	2.72263e-91	2.58887e-91	2.31581e-91	2.15692e-91	2.0729e-91	2.00873e-91	1.96066e-91	1.91176e-91	1.86258e-91	1.80577e-91	1.59219e-91	1.44481e-91	1.42929e-91	1.4144e-91	1.7508e-91	1.9032e-91	1.78676e-91	1.71769e-91	1.56636e-91	1.47463e-91	1.41301e-91	1.36959e-91	1.27948e-91	1.19572e-91	1.16003e-91	1.10459e-91	1.04718e-91	9.98156e-92	9.50898e-92	8.79668e-92	8.23761e-92	7.62755e-92	6.35953e-92	5.36514e-92	5.08869e-92	4.81634e-92	4.62813e-92	4.4518e-92	4.24725e-92	4.11738e-92	4.02294e-92	3.9022e-92	4.11536e-92	4.04758e-92	3.83131e-92	3.63607e-92	3.4518e-92	3.22142e-92	3.08221e-92	2.77154e-92	2.55545e-92	2.34831e-92	2.1897e-92	2.12183e-92	1.96152e-92	1.64929e-92	1.573e-92	1.39249e-92	1.282e-92	1.15516e-92	1.02055e-92	9.25034e-93	7.55828e-93	6.29527e-93	5.30537e-93	4.70877e-93	4.01185e-93	3.32556e-93	2.67518e-93	2.06455e-93	1.22872e-93	1.37181e-93	6.602e-94	2.86235e-94	1.71751e-94	-3.33226e-96	-2.08743e-94	-3.86026e-94	-4.51554e-94	-4.99523e-94	-7.00887e-94	-6.35056e-94	
-1.44702e-91	-4.80957e-92	-6.98218e-92	-3.11761e-91	-4.17292e-91	-4.27616e-91	-7.61253e-91	-7.4121e-91	-6.97193e-91	-6.6401e-91	-6.20826e-91	-5.76407e-91	-5.30085e-91	-4.80855e-91	-4.5184e-91	-4.35442e-91	-4.2176e-91	-3.24992e-91	-3.74993e-91	-2.89837e-91	-2.45847e-91	-2.07866e-91	-1.91563e-91	-1.43673e-91	-1.0943e-91	-7.61067e-92	-4.17254e-92	1.7955e-92	5.52552e-92	6.79193e-92	8.42028e-92	9.39264e-92	1.17421e-91	1.9439e-91	2.2789e-91	2.02424e-91	2.04602e-91	2.25321e-91	2.43994e-91	3.12895e-91	3.36695e-91	3.02648e-91	2.90353e-91	2.94106e-91	3.01191e-91	2.99276e-91	2.99507e-91	3.04561e-91	3.10103e-91	3.38935e-91	3.50056e-91	8.94256e-91	3.40535e-91	3.04353e-91	2.87392e-91	2.74164e-91	2.67993e-91	2.83822e-91	2.82601e-91	2.73373e-91	2.60275e-91	2.33959e-91	2.18951e-91	2.10722e-91	2.04497e-91	2.0003e-91	1.95467e-91	1.90787e-91	1.85359e-91	1.65065e-91	1.5112e-91	1.49735e-91	1.48253e-91	1.80195e-91	1.94056e-91	1.8238e-91	1.75585e-91	1.60901e-91	1.5217e-91	1.46082e-91	1.41871e-91	1.33132e-91	1.24913e-91	1.21413e-91	1.15811e-91	1.0997e-91	1.04972e-91	1.00141e-91	9.27631e-92	8.69782e-92	8.06657e-92	6.82618e-92	5.83814e-92	5.54364e-92	5.25064e-92	5.04973e-92	4.86069e-92	4.64149e-92	4.50192e-92	4.40139e-92	4.26973e-92	4.46159e-92	4.36673e-92	4.13887e-92	3.9334e-92	3.74001e-92	3.49605e-92	3.34977e-92	3.01746e-92	2.78687e-92	2.56533e-92	2.39025e-92	2.31554e-92	2.14466e-92	1.80909e-92	1.72819e-92	1.53411e-92	1.41589e-92	1.27955e-92	1.13422e-92	1.03183e-92	8.55884e-93	7.22729e-93	6.13716e-93	5.47517e-93	4.69915e-93	3.93897e-93	3.21499e-93	2.53248e-93	1.60766e-93	1.76195e-93	9.72886e-94	5.56347e-94	4.23609e-94	2.2316e-94	-4.82827e-96	-2.00912e-94	-2.74382e-94	-3.37308e-94	-5.65478e-94	-4.97535e-94	
-1.46546e-91	-5.79478e-92	-6.98453e-92	-3.04115e-91	-4.04345e-91	-4.13251e-91	-7.41527e-91	-7.22273e-91	-6.79844e-91	-6.47965e-91	-6.06633e-91	-5.63743e-91	-5.19044e-91	-4.73566e-91	-4.45057e-91	-4.2972e-91	-4.16911e-91	-3.24543e-91	-3.71379e-91	-2.91232e-91	-2.50183e-91	-2.11284e-91	-1.9609e-91	-1.50293e-91	-1.17648e-91	-8.49279e-92	-5.12205e-92	6.41053e-93	4.20266e-92	5.52119e-92	7.20802e-92	8.25007e-92	1.06252e-91	1.79978e-91	2.11672e-91	1.89229e-91	1.93752e-91	2.14573e-91	2.33146e-91	2.98924e-91	3.20885e-91	2.89724e-91	2.79975e-91	2.84428e-91	2.92061e-91	2.9114e-91	2.92326e-91	2.98031e-91	3.0415e-91	3.31856e-91	3.42269e-91	3.40535e-91	8.7142e-91	3.00245e-91	2.85008e-91	2.72348e-91	2.66559e-91	2.81481e-91	2.7968e-91	2.70848e-91	2.58223e-91	2.33342e-91	2.19502e-91	2.11563e-91	2.0561e-91	2.01546e-91	1.9737e-91	1.92979e-91	1.87869e-91	1.68988e-91	1.56086e-91	1.54882e-91	1.53398e-91	1.8302e-91	1.95135e-91	1.83567e-91	1.76979e-91	1.62976e-91	1.54836e-91	1.48897e-91	1.44862e-91	1.36522e-91	1.28577e-91	1.25181e-91	1.19588e-91	1.13716e-91	1.08684e-91	1.03808e-91	9.62712e-92	9.0367e-92	8.39277e-92	7.20063e-92	6.23556e-92	5.92618e-92	5.6151e-92	5.40279e-92	5.20199e-92	4.96948e-92	4.82039e-92	4.7133e-92	4.57063e-92	4.73523e-92	4.61198e-92	4.37454e-92	4.16074e-92	3.95998e-92	3.7053e-92	3.55325e-92	3.20423e-92	2.96235e-92	2.72957e-92	2.54058e-92	2.45961e-92	2.28067e-92	1.92784e-92	1.84325e-92	1.63903e-92	1.51491e-92	1.37146e-92	1.21813e-92	1.11065e-92	9.31413e-93	7.94057e-93	6.77321e-93	6.05919e-93	5.22167e-93	4.40508e-93	3.62535e-93	2.88881e-93	1.89979e-93	2.05913e-93	1.21505e-93	7.67807e-94	6.20625e-94	4.01205e-94	1.57154e-94	-5.21328e-95	-1.3184e-94	-2.06518e-94	-4.52856e-94	-3.85156e-94	
-1.45991e-91	-8.24616e-92	-5.31514e-92	-2.54823e-91	-3.3085e-91	-3.31362e-91	-6.47753e-91	-6.30544e-91	-5.93687e-91	-5.66082e-91	-5.31373e-91	-4.94155e-91	-4.556e-91	-4.23096e-91	-3.96954e-91	-3.85007e-91	-3.74409e-91	-2.99521e-91	-3.33844e-91	-2.72454e-91	-2.4216e-91	-2.01166e-91	-1.90103e-91	-1.52533e-91	-1.2612e-91	-9.66203e-92	-6.62512e-92	-1.77475e-92	1.09916e-92	2.51475e-92	4.29574e-92	5.49775e-92	7.85034e-92	1.38373e-91	1.61997e-91	1.49681e-91	1.61205e-91	1.80899e-91	1.97948e-91	2.50327e-91	2.64546e-91	2.43479e-91	2.41845e-91	2.47758e-91	2.5626e-91	2.57903e-91	2.61418e-91	2.68298e-91	2.75369e-91	2.97539e-91	3.0447e-91	3.04353e-91	3.00245e-91	7.96084e-91	2.65062e-91	2.54418e-91	2.4983e-91	2.60916e-91	2.57002e-91	2.49599e-91	2.38833e-91	2.1946e-91	2.09897e-91	2.03094e-91	1.981e-91	1.95274e-91	1.92283e-91	1.88752e-91	1.84593e-91	1.70737e-91	1.61619e-91	1.60814e-91	1.59274e-91	1.80179e-91	1.85923e-91	1.75252e-91	1.69565e-91	1.583e-91	1.52352e-91	1.47086e-91	1.43661e-91	1.36851e-91	1.30112e-91	1.27099e-91	1.2178e-91	1.16119e-91	1.11253e-91	1.06518e-91	9.90053e-92	9.3136e-92	8.67584e-92	7.69677e-92	6.87142e-92	6.53992e-92	6.19606e-92	5.96178e-92	5.7363e-92	5.4771e-92	5.30547e-92	5.18046e-92	5.01026e-92	5.08057e-92	4.87779e-92	4.62555e-92	4.39981e-92	4.1882e-92	3.91914e-92	3.75839e-92	3.38975e-92	3.13403e-92	2.88743e-92	2.67619e-92	2.58239e-92	2.39496e-92	2.02666e-92	1.93753e-92	1.72384e-92	1.59358e-92	1.44339e-92	1.28269e-92	1.17077e-92	9.98796e-93	8.6344e-93	7.37581e-93	6.59242e-93	5.6817e-93	4.80205e-93	3.96418e-93	3.1746e-93	2.13428e-93	2.28194e-93	1.39976e-93	9.2933e-94	7.65975e-94	5.306e-94	2.75391e-94	5.77668e-95	-2.92893e-95	-1.14554e-94	-3.66352e-94	-3.06614e-94	
-1.56647e-91	-1.15775e-91	-5.03739e-92	-2.35813e-91	-2.95942e-91	-2.89851e-91	-6.00454e-91	-5.83841e-91	-5.49661e-91	-5.24139e-91	-4.93298e-91	-4.5893e-91	-4.23567e-91	-4.00895e-91	-3.75332e-91	-3.65721e-91	-3.56386e-91	-2.92942e-91	-3.17986e-91	-2.69978e-91	-2.47809e-91	-2.02372e-91	-1.94543e-91	-1.6232e-91	-1.40156e-91	-1.11961e-91	-8.29179e-92	-3.99745e-92	-1.59817e-92	-2.32382e-94	1.93948e-92	3.34724e-92	5.81165e-92	1.08762e-91	1.26133e-91	1.22128e-91	1.40656e-91	1.60376e-91	1.76949e-91	2.20083e-91	2.27848e-91	2.14599e-91	2.20247e-91	2.27768e-91	2.37448e-91	2.41432e-91	2.47195e-91	2.55451e-91	2.63726e-91	2.82089e-91	2.86129e-91	2.87392e-91	2.85008e-91	2.65062e-91	7.74625e-91	2.51136e-91	2.4737e-91	2.55586e-91	2.49491e-91	2.42944e-91	2.33258e-91	2.17775e-91	2.11576e-91	2.0544e-91	2.01031e-91	1.99146e-91	1.97051e-91	1.94103e-91	1.90568e-91	1.80463e-91	1.74317e-91	1.73829e-91	1.72165e-91	1.86392e-91	1.86612e-91	1.76186e-91	1.71012e-91	1.61616e-91	1.57351e-91	1.52438e-91	1.4939e-91	1.43605e-91	1.3763e-91	1.34816e-91	1.29485e-91	1.2374e-91	1.18784e-91	1.13943e-91	1.06092e-91	9.99705e-92	9.33381e-92	8.4951e-92	7.75758e-92	7.39122e-92	7.0021e-92	6.73741e-92	6.47968e-92	6.18499e-92	5.98569e-92	5.83935e-92	5.63735e-92	5.62848e-92	5.34514e-92	5.06812e-92	4.82144e-92	4.59059e-92	4.29643e-92	4.12055e-92	3.71726e-92	3.43729e-92	3.16691e-92	2.92596e-92	2.81623e-92	2.61246e-92	2.2131e-92	2.11572e-92	1.88355e-92	1.74171e-92	1.57844e-92	1.40357e-92	1.28236e-92	1.10858e-92	9.68749e-93	8.28866e-93	7.40623e-93	6.38674e-93	5.40923e-93	4.47949e-93	3.60466e-93	2.46965e-93	2.61326e-93	1.65545e-93	1.14192e-93	9.55807e-94	6.94425e-94	4.17197e-94	1.81905e-94	8.40656e-95	-1.56703e-95	-2.84662e-94	-2.29798e-94	
-1.52349e-91	-1.17606e-91	-4.83974e-92	-2.22625e-91	-2.77336e-91	-2.7034e-91	-5.69156e-91	-5.53587e-91	-5.21503e-91	-4.97643e-91	-4.68971e-91	-4.36701e-91	-4.03481e-91	-3.83877e-91	-3.5956e-91	-3.50946e-91	-3.42382e-91	-2.83783e-91	-3.06106e-91	-2.62654e-91	-2.4309e-91	-1.98534e-91	-1.91612e-91	-1.61705e-91	-1.41249e-91	-1.14312e-91	-8.65696e-92	-4.62283e-92	-2.40685e-92	-8.49702e-93	1.09015e-92	2.49987e-92	4.91069e-92	9.61996e-92	1.1185e-91	1.09833e-91	1.29318e-91	1.48539e-91	1.64594e-91	2.04472e-91	2.10796e-91	1.99743e-91	2.06866e-91	2.14638e-91	2.24381e-91	2.28886e-91	2.35097e-91	2.4353e-91	2.51948e-91	2.69062e-91	2.72525e-91	2.74164e-91	2.72348e-91	2.54418e-91	2.51136e-91	7.36982e-91	2.39023e-91	2.46429e-91	2.40151e-91	2.34051e-91	2.24958e-91	2.10856e-91	2.05596e-91	1.99846e-91	1.95749e-91	1.94178e-91	1.92392e-91	1.89715e-91	1.86477e-91	1.77568e-91	1.7227e-91	1.71916e-91	1.70314e-91	1.82641e-91	1.81737e-91	1.71679e-91	1.66787e-91	1.58103e-91	1.54336e-91	1.49664e-91	1.4681e-91	1.41443e-91	1.35814e-91	1.33144e-91	1.27972e-91	1.22375e-91	1.17541e-91	1.12814e-91	1.05099e-91	9.90874e-92	9.25719e-92	8.47456e-92	7.77409e-92	7.4093e-92	7.02022e-92	6.75585e-92	6.49795e-92	6.20317e-92	6.00306e-92	5.85612e-92	5.65251e-92	5.6255e-92	5.33228e-92	5.05682e-92	4.81154e-92	4.58259e-92	4.29038e-92	4.11564e-92	3.71435e-92	3.43587e-92	3.16688e-92	2.92445e-92	2.81373e-92	2.61126e-92	2.21446e-92	2.11746e-92	1.8865e-92	1.74543e-92	1.58295e-92	1.40881e-92	1.28826e-92	1.11829e-92	9.80499e-93	8.40746e-93	7.52238e-93	6.50004e-93	5.52266e-93	4.59183e-93	3.71533e-93	2.58497e-93	2.72311e-93	1.76945e-93	1.25689e-93	1.06765e-93	8.03728e-94	5.27625e-94	2.93688e-94	1.95316e-94	9.0754e-95	-1.78247e-94	-1.27586e-94	
-1.50445e-91	-1.19471e-91	-4.73574e-92	-2.15787e-91	-2.67413e-91	-2.59787e-91	-5.53482e-91	-5.38525e-91	-5.07621e-91	-4.84741e-91	-4.57323e-91	-4.26251e-91	-3.94225e-91	-3.76494e-91	-3.52916e-91	-3.44946e-91	-3.36762e-91	-2.81026e-91	-3.01716e-91	-2.60901e-91	-2.42907e-91	-1.9862e-91	-1.92226e-91	-1.63594e-91	-1.44101e-91	-1.17753e-91	-9.06075e-92	-5.16184e-92	-3.048e-92	-1.48715e-92	4.56311e-93	1.88241e-92	4.28493e-92	8.80471e-92	1.02732e-91	1.0206e-91	1.2239e-91	1.41491e-91	1.57417e-91	1.95537e-91	2.00997e-91	1.91347e-91	1.99553e-91	2.07605e-91	2.17521e-91	2.22463e-91	2.29076e-91	2.37752e-91	2.46404e-91	2.6289e-91	2.66047e-91	2.67993e-91	2.66559e-91	2.4983e-91	2.4737e-91	2.39023e-91	7.21851e-91	2.42838e-91	2.36398e-91	2.30553e-91	2.2177e-91	2.08464e-91	2.03787e-91	1.98244e-91	1.94326e-91	1.92967e-91	1.91386e-91	1.88879e-91	1.85817e-91	1.77636e-91	1.72855e-91	1.72597e-91	1.71041e-91	1.82215e-91	1.80572e-91	1.70659e-91	1.65905e-91	1.57614e-91	1.54145e-91	1.49586e-91	1.46838e-91	1.417e-91	1.36242e-91	1.33644e-91	1.28521e-91	1.2296e-91	1.18154e-91	1.13449e-91	1.05734e-91	9.9724e-92	9.32072e-92	8.56729e-92	7.88261e-92	7.51443e-92	7.12072e-92	6.85351e-92	6.59251e-92	6.29419e-92	6.0913e-92	5.94241e-92	5.73542e-92	5.69576e-92	5.39252e-92	5.11482e-92	4.86756e-92	4.63703e-92	4.34241e-92	4.16629e-92	3.76112e-92	3.48001e-92	3.20843e-92	2.96186e-92	2.84912e-92	2.64488e-92	2.24443e-92	2.14646e-92	1.91323e-92	1.77082e-92	1.60671e-92	1.43072e-92	1.30902e-92	1.13939e-92	1.00106e-92	8.59439e-93	7.69544e-93	6.65716e-93	5.66619e-93	4.72171e-93	3.83195e-93	2.68848e-93	2.82534e-93	1.86076e-93	1.34159e-93	1.14787e-93	8.78771e-94	5.99454e-94	3.63033e-94	2.62968e-94	1.54133e-94	-1.18617e-94	-6.97076e-95	
-1.47823e-91	-1.05014e-91	-5.82854e-92	-2.40533e-91	-3.04726e-91	-3.02442e-91	-5.95103e-91	-5.79819e-91	-5.46974e-91	-5.2274e-91	-4.92715e-91	-4.59591e-91	-4.25207e-91	-4.01339e-91	-3.77205e-91	-3.67912e-91	-3.58969e-91	-2.95266e-91	-3.22359e-91	-2.72515e-91	-2.49351e-91	-2.07012e-91	-1.98569e-91	-1.66147e-91	-1.43768e-91	-1.16067e-91	-8.75414e-92	-4.41965e-92	-1.97664e-92	-4.76489e-93	1.40773e-92	2.74691e-92	5.14749e-92	1.03543e-91	1.22583e-91	1.16907e-91	1.33597e-91	1.53345e-91	1.70153e-91	2.1507e-91	2.24809e-91	2.10268e-91	2.14434e-91	2.21929e-91	2.31553e-91	2.35421e-91	2.41073e-91	2.49356e-91	2.57738e-91	2.77238e-91	2.82476e-91	2.83822e-91	2.81481e-91	2.60916e-91	2.55586e-91	2.46429e-91	2.42838e-91	7.32421e-91	2.46686e-91	2.40256e-91	2.3067e-91	2.1472e-91	2.07918e-91	2.01906e-91	1.97605e-91	1.9572e-91	1.93641e-91	1.90814e-91	1.87391e-91	1.76818e-91	1.70167e-91	1.69796e-91	1.68347e-91	1.83899e-91	1.85663e-91	1.75346e-91	1.7018e-91	1.60567e-91	1.5601e-91	1.51156e-91	1.48156e-91	1.42303e-91	1.36258e-91	1.33513e-91	1.28275e-91	1.22618e-91	1.17734e-91	1.1296e-91	1.05208e-91	9.91611e-92	9.25842e-92	8.39905e-92	7.63738e-92	7.27831e-92	6.89953e-92	6.64299e-92	6.39429e-92	6.1089e-92	5.91757e-92	5.77857e-92	5.58571e-92	5.59326e-92	5.33039e-92	5.05932e-92	4.81703e-92	4.59152e-92	4.30259e-92	4.13032e-92	3.73122e-92	3.45476e-92	3.18781e-92	2.94915e-92	2.84206e-92	2.64016e-92	2.24253e-92	2.14596e-92	1.91448e-92	1.77359e-92	1.61074e-92	1.43592e-92	1.31487e-92	1.13957e-92	9.98015e-93	8.58853e-93	7.71027e-93	6.68973e-93	5.71358e-93	4.77968e-93	3.89721e-93	2.75746e-93	2.90304e-93	1.93722e-93	1.41797e-93	1.22604e-93	9.56164e-94	6.76444e-94	4.39302e-94	3.40813e-94	2.29978e-94	-4.96291e-95	2.65524e-96	
-1.34169e-91	-8.04775e-92	-5.62477e-92	-2.37914e-91	-3.07763e-91	-3.09433e-91	-5.95797e-91	-5.81441e-91	-5.49137e-91	-5.25401e-91	-4.95059e-91	-4.62302e-91	-4.28073e-91	-4.00383e-91	-3.77293e-91	-3.67473e-91	-3.58549e-91	-2.91797e-91	-3.22803e-91	-2.68123e-91	-2.41773e-91	-2.03808e-91	-1.93953e-91	-1.60107e-91	-1.36438e-91	-1.09113e-91	-8.10134e-92	-3.63385e-92	-1.03389e-92	3.35462e-93	2.06563e-92	3.26068e-92	5.52515e-92	1.10371e-91	1.32362e-91	1.22833e-91	1.35438e-91	1.54717e-91	1.71415e-91	2.1975e-91	2.32877e-91	2.15061e-91	2.15505e-91	2.22171e-91	2.31099e-91	2.33913e-91	2.38494e-91	2.46063e-91	2.53816e-91	2.74884e-91	2.81764e-91	2.82601e-91	2.7968e-91	2.57002e-91	2.49491e-91	2.40151e-91	2.36398e-91	2.46686e-91	7.11513e-91	2.36449e-91	2.26717e-91	2.09402e-91	2.01128e-91	1.95038e-91	1.90656e-91	1.88448e-91	1.86068e-91	1.83123e-91	1.79585e-91	1.67565e-91	1.59618e-91	1.59173e-91	1.57888e-91	1.76304e-91	1.8099e-91	1.70865e-91	1.65614e-91	1.55379e-91	1.50103e-91	1.45227e-91	1.42157e-91	1.3599e-91	1.29724e-91	1.26981e-91	1.21896e-91	1.16431e-91	1.11719e-91	1.07119e-91	9.97121e-92	9.39294e-92	8.76235e-92	7.85774e-92	7.06475e-92	6.72985e-92	6.3814e-92	6.14553e-92	5.91832e-92	5.65656e-92	5.48307e-92	5.35787e-92	5.18488e-92	5.22968e-92	5.01355e-92	4.76031e-92	4.53303e-92	4.32181e-92	4.05108e-92	3.88975e-92	3.51507e-92	3.25576e-92	3.00557e-92	2.78513e-92	2.68781e-92	2.49767e-92	2.12243e-92	2.0315e-92	1.81306e-92	1.68033e-92	1.52665e-92	1.36165e-92	1.24721e-92	1.0762e-92	9.3894e-93	8.09093e-93	7.27563e-93	6.32425e-93	5.4127e-93	4.53832e-93	3.7105e-93	2.63714e-93	2.78053e-93	1.86816e-93	1.37812e-93	1.1984e-93	9.43386e-94	6.79136e-94	4.54788e-94	3.62894e-94	2.57364e-94	-1.08596e-95	4.08717e-95	
-1.30204e-91	-7.9759e-92	-5.16596e-92	-2.254e-91	-2.90938e-91	-2.91707e-91	-5.72829e-91	-5.59253e-91	-5.28499e-91	-5.05985e-91	-4.7722e-91	-4.45988e-91	-4.1335e-91	-3.87821e-91	-3.65619e-91	-3.56517e-91	-3.48144e-91	-2.8488e-91	-3.13895e-91	-2.6253e-91	-2.37951e-91	-2.00656e-91	-1.91459e-91	-1.59251e-91	-1.36773e-91	-1.1034e-91	-8.31787e-92	-4.0383e-92	-1.56504e-92	-2.06751e-93	1.50512e-92	2.70059e-92	4.92327e-92	1.01787e-91	1.22611e-91	1.14537e-91	1.27757e-91	1.46634e-91	1.62942e-91	2.08931e-91	2.21092e-91	2.04885e-91	2.06323e-91	2.13127e-91	2.2209e-91	2.2526e-91	2.30134e-91	2.37807e-91	2.45633e-91	2.6578e-91	2.72263e-91	2.73373e-91	2.70848e-91	2.49599e-91	2.42944e-91	2.34051e-91	2.30553e-91	2.40256e-91	2.36449e-91	6.90488e-91	2.20919e-91	2.04588e-91	1.96963e-91	1.91131e-91	1.86965e-91	1.84975e-91	1.82803e-91	1.80037e-91	1.76702e-91	1.65521e-91	1.58146e-91	1.57775e-91	1.56518e-91	1.7357e-91	1.77492e-91	1.67645e-91	1.6259e-91	1.52855e-91	1.47916e-91	1.43194e-91	1.40251e-91	1.3437e-91	1.28334e-91	1.2568e-91	1.207e-91	1.15335e-91	1.10708e-91	1.06187e-91	9.8879e-92	9.31755e-92	8.69578e-92	7.83121e-92	7.06363e-92	6.7295e-92	6.38106e-92	6.14512e-92	5.9174e-92	5.6552e-92	5.48062e-92	5.35431e-92	5.17955e-92	5.21078e-92	4.98776e-92	4.73548e-92	4.50903e-92	4.29884e-92	4.02947e-92	3.86874e-92	3.49613e-92	3.23819e-92	2.98932e-92	2.76844e-92	2.67048e-92	2.48157e-92	2.10933e-92	2.01869e-92	1.8018e-92	1.66987e-92	1.51723e-92	1.35337e-92	1.23977e-92	1.07205e-92	9.36684e-93	8.07532e-93	7.26206e-93	6.31446e-93	5.40833e-93	4.53923e-93	3.71667e-93	2.6545e-93	2.7922e-93	1.89036e-93	1.40522e-93	1.22524e-93	9.71439e-94	7.10197e-94	4.88641e-94	3.96981e-94	2.90474e-94	2.60637e-95	7.45693e-95	
-1.25241e-91	-7.90584e-92	-4.63104e-92	-2.088e-91	-2.68578e-91	-2.68174e-91	-5.4114e-91	-5.28541e-91	-4.99793e-91	-4.78813e-91	-4.52082e-91	-4.22811e-91	-3.92217e-91	-3.6951e-91	-3.48389e-91	-3.40152e-91	-3.32561e-91	-2.73804e-91	-3.00201e-91	-2.53214e-91	-2.30968e-91	-1.94628e-91	-1.86292e-91	-1.56289e-91	-1.35391e-91	-1.10223e-91	-8.43911e-92	-4.41765e-92	-2.11541e-92	-7.80743e-93	8.97341e-93	2.08401e-92	4.2374e-92	9.14152e-92	1.10612e-91	1.04325e-91	1.1821e-91	1.3645e-91	1.52112e-91	1.9489e-91	2.05724e-91	1.91534e-91	1.94156e-91	2.01052e-91	2.09957e-91	2.13492e-91	2.18644e-91	2.26347e-91	2.34158e-91	2.52996e-91	2.58887e-91	2.60275e-91	2.58223e-91	2.38833e-91	2.33258e-91	2.24958e-91	2.2177e-91	2.3067e-91	2.26717e-91	2.20919e-91	6.59588e-91	1.97149e-91	1.90371e-91	1.84889e-91	1.81001e-91	1.7927e-91	1.77349e-91	1.74803e-91	1.71723e-91	1.61623e-91	1.55001e-91	1.54713e-91	1.53484e-91	1.68753e-91	1.71678e-91	1.62231e-91	1.57449e-91	1.48388e-91	1.43895e-91	1.39394e-91	1.36619e-91	1.3112e-91	1.25412e-91	1.22884e-91	1.18071e-91	1.12872e-91	1.08385e-91	1.03999e-91	9.688e-92	9.13261e-92	8.52743e-92	7.71837e-92	6.98969e-92	6.65981e-92	6.31457e-92	6.08053e-92	5.8541e-92	5.59363e-92	5.41898e-92	5.29208e-92	5.11652e-92	5.13096e-92	4.90144e-92	4.65251e-92	4.42906e-92	4.2221e-92	3.95717e-92	3.79864e-92	3.43265e-92	3.17917e-92	2.93467e-92	2.7157e-92	2.61785e-92	2.43253e-92	2.06842e-92	1.97903e-92	1.76655e-92	1.6371e-92	1.48748e-92	1.32696e-92	1.21569e-92	1.05389e-92	9.22495e-93	7.95897e-93	7.15845e-93	6.22766e-93	5.34026e-93	4.48919e-93	3.68407e-93	2.65082e-93	2.77872e-93	1.90283e-93	1.43056e-93	1.25234e-93	1.00322e-93	7.49451e-94	5.34566e-94	4.4435e-94	3.37576e-94	8.16891e-95	1.24937e-94	
-1.22465e-91	-9.18906e-92	-3.11414e-92	-1.69886e-91	-2.12341e-91	-2.05853e-91	-4.72584e-91	-4.61444e-91	-4.3666e-91	-4.1869e-91	-3.96588e-91	-3.71356e-91	-3.4514e-91	-3.31148e-91	-3.11819e-91	-3.05864e-91	-2.9977e-91	-2.53105e-91	-2.71008e-91	-2.36829e-91	-2.21844e-91	-1.84518e-91	-1.78983e-91	-1.54684e-91	-1.38079e-91	-1.15308e-91	-9.19497e-92	-5.81987e-92	-3.99318e-92	-2.61106e-92	-8.92151e-93	3.84807e-93	2.4975e-92	6.43485e-92	7.79828e-92	7.8373e-92	9.66563e-92	1.13906e-91	1.28352e-91	1.61813e-91	1.674e-91	1.59962e-91	1.67832e-91	1.7556e-91	1.84894e-91	1.90015e-91	1.96574e-91	2.04901e-91	2.13184e-91	2.28103e-91	2.31581e-91	2.33959e-91	2.33342e-91	2.1946e-91	2.17775e-91	2.10856e-91	2.08464e-91	2.1472e-91	2.09402e-91	2.04588e-91	1.97149e-91	6.26639e-91	1.8199e-91	1.773e-91	1.74065e-91	1.73143e-91	1.71988e-91	1.69997e-91	1.67533e-91	1.60806e-91	1.56702e-91	1.56645e-91	1.55364e-91	1.64719e-91	1.63417e-91	1.5466e-91	1.50509e-91	1.43332e-91	1.40303e-91	1.36269e-91	1.33892e-91	1.29429e-91	1.2455e-91	1.2227e-91	1.17675e-91	1.12665e-91	1.08331e-91	1.04086e-91	9.70778e-92	9.16209e-92	8.56945e-92	7.91017e-92	7.28266e-92	6.9425e-92	6.5801e-92	6.3338e-92	6.09296e-92	5.81728e-92	5.62853e-92	5.48945e-92	5.29639e-92	5.24681e-92	4.96758e-92	4.71126e-92	4.48204e-92	4.26969e-92	3.99873e-92	3.83573e-92	3.46354e-92	3.20519e-92	2.95588e-92	2.72672e-92	2.62162e-92	2.43407e-92	2.06843e-92	1.97717e-92	1.76336e-92	1.63239e-92	1.48171e-92	1.32032e-92	1.2086e-92	1.05546e-92	9.28598e-93	7.99668e-93	7.17289e-93	6.22348e-93	5.32318e-93	4.46348e-93	3.65339e-93	2.62619e-93	2.73755e-93	1.87278e-93	1.40473e-93	1.22308e-93	9.74841e-94	7.2427e-94	5.12833e-94	4.20752e-94	3.13771e-94	6.87883e-95	1.04024e-94	
-1.27664e-91	-1.12378e-91	-2.60628e-92	-1.51209e-91	-1.81353e-91	-1.69861e-91	-4.32286e-91	-4.21652e-91	-3.99033e-91	-3.82705e-91	-3.6357e-91	-3.40634e-91	-3.16992e-91	-3.10013e-91	-2.91329e-91	-2.87045e-91	-2.81869e-91	-2.43831e-91	-2.54958e-91	-2.30611e-91	-2.21467e-91	-1.81536e-91	-1.78337e-91	-1.58095e-91	-1.44667e-91	-1.23129e-91	-1.01026e-91	-7.16731e-92	-5.69701e-92	-4.22415e-92	-2.40529e-92	-1.00445e-92	1.15369e-92	4.38529e-92	5.28713e-92	5.90417e-92	8.19133e-92	9.88787e-92	1.12735e-91	1.39189e-91	1.40134e-91	1.38246e-91	1.51043e-91	1.59731e-91	1.69712e-91	1.76339e-91	1.84315e-91	1.93428e-91	2.02373e-91	2.14342e-91	2.15692e-91	2.18951e-91	2.19502e-91	2.09897e-91	2.11576e-91	2.05596e-91	2.03787e-91	2.07918e-91	2.01128e-91	1.96963e-91	1.90371e-91	1.8199e-91	6.1626e-91	1.76318e-91	1.73524e-91	1.73257e-91	1.72725e-91	1.71146e-91	1.69127e-91	1.65094e-91	1.63108e-91	1.6325e-91	1.61885e-91	1.66421e-91	1.61259e-91	1.528e-91	1.49063e-91	1.43293e-91	1.41476e-91	1.37737e-91	1.35641e-91	1.31948e-91	1.27664e-91	1.25541e-91	1.20998e-91	1.16e-91	1.11667e-91	1.07411e-91	1.0028e-91	9.47353e-92	8.87299e-92	8.32197e-92	7.76632e-92	7.40757e-92	7.01948e-92	6.75568e-92	6.49579e-92	6.1994e-92	5.99386e-92	5.84139e-92	5.62856e-92	5.52386e-92	5.19245e-92	4.92264e-92	4.68228e-92	4.45941e-92	4.17513e-92	4.00389e-92	3.61421e-92	3.34341e-92	3.08186e-92	2.83649e-92	2.72204e-92	2.52646e-92	2.14641e-92	2.05098e-92	1.82857e-92	1.69198e-92	1.53519e-92	1.36729e-92	1.25133e-92	1.10008e-92	9.72752e-93	8.36801e-93	7.49307e-93	6.49013e-93	5.54217e-93	4.63953e-93	3.79099e-93	2.72327e-93	2.82842e-93	1.93355e-93	1.44803e-93	1.25625e-93	9.9794e-94	7.3863e-94	5.20375e-94	4.23081e-94	3.11416e-94	6.31443e-95	9.46687e-95	
-1.24512e-91	-1.12284e-91	-2.3752e-92	-1.42282e-91	-1.69107e-91	-1.56935e-91	-4.13256e-91	-4.03191e-91	-3.81772e-91	-3.66389e-91	-3.48493e-91	-3.26778e-91	-3.04401e-91	-2.99097e-91	-2.81179e-91	-2.77446e-91	-2.72669e-91	-2.37433e-91	-2.47026e-91	-2.25264e-91	-2.17562e-91	-1.78263e-91	-1.75585e-91	-1.56684e-91	-1.44241e-91	-1.23482e-91	-1.0218e-91	-7.43897e-92	-6.07592e-92	-4.62009e-92	-2.8228e-92	-1.42774e-92	6.91159e-93	3.71273e-92	4.51383e-92	5.23538e-92	7.56298e-92	9.22226e-92	1.05717e-91	1.30244e-91	1.30371e-91	1.29681e-91	1.4321e-91	1.51978e-91	1.61931e-91	1.68797e-91	1.76964e-91	1.86113e-91	1.95078e-91	2.06285e-91	2.0729e-91	2.10722e-91	2.11563e-91	2.03094e-91	2.0544e-91	1.99846e-91	1.98244e-91	2.01906e-91	1.95038e-91	1.91131e-91	1.84889e-91	1.773e-91	1.76318e-91	5.98387e-91	1.69773e-91	1.69678e-91	1.69317e-91	1.67893e-91	1.66044e-91	1.62679e-91	1.61165e-91	1.61375e-91	1.60047e-91	1.63524e-91	1.57766e-91	1.49553e-91	1.45992e-91	1.40643e-91	1.39114e-91	1.35529e-91	1.33554e-91	1.30107e-91	1.26036e-91	1.24003e-91	1.19569e-91	1.14677e-91	1.10431e-91	1.0626e-91	9.92416e-92	9.37877e-92	8.78793e-92	8.27051e-92	7.73879e-92	7.38311e-92	6.99745e-92	6.73561e-92	6.47741e-92	6.18287e-92	5.97824e-92	5.82656e-92	5.61424e-92	5.5005e-92	5.16537e-92	4.8978e-92	4.65938e-92	4.43881e-92	4.15709e-92	3.98735e-92	3.60061e-92	3.33197e-92	3.07254e-92	2.82742e-92	2.71299e-92	2.51916e-92	2.14231e-92	2.0476e-92	1.82686e-92	1.69139e-92	1.53573e-92	1.36892e-92	1.25382e-92	1.10525e-92	9.79596e-93	8.44289e-93	7.56985e-93	6.56858e-93	5.6242e-93	4.72366e-93	3.87627e-93	2.81453e-93	2.91649e-93	2.02628e-93	1.54242e-93	1.3489e-93	1.08907e-93	8.31079e-94	6.14204e-94	5.16939e-94	4.01555e-94	1.52792e-94	1.81576e-94	
-1.22487e-91	-1.1306e-91	-2.21302e-92	-1.36121e-91	-1.60404e-91	-1.47706e-91	-3.99204e-91	-3.89574e-91	-3.69086e-91	-3.54454e-91	-3.37541e-91	-3.1678e-91	-2.95414e-91	-2.91515e-91	-2.74187e-91	-2.70931e-91	-2.6647e-91	-2.33499e-91	-2.41809e-91	-2.22196e-91	-2.15676e-91	-1.76752e-91	-1.74528e-91	-1.56693e-91	-1.4505e-91	-1.24854e-91	-1.04145e-91	-7.75688e-92	-6.47933e-92	-5.0302e-92	-3.24301e-92	-1.84606e-92	2.48641e-93	3.10323e-92	3.82604e-92	4.64469e-92	7.01672e-92	8.65138e-92	9.97657e-92	1.22748e-91	1.22213e-91	1.2259e-91	1.36813e-91	1.45696e-91	1.55688e-91	1.62816e-91	1.71208e-91	1.80455e-91	1.89497e-91	2.00123e-91	2.00873e-91	2.04497e-91	2.0561e-91	1.981e-91	2.01031e-91	1.95749e-91	1.94326e-91	1.97605e-91	1.90656e-91	1.86965e-91	1.81001e-91	1.74065e-91	1.73524e-91	1.69773e-91	5.85462e-91	1.67396e-91	1.672e-91	1.65924e-91	1.64239e-91	1.61456e-91	1.60352e-91	1.60632e-91	1.59338e-91	1.61925e-91	1.5565e-91	1.47626e-91	1.44211e-91	1.39212e-91	1.37939e-91	1.34485e-91	1.32626e-91	1.29394e-91	1.25499e-91	1.23549e-91	1.19196e-91	1.14374e-91	1.10187e-91	1.06068e-91	9.91036e-92	9.36949e-92	8.78346e-92	8.29218e-92	7.77749e-92	7.42259e-92	7.03722e-92	6.77644e-92	6.51921e-92	6.22549e-92	6.02176e-92	5.87139e-92	5.65951e-92	5.53888e-92	5.19909e-92	4.93257e-92	4.69505e-92	4.47562e-92	4.19431e-92	4.02535e-92	3.6375e-92	3.36844e-92	3.10848e-92	2.86128e-92	2.74642e-92	2.55232e-92	2.17331e-92	2.07879e-92	1.85682e-92	1.72096e-92	1.56446e-92	1.39639e-92	1.2807e-92	1.13232e-92	1.00632e-92	8.69345e-93	7.80909e-93	6.79214e-93	5.83368e-93	4.91751e-93	4.05367e-93	2.9724e-93	3.078e-93	2.16946e-93	1.6753e-93	1.47672e-93	1.20947e-93	9.46129e-94	7.2488e-94	6.26015e-94	5.0456e-94	2.46855e-94	2.75889e-94	
-1.23288e-91	-1.1823e-91	-2.11728e-92	-1.31406e-91	-1.5255e-91	-1.38744e-91	-3.88291e-91	-3.7895e-91	-3.59219e-91	-3.45216e-91	-3.29248e-91	-3.09279e-91	-2.88786e-91	-2.86853e-91	-2.69874e-91	-2.67181e-91	-2.63036e-91	-2.32589e-91	-2.39098e-91	-2.22216e-91	-2.17303e-91	-1.77899e-91	-1.76301e-91	-1.59621e-91	-1.48882e-91	-1.2904e-91	-1.08708e-91	-8.33283e-92	-7.15286e-92	-5.67895e-92	-3.86491e-92	-2.43296e-92	-3.25749e-93	2.34126e-92	2.95576e-92	3.9384e-92	6.43363e-92	8.06641e-92	9.38238e-92	1.14968e-91	1.13343e-91	1.15306e-91	1.30892e-91	1.40116e-91	1.50367e-91	1.5801e-91	1.66894e-91	1.76463e-91	1.85794e-91	1.9574e-91	1.96066e-91	2.0003e-91	2.01546e-91	1.95274e-91	1.99146e-91	1.94178e-91	1.92967e-91	1.9572e-91	1.88448e-91	1.84975e-91	1.7927e-91	1.73143e-91	1.73257e-91	1.69678e-91	1.67396e-91	5.82813e-91	1.67742e-91	1.66649e-91	1.65157e-91	1.63179e-91	1.62679e-91	1.63067e-91	1.61792e-91	1.63097e-91	1.55859e-91	1.47926e-91	1.44651e-91	1.40063e-91	1.39154e-91	1.35819e-91	1.34091e-91	1.31115e-91	1.27406e-91	1.25541e-91	1.21215e-91	1.16397e-91	1.12209e-91	1.0808e-91	1.0104e-91	9.55779e-92	8.96591e-92	8.50242e-92	8.00258e-92	7.64134e-92	7.2479e-92	6.98309e-92	6.72172e-92	6.423e-92	6.21667e-92	6.06553e-92	5.85011e-92	5.7174e-92	5.36298e-92	5.09274e-92	4.85214e-92	4.62979e-92	4.3429e-92	4.17187e-92	3.77355e-92	3.49779e-92	3.23094e-92	2.97546e-92	2.8578e-92	2.65878e-92	2.26697e-92	2.17094e-92	1.94181e-92	1.80224e-92	1.64081e-92	1.46687e-92	1.34765e-92	1.1958e-92	1.06624e-92	9.23062e-93	8.30739e-93	7.24126e-93	6.23549e-93	5.27159e-93	4.36034e-93	3.21661e-93	3.33455e-93	2.37029e-93	1.8462e-93	1.63663e-93	1.35252e-93	1.07299e-93	8.38092e-94	7.34462e-94	6.03758e-94	3.25312e-94	3.58505e-94	
-1.24858e-91	-1.24725e-91	-2.22875e-92	-1.29425e-91	-1.4799e-91	-1.33349e-91	-3.78807e-91	-3.69669e-91	-3.50569e-91	-3.37092e-91	-3.21948e-91	-3.02659e-91	-2.82925e-91	-2.82829e-91	-2.66132e-91	-2.63952e-91	-2.60086e-91	-2.31989e-91	-2.36778e-91	-2.22461e-91	-2.19075e-91	-1.79183e-91	-1.78181e-91	-1.62598e-91	-1.52724e-91	-1.33215e-91	-1.13239e-91	-8.89893e-92	-7.8127e-92	-6.31596e-92	-4.47698e-92	-3.01291e-92	-8.9468e-93	1.59347e-92	2.10387e-92	3.24087e-92	5.85246e-92	7.48273e-92	8.78901e-92	1.0728e-91	1.04605e-91	1.08057e-91	1.24932e-91	1.34475e-91	1.44961e-91	1.53092e-91	1.62446e-91	1.72323e-91	1.81934e-91	1.91248e-91	1.91176e-91	1.95467e-91	1.9737e-91	1.92283e-91	1.97051e-91	1.92392e-91	1.91386e-91	1.93641e-91	1.86068e-91	1.82803e-91	1.77349e-91	1.71988e-91	1.72725e-91	1.69317e-91	1.672e-91	1.67742e-91	5.76222e-91	1.67121e-91	1.65837e-91	1.64644e-91	1.64746e-91	1.65259e-91	1.6402e-91	1.64134e-91	1.55983e-91	1.48151e-91	1.45022e-91	1.4084e-91	1.40301e-91	1.37105e-91	1.35531e-91	1.32826e-91	1.29324e-91	1.27566e-91	1.23288e-91	1.18491e-91	1.14315e-91	1.10187e-91	1.03077e-91	9.75657e-92	9.15905e-92	8.72172e-92	8.23663e-92	7.87001e-92	7.46954e-92	7.2021e-92	6.93824e-92	6.63615e-92	6.42916e-92	6.27944e-92	6.0626e-92	5.92091e-92	5.55335e-92	5.28074e-92	5.03834e-92	4.8143e-92	4.52241e-92	4.35039e-92	3.94075e-92	3.65805e-92	3.3839e-92	3.11956e-92	2.99959e-92	2.79525e-92	2.38793e-92	2.29072e-92	2.05305e-92	1.90934e-92	1.7421e-92	1.56103e-92	1.43763e-92	1.28083e-92	1.14661e-92	9.95725e-93	8.9869e-93	7.85878e-93	6.79259e-93	5.76662e-93	4.79278e-93	3.56464e-93	3.70211e-93	2.66124e-93	2.09623e-93	1.87228e-93	1.56508e-93	1.26328e-93	1.0095e-93	8.99839e-94	7.56156e-94	4.47484e-94	4.87517e-94	
-1.25436e-91	-1.29197e-91	-2.44799e-92	-1.29039e-91	-1.46109e-91	-1.31255e-91	-3.70794e-91	-3.61871e-91	-3.43322e-91	-3.30306e-91	-3.15813e-91	-2.97113e-91	-2.7802e-91	-2.79161e-91	-2.62782e-91	-2.60983e-91	-2.57353e-91	-2.31033e-91	-2.34655e-91	-2.2214e-91	-2.19807e-91	-1.79914e-91	-1.79306e-91	-1.64576e-91	-1.55359e-91	-1.36203e-91	-1.16606e-91	-9.32533e-92	-8.30934e-92	-6.80733e-92	-4.96364e-92	-3.48765e-92	-1.37625e-92	9.78408e-93	1.42275e-92	2.65705e-92	5.3289e-92	6.94966e-92	8.24352e-92	1.00558e-91	9.72635e-92	1.01702e-91	1.19334e-91	1.29061e-91	1.39665e-91	1.48112e-91	1.57768e-91	1.67835e-91	1.77624e-91	1.86522e-91	1.86258e-91	1.90787e-91	1.92979e-91	1.88752e-91	1.94103e-91	1.89715e-91	1.88879e-91	1.90814e-91	1.83123e-91	1.80037e-91	1.74803e-91	1.69997e-91	1.71146e-91	1.67893e-91	1.65924e-91	1.66649e-91	1.67121e-91	5.64346e-91	1.65319e-91	1.64702e-91	1.65242e-91	1.65876e-91	1.64703e-91	1.64058e-91	1.55387e-91	1.47686e-91	1.44696e-91	1.40833e-91	1.40577e-91	1.37531e-91	1.36116e-91	1.33649e-91	1.30341e-91	1.28707e-91	1.24513e-91	1.19774e-91	1.15643e-91	1.11548e-91	1.04421e-91	9.89022e-92	9.29107e-92	8.87307e-92	8.39954e-92	8.03146e-92	7.6288e-92	7.36247e-92	7.10012e-92	6.79899e-92	6.59502e-92	6.45005e-92	6.23589e-92	6.09227e-92	5.71871e-92	5.44712e-92	5.20586e-92	4.98309e-92	4.68926e-92	4.51856e-92	4.10054e-92	3.81326e-92	3.534e-92	3.26286e-92	3.14224e-92	2.93403e-92	2.51267e-92	2.41528e-92	2.17001e-92	2.02307e-92	1.85073e-92	1.66304e-92	1.53597e-92	1.37389e-92	1.23496e-92	1.0767e-92	9.75272e-93	8.56328e-93	7.43696e-93	6.34726e-93	5.3077e-93	3.98979e-93	4.15099e-93	3.02683e-93	2.41737e-93	2.17792e-93	1.84486e-93	1.5188e-93	1.24444e-93	1.12874e-93	9.69326e-94	6.25055e-94	6.73196e-94	
-1.25935e-91	-1.33771e-91	-2.63676e-92	-1.27955e-91	-1.43309e-91	-1.28239e-91	-3.6146e-91	-3.52792e-91	-3.34871e-91	-3.22362e-91	-3.08595e-91	-2.90539e-91	-2.72167e-91	-2.74683e-91	-2.58602e-91	-2.5721e-91	-2.53904e-91	-2.29494e-91	-2.31831e-91	-2.21351e-91	-2.20159e-91	-1.8028e-91	-1.80121e-91	-1.6635e-91	-1.57861e-91	-1.39114e-91	-1.19973e-91	-9.76429e-92	-8.82565e-92	-7.3192e-92	-5.47278e-92	-3.98626e-92	-1.88858e-92	3.14038e-93	6.86956e-93	2.02747e-92	4.76019e-92	6.36683e-92	7.64228e-92	9.31143e-92	8.91583e-92	9.46802e-92	1.13102e-91	1.22999e-91	1.33708e-91	1.4248e-91	1.52442e-91	1.62692e-91	1.72638e-91	1.81055e-91	1.80577e-91	1.85359e-91	1.87869e-91	1.84593e-91	1.90568e-91	1.86477e-91	1.85817e-91	1.87391e-91	1.79585e-91	1.76702e-91	1.71723e-91	1.67533e-91	1.69127e-91	1.66044e-91	1.64239e-91	1.65157e-91	1.65837e-91	1.65319e-91	5.51457e-91	1.64469e-91	1.65487e-91	1.66249e-91	1.65137e-91	1.63657e-91	1.54433e-91	1.46895e-91	1.44064e-91	1.40558e-91	1.40609e-91	1.37732e-91	1.36493e-91	1.34292e-91	1.31204e-91	1.2971e-91	1.25616e-91	1.20952e-91	1.1688e-91	1.1283e-91	1.05702e-91	1.00187e-91	9.41921e-92	9.02335e-92	8.56364e-92	8.19448e-92	7.79016e-92	7.52552e-92	7.26534e-92	6.96586e-92	6.76552e-92	6.626e-92	6.41519e-92	6.26973e-92	5.89039e-92	5.62056e-92	5.38105e-92	5.16032e-92	4.86519e-92	4.69641e-92	4.2702e-92	3.9786e-92	3.69446e-92	3.41637e-92	3.29526e-92	3.08333e-92	2.64755e-92	2.55017e-92	2.29708e-92	2.14693e-92	1.96936e-92	1.77477e-92	1.64395e-92	1.47641e-92	1.33263e-92	1.16664e-92	1.06059e-92	9.35119e-93	8.1612e-93	7.00332e-93	5.89296e-93	4.47912e-93	4.66578e-93	3.45213e-93	2.79473e-93	2.53803e-93	2.17637e-93	1.82425e-93	1.5278e-93	1.4056e-93	1.228e-93	8.44529e-94	9.00933e-94	
-1.29039e-91	-1.53603e-91	-1.83558e-92	-1.02058e-91	-1.02891e-91	-8.23756e-92	-3.10571e-91	-3.02809e-91	-2.87808e-91	-2.77525e-91	-2.67436e-91	-2.52398e-91	-2.37363e-91	-2.47889e-91	-2.32876e-91	-2.3347e-91	-2.3141e-91	-2.17376e-91	-2.11867e-91	-2.12852e-91	-2.18315e-91	-1.76411e-91	-1.78812e-91	-1.69937e-91	-1.65188e-91	-1.48147e-91	-1.30779e-91	-1.13802e-91	-1.08567e-91	-9.26792e-92	-7.33697e-92	-5.73096e-92	-3.6194e-92	-2.25394e-92	-2.38404e-92	-3.93911e-93	2.81312e-92	4.36856e-92	5.56182e-92	6.41142e-92	5.52024e-92	6.70644e-92	9.07811e-92	1.01691e-91	1.13055e-91	1.23523e-91	1.35057e-91	1.46166e-91	1.56832e-91	1.61895e-91	1.59219e-91	1.65065e-91	1.68988e-91	1.70737e-91	1.80463e-91	1.77568e-91	1.77636e-91	1.76818e-91	1.67565e-91	1.65521e-91	1.61623e-91	1.60806e-91	1.65094e-91	1.62679e-91	1.61456e-91	1.63179e-91	1.64644e-91	1.64702e-91	1.64469e-91	5.48905e-91	1.71134e-91	1.72201e-91	1.71076e-91	1.64178e-91	1.5083e-91	1.43769e-91	1.41495e-91	1.39688e-91	1.41174e-91	1.3874e-91	1.37936e-91	1.36729e-91	1.34421e-91	1.33212e-91	1.29281e-91	1.2472e-91	1.20724e-91	1.16726e-91	1.09509e-91	1.03937e-91	9.78894e-92	9.51973e-92	9.14214e-92	8.75546e-92	8.32638e-92	8.04732e-92	7.77157e-92	7.45462e-92	7.24215e-92	7.09513e-92	6.86902e-92	6.66923e-92	6.2362e-92	5.95617e-92	5.70874e-92	5.48056e-92	5.17251e-92	4.99838e-92	4.54956e-92	4.24319e-92	3.94383e-92	3.64517e-92	3.51537e-92	3.29311e-92	2.83163e-92	2.73077e-92	2.46319e-92	2.30528e-92	2.11774e-92	1.91138e-92	1.77362e-92	1.6035e-92	1.45529e-92	1.27594e-92	1.16116e-92	1.02505e-92	8.95997e-93	7.70242e-93	6.49441e-93	4.9564e-93	5.1618e-93	3.83955e-93	3.12318e-93	2.84301e-93	2.44772e-93	2.06399e-93	1.74119e-93	1.6086e-93	1.41245e-93	9.91369e-94	1.05322e-93	
-1.36355e-91	-1.76363e-91	-1.9086e-92	-9.21686e-92	-8.31541e-92	-5.86825e-92	-2.78727e-91	-2.71145e-91	-2.57701e-91	-2.48565e-91	-2.40786e-91	-2.27448e-91	-2.14367e-91	-2.30966e-91	-2.16266e-91	-2.18219e-91	-2.16905e-91	-2.10237e-91	-1.98684e-91	-2.08226e-91	-2.18804e-91	-1.74427e-91	-1.78869e-91	-1.73537e-91	-1.71564e-91	-1.55565e-91	-1.39268e-91	-1.26111e-91	-1.24012e-91	-1.0732e-91	-8.7126e-92	-6.99947e-92	-4.85024e-92	-4.10817e-92	-4.64705e-92	-2.14977e-92	1.46109e-92	2.98975e-92	4.12749e-92	4.35639e-92	3.05166e-92	4.72133e-92	7.52444e-92	8.69728e-92	9.88723e-92	1.10658e-91	1.23444e-91	1.35249e-91	1.46515e-91	1.49014e-91	1.44481e-91	1.5112e-91	1.56086e-91	1.61619e-91	1.74317e-91	1.7227e-91	1.72855e-91	1.70167e-91	1.59618e-91	1.58146e-91	1.55001e-91	1.56702e-91	1.63108e-91	1.61165e-91	1.60352e-91	1.62679e-91	1.64746e-91	1.65242e-91	1.65487e-91	1.71134e-91	5.45512e-91	1.77889e-91	1.76754e-91	1.65703e-91	1.48951e-91	1.42193e-91	1.40332e-91	1.39811e-91	1.42453e-91	1.4037e-91	1.39919e-91	1.39487e-91	1.3781e-91	1.36842e-91	1.33033e-91	1.2854e-91	1.2459e-91	1.20617e-91	1.13289e-91	1.07641e-91	1.01513e-91	9.97609e-92	9.66375e-92	9.26229e-92	8.81229e-92	8.52183e-92	8.23417e-92	7.90367e-92	7.68277e-92	7.53177e-92	7.29514e-92	7.056e-92	6.57922e-92	6.29127e-92	6.03788e-92	5.80441e-92	5.48551e-92	5.30772e-92	4.83771e-92	4.5179e-92	4.20459e-92	3.88731e-92	3.75045e-92	3.5184e-92	3.03094e-92	2.9272e-92	2.64503e-92	2.47968e-92	2.28217e-92	2.06377e-92	1.91895e-92	1.74393e-92	1.59023e-92	1.39756e-92	1.27421e-92	1.12728e-92	9.87937e-93	8.51757e-93	7.2057e-93	5.5337e-93	5.76356e-93	4.32172e-93	3.54058e-93	3.2351e-93	2.80208e-93	2.38352e-93	2.03156e-93	1.88829e-93	1.67001e-93	1.20395e-93	1.27304e-93	
-1.37869e-91	-1.80185e-91	-2.20162e-92	-9.39091e-92	-8.44767e-92	-5.9974e-92	-2.77948e-91	-2.70426e-91	-2.57107e-91	-2.48088e-91	-2.40493e-91	-2.27288e-91	-2.14328e-91	-2.31523e-91	-2.16841e-91	-2.18949e-91	-2.17767e-91	-2.11762e-91	-1.99678e-91	-2.09954e-91	-2.21036e-91	-1.76486e-91	-1.81064e-91	-1.76065e-91	-1.74344e-91	-1.58413e-91	-1.4219e-91	-1.293e-91	-1.2747e-91	-1.10679e-91	-9.03629e-92	-7.31015e-92	-5.15348e-92	-4.4585e-92	-5.02196e-92	-2.47371e-92	1.18048e-92	2.71693e-92	3.85771e-92	4.04074e-92	2.70857e-92	4.42403e-92	7.27201e-92	8.46147e-92	9.66394e-92	1.08643e-91	1.21652e-91	1.33637e-91	1.45083e-91	1.47498e-91	1.42929e-91	1.49735e-91	1.54882e-91	1.60814e-91	1.73829e-91	1.71916e-91	1.72597e-91	1.69796e-91	1.59173e-91	1.57775e-91	1.54713e-91	1.56645e-91	1.6325e-91	1.61375e-91	1.60632e-91	1.63067e-91	1.65259e-91	1.65876e-91	1.66249e-91	1.72201e-91	1.77889e-91	5.44362e-91	1.78253e-91	1.66892e-91	1.49871e-91	1.43126e-91	1.4133e-91	1.40951e-91	1.43755e-91	1.4176e-91	1.41418e-91	1.41125e-91	1.3956e-91	1.38688e-91	1.34923e-91	1.30451e-91	1.26515e-91	1.22543e-91	1.15153e-91	1.0946e-91	1.03271e-91	1.0157e-91	9.84606e-92	9.44178e-92	8.98813e-92	8.69764e-92	8.41052e-92	8.07994e-92	7.86151e-92	7.71488e-92	7.48074e-92	7.24349e-92	6.76222e-92	6.47434e-92	6.22139e-92	5.98846e-92	5.6667e-92	5.48983e-92	5.01011e-92	4.68479e-92	4.36545e-92	4.04107e-92	3.90355e-92	3.6668e-92	3.16345e-92	3.05922e-92	2.76846e-92	2.59931e-92	2.39603e-92	2.17032e-92	2.02134e-92	1.83971e-92	1.68043e-92	1.47989e-92	1.35193e-92	1.19857e-92	1.05284e-92	9.09943e-93	7.71849e-93	5.95053e-93	6.20648e-93	4.67576e-93	3.84746e-93	3.52629e-93	3.06659e-93	2.62214e-93	2.24812e-93	2.0985e-93	1.86488e-93	1.36155e-93	1.44004e-93	
-1.37027e-91	-1.79504e-91	-2.42979e-92	-9.53689e-92	-8.6526e-92	-6.25356e-92	-2.77466e-91	-2.7003e-91	-2.568e-91	-2.47873e-91	-2.40296e-91	-2.27204e-91	-2.14287e-91	-2.31225e-91	-2.16767e-91	-2.18872e-91	-2.17639e-91	-2.11727e-91	-1.99816e-91	-2.09791e-91	-2.20731e-91	-1.76772e-91	-1.81208e-91	-1.76223e-91	-1.74484e-91	-1.58682e-91	-1.42576e-91	-1.29702e-91	-1.27849e-91	-1.11226e-91	-9.11039e-92	-7.40057e-92	-5.25955e-92	-4.55449e-92	-5.09881e-92	-2.57993e-92	1.03815e-92	2.56822e-92	3.70867e-92	3.90726e-92	2.6004e-92	4.29323e-92	7.11188e-92	8.29652e-92	9.49265e-92	1.0688e-91	1.19842e-91	1.31801e-91	1.4326e-91	1.4582e-91	1.4144e-91	1.48253e-91	1.53398e-91	1.59274e-91	1.72165e-91	1.70314e-91	1.71041e-91	1.68347e-91	1.57888e-91	1.56518e-91	1.53484e-91	1.55364e-91	1.61885e-91	1.60047e-91	1.59338e-91	1.61792e-91	1.6402e-91	1.64703e-91	1.65137e-91	1.71076e-91	1.76754e-91	1.78253e-91	5.36808e-91	1.66161e-91	1.4939e-91	1.42699e-91	1.40937e-91	1.40569e-91	1.43386e-91	1.41461e-91	1.4119e-91	1.40957e-91	1.39453e-91	1.38658e-91	1.34964e-91	1.30551e-91	1.26666e-91	1.22735e-91	1.15372e-91	1.09702e-91	1.03523e-91	1.01795e-91	9.86662e-92	9.46536e-92	9.01501e-92	8.72867e-92	8.44623e-92	8.12038e-92	7.90748e-92	7.76703e-92	7.53892e-92	7.30997e-92	6.83372e-92	6.54971e-92	6.30045e-92	6.07098e-92	5.75087e-92	5.57713e-92	5.09515e-92	4.76924e-92	4.44878e-92	4.12283e-92	3.98685e-92	3.74897e-92	3.23807e-92	3.13476e-92	2.84019e-92	2.66986e-92	2.46414e-92	2.23491e-92	2.08416e-92	1.89849e-92	1.73603e-92	1.53131e-92	1.40107e-92	1.24419e-92	1.09483e-92	9.47967e-93	8.05679e-93	6.22771e-93	6.50396e-93	4.91509e-93	4.05628e-93	3.72597e-93	3.24919e-93	2.78779e-93	2.39919e-93	2.24608e-93	2.00253e-93	1.47298e-93	1.5592e-93	
-1.32072e-91	-1.4797e-91	-4.68516e-92	-1.49252e-91	-1.67868e-91	-1.55027e-91	-3.68378e-91	-3.5949e-91	-3.41241e-91	-3.28547e-91	-3.14519e-91	-2.96253e-91	-2.77572e-91	-2.80226e-91	-2.64122e-91	-2.62796e-91	-2.59505e-91	-2.35527e-91	-2.3756e-91	-2.27197e-91	-2.26352e-91	-1.86852e-91	-1.86633e-91	-1.73195e-91	-1.64966e-91	-1.46373e-91	-1.27397e-91	-1.05187e-91	-9.60708e-92	-8.11102e-92	-6.27334e-92	-4.79567e-92	-2.70902e-92	-5.30757e-93	-1.47556e-93	1.2066e-92	3.94218e-92	5.55729e-92	6.84049e-92	8.4926e-92	8.10691e-92	8.67008e-92	1.05243e-91	1.15326e-91	1.26127e-91	1.35177e-91	1.45464e-91	1.56024e-91	1.66361e-91	1.75148e-91	1.7508e-91	1.80195e-91	1.8302e-91	1.80179e-91	1.86392e-91	1.82641e-91	1.82215e-91	1.83899e-91	1.76304e-91	1.7357e-91	1.68753e-91	1.64719e-91	1.66421e-91	1.63524e-91	1.61925e-91	1.63097e-91	1.64134e-91	1.64058e-91	1.63657e-91	1.64178e-91	1.65703e-91	1.66892e-91	1.66161e-91	5.15337e-91	1.55807e-91	1.48421e-91	1.4582e-91	1.42591e-91	1.43038e-91	1.40569e-91	1.39802e-91	1.38063e-91	1.35408e-91	1.34366e-91	1.30573e-91	1.26119e-91	1.22211e-91	1.1827e-91	1.11058e-91	1.05489e-91	9.93739e-92	9.53736e-92	9.07488e-92	8.70831e-92	8.30621e-92	8.05529e-92	7.81222e-92	7.52846e-92	7.35244e-92	7.24395e-92	7.05906e-92	6.94782e-92	6.57401e-92	6.31684e-92	6.09001e-92	5.88195e-92	5.58538e-92	5.42877e-92	4.97159e-92	4.66475e-92	4.36253e-92	4.06206e-92	3.94411e-92	3.7173e-92	3.21894e-92	3.12328e-92	2.83702e-92	2.67396e-92	2.47446e-92	2.25067e-92	2.10397e-92	1.90692e-92	1.73937e-92	1.54093e-92	1.41635e-92	1.26377e-92	1.11763e-92	9.72666e-93	8.31184e-93	6.4691e-93	6.7831e-93	5.1666e-93	4.29593e-93	3.96986e-93	3.48629e-93	3.01679e-93	2.62005e-93	2.47101e-93	2.22078e-93	1.66055e-93	1.76299e-93	
-1.12993e-91	-1.0271e-91	-4.9252e-92	-1.65058e-91	-2.01554e-91	-1.97525e-91	-4.0952e-91	-4.01019e-91	-3.81121e-91	-3.67279e-91	-3.49971e-91	-3.29781e-91	-3.08708e-91	-3.00515e-91	-2.84866e-91	-2.8137e-91	-2.77119e-91	-2.41507e-91	-2.5425e-91	-2.29215e-91	-2.19357e-91	-1.86785e-91	-1.82857e-91	-1.6393e-91	-1.51258e-91	-1.31792e-91	-1.11964e-91	-8.40291e-92	-6.98026e-92	-5.70466e-92	-4.11962e-92	-2.90827e-92	-9.99087e-93	2.19003e-92	3.32634e-92	3.7203e-92	5.59274e-92	7.18986e-92	8.52307e-92	1.12158e-91	1.16292e-91	1.13135e-91	1.23072e-91	1.3138e-91	1.40856e-91	1.47364e-91	1.55182e-91	1.6426e-91	1.73325e-91	1.86625e-91	1.9032e-91	1.94056e-91	1.95135e-91	1.85923e-91	1.86612e-91	1.81737e-91	1.80572e-91	1.85663e-91	1.8099e-91	1.77492e-91	1.71678e-91	1.63417e-91	1.61259e-91	1.57766e-91	1.5565e-91	1.55859e-91	1.55983e-91	1.55387e-91	1.54433e-91	1.5083e-91	1.48951e-91	1.49871e-91	1.4939e-91	1.55807e-91	4.97992e-91	1.45968e-91	1.42872e-91	1.37624e-91	1.36151e-91	1.33369e-91	1.32258e-91	1.29444e-91	1.25973e-91	1.24777e-91	1.21081e-91	1.16801e-91	1.1306e-91	1.09298e-91	1.02542e-91	9.73155e-92	9.15421e-92	8.60071e-92	8.03424e-92	7.71012e-92	7.36368e-92	7.15093e-92	6.94837e-92	6.70884e-92	6.56766e-92	6.48668e-92	6.34142e-92	6.32266e-92	6.04719e-92	5.82112e-92	5.62028e-92	5.43658e-92	5.17075e-92	5.03309e-92	4.61657e-92	4.3385e-92	4.06438e-92	3.79772e-92	3.69882e-92	3.49119e-92	3.02794e-92	2.94201e-92	2.67657e-92	2.52684e-92	2.34206e-92	2.13395e-92	1.9977e-92	1.80242e-92	1.63904e-92	1.45614e-92	1.34255e-92	1.20174e-92	1.06624e-92	9.31008e-93	7.98349e-93	6.23933e-93	6.56003e-93	5.01984e-93	4.19233e-93	3.88834e-93	3.42876e-93	2.98139e-93	2.60241e-93	2.46479e-93	2.22518e-93	1.67766e-93	1.78493e-93	
-1.06865e-91	-9.80962e-92	-4.4853e-92	-1.53974e-91	-1.87556e-91	-1.83356e-91	-3.855e-91	-3.77558e-91	-3.58952e-91	-3.46063e-91	-3.29956e-91	-3.11079e-91	-2.91421e-91	-2.84234e-91	-2.69539e-91	-2.6643e-91	-2.625e-91	-2.29561e-91	-2.4107e-91	-2.18208e-91	-2.09298e-91	-1.78352e-91	-1.74819e-91	-1.57229e-91	-1.4549e-91	-1.27129e-91	-1.08455e-91	-8.23314e-92	-6.91228e-92	-5.69402e-92	-4.18369e-92	-3.02446e-92	-1.21265e-92	1.75383e-92	2.80942e-92	3.23813e-92	5.04651e-92	6.56001e-92	7.82275e-92	1.03206e-91	1.06898e-91	1.04444e-91	1.14254e-91	1.2224e-91	1.31328e-91	1.37697e-91	1.453e-91	1.54045e-91	1.62765e-91	1.75217e-91	1.78676e-91	1.8238e-91	1.83567e-91	1.75252e-91	1.76186e-91	1.71679e-91	1.70659e-91	1.75346e-91	1.70865e-91	1.67645e-91	1.62231e-91	1.5466e-91	1.528e-91	1.49553e-91	1.47626e-91	1.47926e-91	1.48151e-91	1.47686e-91	1.46895e-91	1.43769e-91	1.42193e-91	1.43126e-91	1.42699e-91	1.48421e-91	1.45968e-91	4.67693e-91	1.3606e-91	1.31233e-91	1.29974e-91	1.27405e-91	1.26438e-91	1.23886e-91	1.20681e-91	1.19612e-91	1.16137e-91	1.12091e-91	1.08553e-91	1.04988e-91	9.85444e-92	9.35637e-92	8.80574e-92	8.2888e-92	7.75454e-92	7.44461e-92	7.11371e-92	6.91205e-92	6.72041e-92	6.49311e-92	6.36056e-92	6.28642e-92	6.14986e-92	6.1315e-92	5.86644e-92	5.65176e-92	5.46091e-92	5.28692e-92	5.03278e-92	4.90246e-92	4.50077e-92	4.23329e-92	3.96937e-92	3.7111e-92	3.61648e-92	3.41655e-92	2.96712e-92	2.88512e-92	2.6277e-92	2.48321e-92	2.3041e-92	2.1018e-92	1.96976e-92	1.78047e-92	1.62189e-92	1.44336e-92	1.33252e-92	1.19462e-92	1.06198e-92	9.29252e-93	7.98787e-93	6.27305e-93	6.59193e-93	5.07459e-93	4.25905e-93	3.95855e-93	3.50328e-93	3.06249e-93	2.68919e-93	2.55429e-93	2.31362e-93	1.76887e-93	1.87457e-93	
-1.05404e-91	-9.94141e-92	-4.33117e-92	-1.48089e-91	-1.79122e-91	-1.74282e-91	-3.71702e-91	-3.64013e-91	-3.46136e-91	-3.33787e-91	-3.18473e-91	-3.00357e-91	-2.81541e-91	-2.75602e-91	-2.61339e-91	-2.58577e-91	-2.54903e-91	-2.24048e-91	-2.34241e-91	-2.13431e-91	-2.05616e-91	-1.75021e-91	-1.71918e-91	-1.55365e-91	-1.4439e-91	-1.26621e-91	-1.08569e-91	-8.37029e-92	-7.13401e-92	-5.92845e-92	-4.43661e-92	-3.28388e-92	-1.50728e-92	1.28351e-92	2.25322e-92	2.76631e-92	4.6035e-92	6.0804e-92	7.30689e-92	9.64042e-92	9.93756e-92	9.78735e-92	1.08224e-91	1.16207e-91	1.25222e-91	1.31734e-91	1.39441e-91	1.48169e-91	1.5685e-91	1.6863e-91	1.71769e-91	1.75585e-91	1.76979e-91	1.69565e-91	1.71012e-91	1.66787e-91	1.65905e-91	1.7018e-91	1.65614e-91	1.6259e-91	1.57449e-91	1.50509e-91	1.49063e-91	1.45992e-91	1.44211e-91	1.44651e-91	1.45022e-91	1.44696e-91	1.44064e-91	1.41495e-91	1.40332e-91	1.4133e-91	1.40937e-91	1.4582e-91	1.42872e-91	1.3606e-91	4.54698e-91	1.28891e-91	1.27899e-91	1.25487e-91	1.24655e-91	1.2234e-91	1.19349e-91	1.18387e-91	1.1503e-91	1.11095e-91	1.0765e-91	1.0417e-91	9.78264e-92	9.29271e-92	8.75078e-92	8.26104e-92	7.74797e-92	7.44187e-92	7.11441e-92	6.91644e-92	6.7285e-92	6.50509e-92	6.37626e-92	6.30611e-92	6.17294e-92	6.15125e-92	5.8844e-92	5.67369e-92	5.48655e-92	5.31612e-92	5.06468e-92	4.93729e-92	4.53636e-92	4.27007e-92	4.00693e-92	3.748e-92	3.65428e-92	3.45503e-92	3.00348e-92	2.92272e-92	2.6644e-92	2.5201e-92	2.34048e-92	2.13702e-92	2.00468e-92	1.81523e-92	1.6563e-92	1.4756e-92	1.36352e-92	1.22364e-92	1.08903e-92	9.54099e-93	8.21258e-93	6.46458e-93	6.79417e-93	5.2449e-93	4.41236e-93	4.10605e-93	3.64047e-93	3.19038e-93	2.80919e-93	2.67235e-93	2.42471e-93	1.86459e-93	1.97393e-93	
-1.04454e-91	-1.07048e-91	-3.77636e-92	-1.31285e-91	-1.54146e-91	-1.46523e-91	-3.37364e-91	-3.30257e-91	-3.14227e-91	-3.03259e-91	-2.90137e-91	-2.73948e-91	-2.57262e-91	-2.55498e-91	-2.42121e-91	-2.40428e-91	-2.3743e-91	-2.12569e-91	-2.18539e-91	-2.04036e-91	-1.99772e-91	-1.68858e-91	-1.67145e-91	-1.53466e-91	-1.44656e-91	-1.28171e-91	-1.11445e-91	-8.99003e-92	-7.99524e-92	-6.77734e-92	-5.27915e-92	-4.09388e-92	-2.35311e-92	-5.5782e-94	6.34259e-93	1.46498e-92	3.49756e-92	4.91122e-92	6.06541e-92	7.92393e-92	7.96098e-92	8.13668e-92	9.41492e-92	1.02446e-91	1.11571e-91	1.18787e-91	1.27108e-91	1.36063e-91	1.449e-91	1.54688e-91	1.56636e-91	1.60901e-91	1.62976e-91	1.583e-91	1.61616e-91	1.58103e-91	1.57614e-91	1.60567e-91	1.55379e-91	1.52855e-91	1.48388e-91	1.43332e-91	1.43293e-91	1.40643e-91	1.39212e-91	1.40063e-91	1.4084e-91	1.40833e-91	1.40558e-91	1.39688e-91	1.39811e-91	1.40951e-91	1.40569e-91	1.42591e-91	1.37624e-91	1.31233e-91	1.28891e-91	4.37498e-91	1.25199e-91	1.23092e-91	1.22525e-91	1.20792e-91	1.18289e-91	1.17512e-91	1.1433e-91	1.1055e-91	1.07232e-91	1.03867e-91	9.76284e-92	9.28184e-92	8.75014e-92	8.33666e-92	7.87818e-92	7.57106e-92	7.23955e-92	7.04016e-92	6.85013e-92	6.62437e-92	6.49394e-92	6.42341e-92	6.28711e-92	6.24016e-92	5.95276e-92	5.74255e-92	5.5564e-92	5.38687e-92	5.13482e-92	5.00827e-92	4.60397e-92	4.33584e-92	4.07049e-92	3.80624e-92	3.71052e-92	3.51018e-92	3.05358e-92	2.97313e-92	2.71212e-92	2.56679e-92	2.38541e-92	2.17945e-92	2.04601e-92	1.85838e-92	1.69989e-92	1.51521e-92	1.40049e-92	1.25724e-92	1.11947e-92	9.813e-93	8.45203e-93	6.6625e-93	6.99974e-93	5.41318e-93	4.56039e-93	4.24594e-93	3.76828e-93	3.30734e-93	2.91715e-93	2.77706e-93	2.52188e-93	1.94719e-93	2.05871e-93	
-1.08522e-91	-1.20016e-91	-3.77618e-92	-1.25397e-91	-1.42531e-91	-1.32524e-91	-3.18879e-91	-3.11798e-91	-2.96602e-91	-2.86241e-91	-2.74396e-91	-2.59154e-91	-2.43592e-91	-2.45249e-91	-2.32073e-91	-2.31137e-91	-2.28521e-91	-2.07924e-91	-2.1039e-91	-2.00808e-91	-1.99457e-91	-1.6721e-91	-1.6667e-91	-1.55048e-91	-1.4785e-91	-1.32001e-91	-1.15933e-91	-9.66499e-92	-8.85313e-92	-7.59354e-92	-6.05091e-92	-4.80893e-92	-3.05355e-92	-1.12313e-92	-6.68978e-93	4.50083e-93	2.70422e-92	4.09529e-92	5.21161e-92	6.70419e-92	6.50399e-92	6.95643e-92	8.47512e-92	9.34736e-92	1.02866e-91	1.10811e-91	1.19821e-91	1.29144e-91	1.38293e-91	1.46574e-91	1.47463e-91	1.5217e-91	1.54836e-91	1.52352e-91	1.57351e-91	1.54336e-91	1.54145e-91	1.5601e-91	1.50103e-91	1.47916e-91	1.43895e-91	1.40303e-91	1.41476e-91	1.39114e-91	1.37939e-91	1.39154e-91	1.40301e-91	1.40577e-91	1.40609e-91	1.41174e-91	1.42453e-91	1.43755e-91	1.43386e-91	1.43038e-91	1.36151e-91	1.29974e-91	1.27899e-91	1.25199e-91	4.31236e-91	1.2382e-91	1.23499e-91	1.22253e-91	1.20152e-91	1.19548e-91	1.16467e-91	1.12753e-91	1.09483e-91	1.06151e-91	9.98632e-92	9.5023e-92	8.96723e-92	8.60875e-92	8.18943e-92	7.87565e-92	7.53412e-92	7.33066e-92	7.13645e-92	6.90554e-92	6.77328e-92	6.70375e-92	6.56437e-92	6.49836e-92	6.18734e-92	5.97447e-92	5.78666e-92	5.61561e-92	5.35786e-92	5.23059e-92	4.81267e-92	4.5363e-92	4.26217e-92	3.98633e-92	3.88729e-92	3.68076e-92	3.20527e-92	3.12371e-92	2.85238e-92	2.70218e-92	2.51381e-92	2.29912e-92	2.16071e-92	1.96825e-92	1.80506e-92	1.61042e-92	1.48954e-92	1.3382e-92	1.19256e-92	1.04632e-92	9.02071e-93	7.12176e-93	7.48404e-93	5.79815e-93	4.89224e-93	4.55892e-93	4.05111e-93	3.56128e-93	3.14668e-93	2.99874e-93	2.72638e-93	2.11239e-93	2.2326e-93	
-1.08194e-91	-1.22739e-91	-3.93419e-92	-1.24137e-91	-1.39907e-91	-1.29717e-91	-3.09325e-91	-3.02327e-91	-2.87557e-91	-2.775e-91	-2.66143e-91	-2.51383e-91	-2.36366e-91	-2.38847e-91	-2.25974e-91	-2.25251e-91	-2.22776e-91	-2.03695e-91	-2.0519e-91	-1.97052e-91	-1.96488e-91	-1.64601e-91	-1.6436e-91	-1.53525e-91	-1.4691e-91	-1.31546e-91	-1.15984e-91	-9.76692e-92	-9.02076e-92	-7.77714e-92	-6.2556e-92	-5.02536e-92	-3.30384e-92	-1.50823e-92	-1.1183e-92	5.40501e-94	2.31749e-92	3.67549e-92	4.76011e-92	6.12696e-92	5.87451e-92	6.39015e-92	7.93948e-92	8.80739e-92	9.73615e-92	1.05379e-91	1.14437e-91	1.23721e-91	1.32825e-91	1.4062e-91	1.41301e-91	1.46082e-91	1.48897e-91	1.47086e-91	1.52438e-91	1.49664e-91	1.49586e-91	1.51156e-91	1.45227e-91	1.43194e-91	1.39394e-91	1.36269e-91	1.37737e-91	1.35529e-91	1.34485e-91	1.35819e-91	1.37105e-91	1.37531e-91	1.37732e-91	1.3874e-91	1.4037e-91	1.4176e-91	1.41461e-91	1.40569e-91	1.33369e-91	1.27405e-91	1.25487e-91	1.23092e-91	1.2382e-91	4.16481e-91	1.21977e-91	1.20967e-91	1.19088e-91	1.18624e-91	1.15683e-91	1.12096e-91	1.08932e-91	1.05693e-91	9.95016e-92	9.47408e-92	8.94677e-92	8.60865e-92	8.20716e-92	7.89862e-92	7.56215e-92	7.36475e-92	7.17703e-92	6.95274e-92	6.82754e-92	6.76584e-92	6.63355e-92	6.57079e-92	6.26109e-92	6.05412e-92	5.87185e-92	5.7062e-92	5.45175e-92	5.32904e-92	4.9098e-92	4.63381e-92	4.35938e-92	4.08157e-92	3.98421e-92	3.77737e-92	3.29446e-92	3.21457e-92	2.93954e-92	2.78861e-92	2.59792e-92	2.37955e-92	2.2395e-92	2.04385e-92	1.87805e-92	1.67845e-92	1.55478e-92	1.39906e-92	1.24905e-92	1.09795e-92	9.48513e-93	7.51299e-93	7.8988e-93	6.14288e-93	5.19985e-93	4.85427e-93	4.32447e-93	3.81425e-93	3.38226e-93	3.23001e-93	2.94343e-93	2.29659e-93	2.42506e-93	
-1.09237e-91	-1.26909e-91	-4.15028e-92	-1.24843e-91	-1.39641e-91	-1.2925e-91	-3.04212e-91	-2.97197e-91	-2.82636e-91	-2.7273e-91	-2.61672e-91	-2.4717e-91	-2.32478e-91	-2.35724e-91	-2.22967e-91	-2.22425e-91	-2.20058e-91	-2.02151e-91	-2.02756e-91	-1.95861e-91	-1.95997e-91	-1.6411e-91	-1.64141e-91	-1.53917e-91	-1.47766e-91	-1.32684e-91	-1.17427e-91	-9.98096e-92	-9.28673e-92	-8.04459e-92	-6.52703e-92	-5.29532e-92	-3.5885e-92	-1.8988e-92	-1.56135e-92	-3.26909e-93	1.9669e-92	3.30802e-92	4.37407e-92	5.63902e-92	5.33816e-92	5.91794e-92	7.5101e-92	8.38256e-92	9.31135e-92	1.01286e-91	1.10488e-91	1.19837e-91	1.28999e-91	1.3644e-91	1.36959e-91	1.41871e-91	1.44862e-91	1.43661e-91	1.4939e-91	1.4681e-91	1.46838e-91	1.48156e-91	1.42157e-91	1.40251e-91	1.36619e-91	1.33892e-91	1.35641e-91	1.33554e-91	1.32626e-91	1.34091e-91	1.35531e-91	1.36116e-91	1.36493e-91	1.37936e-91	1.39919e-91	1.41418e-91	1.4119e-91	1.39802e-91	1.32258e-91	1.26438e-91	1.24655e-91	1.22525e-91	1.23499e-91	1.21977e-91	4.08454e-91	1.21199e-91	1.19522e-91	1.19199e-91	1.1637e-91	1.12872e-91	1.09779e-91	1.06597e-91	1.00426e-91	9.5686e-92	9.04258e-92	8.71931e-92	8.32963e-92	8.02271e-92	7.68758e-92	7.49433e-92	7.31144e-92	7.09164e-92	6.97279e-92	6.91906e-92	6.7931e-92	6.73433e-92	6.42303e-92	6.22001e-92	6.0416e-92	5.87979e-92	5.6257e-92	5.5065e-92	5.08034e-92	4.80117e-92	4.52283e-92	4.23941e-92	4.1428e-92	3.93288e-92	3.43531e-92	3.35623e-92	3.07349e-92	2.91974e-92	2.72398e-92	2.49866e-92	2.35498e-92	2.15303e-92	1.98203e-92	1.77432e-92	1.64597e-92	1.48341e-92	1.32658e-92	1.16814e-92	1.01102e-92	8.03065e-93	8.4482e-93	6.59122e-93	5.5946e-93	5.23126e-93	4.67045e-93	4.1308e-93	3.67374e-93	3.51477e-93	3.20925e-93	2.51758e-93	2.65735e-93	
-1.09978e-91	-1.33502e-91	-4.13394e-92	-1.19095e-91	-1.29963e-91	-1.18332e-91	-2.87199e-91	-2.80382e-91	-2.66672e-91	-2.57389e-91	-2.47388e-91	-2.33801e-91	-2.20142e-91	-2.25609e-91	-2.13246e-91	-2.13243e-91	-2.1122e-91	-1.9653e-91	-1.94775e-91	-1.91286e-91	-1.93355e-91	-1.61294e-91	-1.62066e-91	-1.53422e-91	-1.48461e-91	-1.34082e-91	-1.1956e-91	-1.03756e-91	-9.81441e-92	-8.56698e-92	-7.04828e-92	-5.8015e-92	-4.11817e-92	-2.70164e-92	-2.51534e-92	-1.10806e-92	1.28865e-92	2.59342e-92	3.61762e-92	4.61933e-92	4.17741e-92	4.93363e-92	6.65541e-92	7.54395e-92	8.47736e-92	9.3337e-92	1.02887e-91	1.12376e-91	1.21645e-91	1.28032e-91	1.27948e-91	1.33132e-91	1.36522e-91	1.36851e-91	1.43605e-91	1.41443e-91	1.417e-91	1.42303e-91	1.3599e-91	1.3437e-91	1.3112e-91	1.29429e-91	1.31948e-91	1.30107e-91	1.29394e-91	1.31115e-91	1.32826e-91	1.33649e-91	1.34292e-91	1.36729e-91	1.39487e-91	1.41125e-91	1.40957e-91	1.38063e-91	1.29444e-91	1.23886e-91	1.2234e-91	1.20792e-91	1.22253e-91	1.20967e-91	1.21199e-91	3.97654e-91	1.19473e-91	1.19328e-91	1.1665e-91	1.13276e-91	1.10286e-91	1.0719e-91	1.0107e-91	9.63756e-92	9.11598e-92	8.83344e-92	8.47366e-92	8.16724e-92	7.83096e-92	7.63982e-92	7.45922e-92	7.24144e-92	7.12643e-92	7.07828e-92	6.95554e-92	6.88964e-92	6.56868e-92	6.36874e-92	6.19367e-92	6.0349e-92	5.78063e-92	5.66439e-92	5.23159e-92	4.94917e-92	4.6668e-92	4.37719e-92	4.2804e-92	4.06758e-92	3.5567e-92	3.47836e-92	3.1887e-92	3.03235e-92	2.83204e-92	2.60054e-92	2.45369e-92	2.24768e-92	2.07294e-92	1.85747e-92	1.72456e-92	1.55558e-92	1.39233e-92	1.22712e-92	1.06302e-92	8.45259e-93	8.89786e-93	6.94976e-93	5.90498e-93	5.52606e-93	4.93827e-93	4.37211e-93	3.89245e-93	3.72723e-93	3.40634e-93	2.67613e-93	2.82622e-93	
-1.10791e-91	-1.39466e-91	-4.26333e-92	-1.15882e-91	-1.23834e-91	-1.11379e-91	-2.72674e-91	-2.65927e-91	-2.5283e-91	-2.43964e-91	-2.34744e-91	-2.21838e-91	-2.0896e-91	-2.16103e-91	-2.04027e-91	-2.04392e-91	-2.0261e-91	-1.90473e-91	-1.86829e-91	-1.86029e-91	-1.89609e-91	-1.5753e-91	-1.58893e-91	-1.51552e-91	-1.47568e-91	-1.33842e-91	-1.19996e-91	-1.05744e-91	-1.01243e-91	-8.88256e-92	-7.37458e-92	-6.12659e-92	-4.47557e-92	-3.28959e-92	-3.23143e-92	-1.70014e-92	7.60529e-93	2.0239e-92	3.0039e-92	3.78476e-92	3.22687e-92	4.1139e-92	5.92461e-92	6.81612e-92	7.74253e-92	8.62049e-92	9.59352e-92	1.05434e-91	1.14696e-91	1.20174e-91	1.19572e-91	1.24913e-91	1.28577e-91	1.30112e-91	1.3763e-91	1.35814e-91	1.36242e-91	1.36258e-91	1.29724e-91	1.28334e-91	1.25412e-91	1.2455e-91	1.27664e-91	1.26036e-91	1.25499e-91	1.27406e-91	1.29324e-91	1.30341e-91	1.31204e-91	1.34421e-91	1.3781e-91	1.3956e-91	1.39453e-91	1.35408e-91	1.25973e-91	1.20681e-91	1.19349e-91	1.18289e-91	1.20152e-91	1.19088e-91	1.19522e-91	1.19473e-91	3.83029e-91	1.1848e-91	1.15966e-91	1.1274e-91	1.09871e-91	1.06883e-91	1.00863e-91	9.62523e-92	9.11195e-92	8.86418e-92	8.53338e-92	8.23077e-92	7.89724e-92	7.71065e-92	7.53491e-92	7.32207e-92	7.21284e-92	7.17163e-92	7.0545e-92	6.98599e-92	6.66076e-92	6.46624e-92	6.29652e-92	6.14293e-92	5.89143e-92	5.77968e-92	5.34442e-92	5.06165e-92	4.77817e-92	4.48524e-92	4.38948e-92	4.17582e-92	3.65602e-92	3.57925e-92	3.2851e-92	3.1276e-92	2.92446e-92	2.68862e-92	2.53981e-92	2.33089e-92	2.15363e-92	1.93227e-92	1.79596e-92	1.62187e-92	1.45353e-92	1.28276e-92	1.11279e-92	8.86802e-93	9.33838e-93	7.31231e-93	6.22617e-93	5.83351e-93	5.22154e-93	4.63266e-93	4.13366e-93	3.96339e-93	3.62734e-93	2.86177e-93	3.02073e-93	
-1.11468e-91	-1.42325e-91	-4.49184e-92	-1.16833e-91	-1.24296e-91	-1.11844e-91	-2.69161e-91	-2.62386e-91	-2.49401e-91	-2.406e-91	-2.31531e-91	-2.18768e-91	-2.06062e-91	-2.13616e-91	-2.01609e-91	-2.02052e-91	-2.00343e-91	-1.88947e-91	-1.84744e-91	-1.8468e-91	-1.88672e-91	-1.56749e-91	-1.58248e-91	-1.51322e-91	-1.47636e-91	-1.3415e-91	-1.20561e-91	-1.06799e-91	-1.02638e-91	-9.02969e-92	-7.53238e-92	-6.29088e-92	-4.65891e-92	-3.54487e-92	-3.51833e-92	-1.95737e-92	5.08638e-93	1.75534e-92	2.71839e-92	3.43189e-92	2.84741e-92	3.76751e-92	5.59385e-92	6.48339e-92	7.40434e-92	8.28762e-92	9.26526e-92	1.02153e-91	1.1142e-91	1.16676e-91	1.16003e-91	1.21413e-91	1.25181e-91	1.27099e-91	1.34816e-91	1.33144e-91	1.33644e-91	1.33513e-91	1.26981e-91	1.2568e-91	1.22884e-91	1.2227e-91	1.25541e-91	1.24003e-91	1.23549e-91	1.25541e-91	1.27566e-91	1.28707e-91	1.2971e-91	1.33212e-91	1.36842e-91	1.38688e-91	1.38658e-91	1.34366e-91	1.24777e-91	1.19612e-91	1.18387e-91	1.17512e-91	1.19548e-91	1.18624e-91	1.19199e-91	1.19328e-91	1.1848e-91	3.76422e-91	1.16233e-91	1.131e-91	1.10308e-91	1.07383e-91	1.01401e-91	9.68242e-92	9.17158e-92	8.9334e-92	8.61151e-92	8.31176e-92	7.98099e-92	7.7992e-92	7.62895e-92	7.42151e-92	7.31905e-92	7.28593e-92	7.17586e-92	7.1137e-92	6.78986e-92	6.60014e-92	6.43506e-92	6.2861e-92	6.03626e-92	5.92864e-92	5.4887e-92	5.20421e-92	4.91828e-92	4.62142e-92	4.52703e-92	4.31129e-92	3.77933e-92	3.70369e-92	3.40322e-92	3.24367e-92	3.03642e-92	2.79479e-92	2.64304e-92	2.42851e-92	2.24675e-92	2.01849e-92	1.87827e-92	1.69827e-92	1.52402e-92	1.3468e-92	1.17002e-92	9.34428e-93	9.8443e-93	7.72723e-93	6.59288e-93	6.18443e-93	5.54442e-93	4.92902e-93	4.40739e-93	4.23127e-93	3.87784e-93	3.07105e-93	3.24056e-93	
-1.09554e-91	-1.4142e-91	-4.56288e-92	-1.14758e-91	-1.21614e-91	-1.0943e-91	-2.60396e-91	-2.53753e-91	-2.41148e-91	-2.32592e-91	-2.23842e-91	-2.11472e-91	-1.99181e-91	-2.06901e-91	-1.95206e-91	-1.95699e-91	-1.94096e-91	-1.83559e-91	-1.78982e-91	-1.79525e-91	-1.83756e-91	-1.52687e-91	-1.54257e-91	-1.47825e-91	-1.4446e-91	-1.31473e-91	-1.184e-91	-1.05345e-91	-1.01549e-91	-8.95448e-92	-7.49964e-92	-6.29143e-92	-4.71233e-92	-3.68236e-92	-3.68073e-92	-2.12989e-92	2.84624e-93	1.48977e-92	2.41726e-92	3.05959e-92	2.46781e-92	3.39463e-92	5.19209e-92	6.06002e-92	6.95599e-92	7.8241e-92	8.78388e-92	9.71321e-92	1.062e-91	1.11164e-91	1.10459e-91	1.15811e-91	1.19588e-91	1.2178e-91	1.29485e-91	1.27972e-91	1.28521e-91	1.28275e-91	1.21896e-91	1.207e-91	1.18071e-91	1.17675e-91	1.20998e-91	1.19569e-91	1.19196e-91	1.21215e-91	1.23288e-91	1.24513e-91	1.25616e-91	1.29281e-91	1.33033e-91	1.34923e-91	1.34964e-91	1.30573e-91	1.21081e-91	1.16137e-91	1.1503e-91	1.1433e-91	1.16467e-91	1.15683e-91	1.1637e-91	1.1665e-91	1.15966e-91	1.16233e-91	3.61193e-91	1.10999e-91	1.08336e-91	1.05529e-91	9.97093e-92	9.52602e-92	9.02823e-92	8.80295e-92	8.49513e-92	8.20433e-92	7.88315e-92	7.70954e-92	7.54786e-92	7.34968e-92	7.25551e-92	7.23036e-92	7.129e-92	7.07417e-92	6.7588e-92	6.57751e-92	6.42019e-92	6.27857e-92	6.0356e-92	5.93401e-92	5.49936e-92	5.21945e-92	4.93746e-92	4.64354e-92	4.55247e-92	4.33948e-92	3.80798e-92	3.73501e-92	3.43533e-92	3.27734e-92	3.07086e-92	2.82923e-92	2.67812e-92	2.46311e-92	2.28119e-92	2.05163e-92	1.91092e-92	1.72951e-92	1.55369e-92	1.3745e-92	1.19543e-92	9.56246e-93	1.00787e-92	7.92517e-93	6.77189e-93	6.35825e-93	5.70704e-93	5.08099e-93	4.55016e-93	4.3726e-93	4.01154e-93	3.18516e-93	3.36077e-93	
-1.06776e-91	-1.39093e-91	-4.545e-92	-1.115e-91	-1.17706e-91	-1.05809e-91	-2.50461e-91	-2.43993e-91	-2.31827e-91	-2.23559e-91	-2.15159e-91	-2.03239e-91	-1.91416e-91	-1.99199e-91	-1.8788e-91	-1.88409e-91	-1.86908e-91	-1.77201e-91	-1.72348e-91	-1.73398e-91	-1.77789e-91	-1.47743e-91	-1.49354e-91	-1.43402e-91	-1.4034e-91	-1.27897e-91	-1.15387e-91	-1.03057e-91	-9.96055e-92	-8.80018e-92	-7.39534e-92	-6.22695e-92	-4.70785e-92	-3.75919e-92	-3.77884e-92	-2.25148e-92	9.60895e-94	1.25433e-92	2.14273e-92	2.71827e-92	2.12581e-92	3.0494e-92	4.8049e-92	5.646e-92	6.51201e-92	7.35876e-92	8.294e-92	9.19667e-92	1.00778e-91	1.05443e-91	1.04718e-91	1.0997e-91	1.13716e-91	1.16119e-91	1.2374e-91	1.22375e-91	1.2296e-91	1.22618e-91	1.16431e-91	1.15335e-91	1.12872e-91	1.12665e-91	1.16e-91	1.14677e-91	1.14374e-91	1.16397e-91	1.18491e-91	1.19774e-91	1.20952e-91	1.2472e-91	1.2854e-91	1.30451e-91	1.30551e-91	1.26119e-91	1.16801e-91	1.12091e-91	1.11095e-91	1.1055e-91	1.12753e-91	1.12096e-91	1.12872e-91	1.13276e-91	1.1274e-91	1.131e-91	1.10999e-91	3.44993e-91	1.05644e-91	1.02966e-91	9.73389e-92	9.30407e-92	8.82211e-92	8.60991e-92	8.31697e-92	8.03653e-92	7.72651e-92	7.56151e-92	7.40865e-92	7.22025e-92	7.13403e-92	7.11592e-92	7.02296e-92	6.97494e-92	6.66978e-92	6.49739e-92	6.34818e-92	6.2142e-92	5.9794e-92	5.88396e-92	5.45789e-92	5.18454e-92	4.90856e-92	4.6199e-92	4.53252e-92	4.32389e-92	3.79773e-92	3.72773e-92	3.4315e-92	3.27634e-92	3.07244e-92	2.83305e-92	2.68388e-92	2.47046e-92	2.29008e-92	2.06155e-92	1.92173e-92	1.74079e-92	1.56526e-92	1.38603e-92	1.20664e-92	9.66602e-93	1.01913e-92	8.02647e-93	6.86758e-93	6.45323e-93	5.79831e-93	5.16891e-93	4.63511e-93	4.45794e-93	4.09349e-93	3.25782e-93	3.43697e-93	
-1.04165e-91	-1.36633e-91	-4.4859e-92	-1.08132e-91	-1.13712e-91	-1.02023e-91	-2.41737e-91	-2.35428e-91	-2.2365e-91	-2.15634e-91	-2.07537e-91	-1.96011e-91	-1.84596e-91	-1.92406e-91	-1.81422e-91	-1.81975e-91	-1.80561e-91	-1.71554e-91	-1.66484e-91	-1.67942e-91	-1.72448e-91	-1.43315e-91	-1.44951e-91	-1.39403e-91	-1.36591e-91	-1.24623e-91	-1.12601e-91	-1.00893e-91	-9.77261e-92	-8.64771e-92	-7.28729e-92	-6.15431e-92	-4.68808e-92	-3.80803e-92	-3.84459e-92	-2.34012e-92	-5.32971e-94	1.06375e-92	1.91799e-92	2.43756e-92	1.84636e-92	2.76495e-92	4.48141e-92	5.29841e-92	6.13781e-92	6.96492e-92	7.87766e-92	8.75632e-92	9.61434e-92	1.00553e-91	9.98156e-92	1.04972e-91	1.08684e-91	1.11253e-91	1.18784e-91	1.17541e-91	1.18154e-91	1.17734e-91	1.11719e-91	1.10708e-91	1.08385e-91	1.08331e-91	1.11667e-91	1.10431e-91	1.10187e-91	1.12209e-91	1.14315e-91	1.15643e-91	1.1688e-91	1.20724e-91	1.2459e-91	1.26515e-91	1.26666e-91	1.22211e-91	1.1306e-91	1.08553e-91	1.0765e-91	1.07232e-91	1.09483e-91	1.08932e-91	1.09779e-91	1.10286e-91	1.09871e-91	1.10308e-91	1.08336e-91	1.05644e-91	3.32001e-91	1.00664e-91	9.52067e-92	9.10406e-92	8.636e-92	8.43483e-92	8.15446e-92	7.88311e-92	7.58289e-92	7.42531e-92	7.28003e-92	7.10005e-92	7.02061e-92	7.00841e-92	6.92261e-92	6.88043e-92	6.58431e-92	6.41964e-92	6.27748e-92	6.15003e-92	5.92238e-92	5.83222e-92	5.41394e-92	5.14645e-92	4.87587e-92	4.59209e-92	4.50798e-92	4.30327e-92	3.78228e-92	3.71489e-92	3.42197e-92	3.26938e-92	3.06795e-92	2.83079e-92	2.68348e-92	2.47167e-92	2.29283e-92	2.06546e-92	1.92659e-92	1.74632e-92	1.57127e-92	1.39228e-92	1.2129e-92	9.72446e-93	1.0257e-92	8.08551e-93	6.92358e-93	6.50957e-93	5.85281e-93	5.22145e-93	4.68583e-93	4.5093e-93	4.14311e-93	3.30107e-93	3.48329e-93	
-1.01284e-91	-1.33619e-91	-4.37202e-92	-1.04191e-91	-1.09098e-91	-9.75784e-92	-2.32887e-91	-2.26753e-91	-2.15377e-91	-2.07628e-91	-1.99845e-91	-1.88724e-91	-1.77729e-91	-1.85544e-91	-1.74907e-91	-1.75486e-91	-1.74155e-91	-1.6582e-91	-1.60575e-91	-1.62402e-91	-1.66998e-91	-1.38788e-91	-1.40443e-91	-1.35279e-91	-1.32702e-91	-1.21203e-91	-1.09661e-91	-9.85565e-92	-9.56594e-92	-8.47683e-92	-7.16092e-92	-6.06351e-92	-4.64972e-92	-3.83466e-92	-3.88667e-92	-2.40781e-92	-1.83229e-93	8.92899e-93	1.71352e-92	2.1807e-92	1.59234e-92	2.50356e-92	4.17929e-92	4.97178e-92	5.78432e-92	6.59088e-92	7.48018e-92	8.33404e-92	9.16807e-92	9.58403e-92	9.50898e-92	1.00141e-91	1.03808e-91	1.06518e-91	1.13943e-91	1.12814e-91	1.13449e-91	1.1296e-91	1.07119e-91	1.06187e-91	1.03999e-91	1.04086e-91	1.07411e-91	1.0626e-91	1.06068e-91	1.0808e-91	1.10187e-91	1.11548e-91	1.1283e-91	1.16726e-91	1.20617e-91	1.22543e-91	1.22735e-91	1.1827e-91	1.09298e-91	1.04988e-91	1.0417e-91	1.03867e-91	1.06151e-91	1.05693e-91	1.06597e-91	1.0719e-91	1.06883e-91	1.07383e-91	1.05529e-91	1.02966e-91	1.00664e-91	3.19903e-91	9.29209e-92	8.88895e-92	8.43518e-92	8.24485e-92	7.97702e-92	7.71473e-92	7.42434e-92	7.27386e-92	7.13573e-92	6.96379e-92	6.89042e-92	6.88323e-92	6.80387e-92	6.76664e-92	6.47959e-92	6.32223e-92	6.18666e-92	6.06546e-92	5.84508e-92	5.75984e-92	5.35036e-92	5.08927e-92	4.82475e-92	4.54648e-92	4.46549e-92	4.26522e-92	3.75146e-92	3.68659e-92	3.39803e-92	3.24845e-92	3.05015e-92	2.81611e-92	2.67114e-92	2.46185e-92	2.28529e-92	2.06015e-92	1.92282e-92	1.74404e-92	1.57035e-92	1.39249e-92	1.21403e-92	9.74563e-93	1.02809e-92	8.11564e-93	6.95728e-93	6.5452e-93	5.88983e-93	5.26022e-93	4.72604e-93	4.5509e-93	4.18424e-93	3.34089e-93	3.52417e-93	
-9.5375e-92	-1.26402e-91	-4.09895e-92	-9.71174e-92	-1.0127e-91	-9.02397e-92	-2.17823e-91	-2.12045e-91	-2.01387e-91	-1.94122e-91	-1.86861e-91	-1.76452e-91	-1.66175e-91	-1.7373e-91	-1.63742e-91	-1.64325e-91	-1.63108e-91	-1.55599e-91	-1.50399e-91	-1.52462e-91	-1.56972e-91	-1.30474e-91	-1.32088e-91	-1.27409e-91	-1.25111e-91	-1.14382e-91	-1.03624e-91	-9.33832e-92	-9.0805e-92	-8.05773e-92	-6.82265e-92	-5.79145e-92	-4.46847e-92	-3.73345e-92	-3.79556e-92	-2.38824e-92	-2.90177e-93	7.16248e-93	1.48182e-92	1.89105e-92	1.32559e-92	2.19953e-92	3.78492e-92	4.53058e-92	5.29357e-92	6.05625e-92	6.8966e-92	7.70146e-92	8.48777e-92	8.86989e-92	8.79668e-92	9.27631e-92	9.62712e-92	9.90053e-92	1.06092e-91	1.05099e-91	1.05734e-91	1.05208e-91	9.97121e-92	9.8879e-92	9.688e-92	9.70778e-92	1.0028e-91	9.92416e-92	9.91036e-92	1.0104e-91	1.03077e-91	1.04421e-91	1.05702e-91	1.09509e-91	1.13289e-91	1.15153e-91	1.15372e-91	1.11058e-91	1.02542e-91	9.85444e-92	9.78264e-92	9.76284e-92	9.98632e-92	9.95016e-92	1.00426e-91	1.0107e-91	1.00863e-91	1.01401e-91	9.97093e-92	9.73389e-92	9.52067e-92	9.29209e-92	2.9724e-91	8.41782e-92	7.99124e-92	7.81635e-92	7.56826e-92	7.32227e-92	7.04992e-92	6.91053e-92	6.78322e-92	6.62387e-92	6.55805e-92	6.55538e-92	6.48418e-92	6.45241e-92	6.18265e-92	6.03661e-92	5.91091e-92	5.79918e-92	5.59243e-92	5.51415e-92	5.12572e-92	4.87878e-92	4.62832e-92	4.36365e-92	4.28786e-92	4.09808e-92	3.60767e-92	3.547e-92	3.27168e-92	3.12962e-92	2.9405e-92	2.71678e-92	2.57853e-92	2.3783e-92	2.2095e-92	1.9938e-92	1.8623e-92	1.69062e-92	1.52385e-92	1.35278e-92	1.18089e-92	9.50265e-93	1.00214e-92	7.93337e-93	6.81607e-93	6.41788e-93	5.7838e-93	5.17659e-93	4.66148e-93	4.49316e-93	4.13574e-93	3.31798e-93	3.49476e-93	
-9.07682e-92	-1.20772e-91	-3.86415e-92	-9.1365e-92	-9.4849e-92	-8.41388e-92	-2.06068e-91	-2.0056e-91	-1.90455e-91	-1.83566e-91	-1.76713e-91	-1.66858e-91	-1.57143e-91	-1.64514e-91	-1.55033e-91	-1.55623e-91	-1.54491e-91	-1.47651e-91	-1.42461e-91	-1.44738e-91	-1.49198e-91	-1.24019e-91	-1.25608e-91	-1.21318e-91	-1.19245e-91	-1.09115e-91	-9.89682e-92	-8.94129e-92	-8.70942e-92	-7.73783e-92	-6.56524e-92	-5.585e-92	-4.33236e-92	-3.66202e-92	-3.73343e-92	-2.37952e-92	-3.78332e-93	5.73684e-93	1.29622e-92	1.65764e-92	1.10837e-92	1.95538e-92	3.47214e-92	4.18166e-92	4.90637e-92	5.63556e-92	6.43845e-92	7.20562e-92	7.95518e-92	8.30997e-92	8.23761e-92	8.69782e-92	9.0367e-92	9.3136e-92	9.99705e-92	9.90874e-92	9.9724e-92	9.91611e-92	9.39294e-92	9.31755e-92	9.13261e-92	9.16209e-92	9.47353e-92	9.37877e-92	9.36949e-92	9.55779e-92	9.75657e-92	9.89022e-92	1.00187e-91	1.03937e-91	1.07641e-91	1.0946e-91	1.09702e-91	1.05489e-91	9.73155e-92	9.35637e-92	9.29271e-92	9.28184e-92	9.5023e-92	9.47408e-92	9.5686e-92	9.63756e-92	9.62523e-92	9.68242e-92	9.52602e-92	9.30407e-92	9.10406e-92	8.88895e-92	8.41782e-92	2.8086e-91	7.65333e-92	7.49075e-92	7.25823e-92	7.02486e-92	6.7665e-92	6.63583e-92	6.51704e-92	6.36757e-92	6.30781e-92	6.3089e-92	6.24422e-92	6.21684e-92	5.96033e-92	5.82312e-92	5.70511e-92	5.60077e-92	5.40449e-92	5.33168e-92	4.95916e-92	4.72297e-92	4.48318e-92	4.22877e-92	4.15701e-92	3.97518e-92	3.50221e-92	3.44481e-92	3.17938e-92	3.04301e-92	2.86078e-92	2.64474e-92	2.51152e-92	2.31802e-92	2.155e-92	1.94628e-92	1.81908e-92	1.65262e-92	1.49094e-92	1.32482e-92	1.15771e-92	9.33497e-93	9.84214e-93	7.80993e-93	6.72229e-93	6.33415e-93	5.71531e-93	5.12429e-93	4.62295e-93	4.45964e-93	4.10863e-93	3.3089e-93	3.4811e-93	
-8.57273e-92	-1.14663e-91	-3.58363e-92	-8.48667e-92	-8.75383e-92	-7.71539e-92	-1.92754e-91	-1.87551e-91	-1.78079e-91	-1.71618e-91	-1.65243e-91	-1.56015e-91	-1.46951e-91	-1.54177e-91	-1.45247e-91	-1.45858e-91	-1.44837e-91	-1.38773e-91	-1.33552e-91	-1.36146e-91	-1.40589e-91	-1.16813e-91	-1.18403e-91	-1.14561e-91	-1.12756e-91	-1.03285e-91	-9.38132e-92	-8.50386e-92	-8.30243e-92	-7.38551e-92	-6.28002e-92	-5.35414e-92	-4.17779e-92	-3.58312e-92	-3.66814e-92	-2.36775e-92	-4.68808e-93	4.23339e-93	1.09795e-92	1.40205e-92	8.66984e-93	1.68929e-92	3.13496e-92	3.80547e-92	4.48899e-92	5.18235e-92	5.94484e-92	6.67089e-92	7.3798e-92	7.70153e-92	7.62755e-92	8.06657e-92	8.39277e-92	8.67584e-92	9.33381e-92	9.25719e-92	9.32072e-92	9.25842e-92	8.76235e-92	8.69578e-92	8.52743e-92	8.56945e-92	8.87299e-92	8.78793e-92	8.78346e-92	8.96591e-92	9.15905e-92	9.29107e-92	9.41921e-92	9.78894e-92	1.01513e-91	1.03271e-91	1.03523e-91	9.93739e-92	9.15421e-92	8.80574e-92	8.75078e-92	8.75014e-92	8.96723e-92	8.94677e-92	9.04258e-92	9.11598e-92	9.11195e-92	9.17158e-92	9.02823e-92	8.82211e-92	8.636e-92	8.43518e-92	7.99124e-92	7.65333e-92	2.62885e-91	7.12281e-92	6.90766e-92	6.68787e-92	6.44451e-92	6.32286e-92	6.21274e-92	6.07347e-92	6.01956e-92	6.02383e-92	5.96533e-92	5.94137e-92	5.69876e-92	5.57074e-92	5.46073e-92	5.36392e-92	5.17888e-92	5.11157e-92	4.75707e-92	4.53286e-92	4.30499e-92	4.06234e-92	3.99485e-92	3.82199e-92	3.36957e-92	3.31566e-92	3.06188e-92	2.932e-92	2.75784e-92	2.55095e-92	2.42365e-92	2.23831e-92	2.08223e-92	1.88191e-92	1.75989e-92	1.59986e-92	1.44442e-92	1.2845e-92	1.12348e-92	9.07399e-93	9.56531e-93	7.60492e-93	6.55559e-93	6.1808e-93	5.58254e-93	5.01237e-93	4.52875e-93	4.37168e-93	4.0306e-93	3.25597e-93	3.42233e-93	
-8.30933e-92	-1.17716e-91	-2.89641e-92	-6.77652e-92	-6.34483e-92	-5.0768e-92	-1.61583e-91	-1.56988e-91	-1.4921e-91	-1.44004e-91	-1.39541e-91	-1.32044e-91	-1.24858e-91	-1.35373e-91	-1.27289e-91	-1.28758e-91	-1.28322e-91	-1.27154e-91	-1.18631e-91	-1.26272e-91	-1.33505e-91	-1.09777e-91	-1.12461e-91	-1.10967e-91	-1.10909e-91	-1.02593e-91	-9.43087e-92	-8.83138e-92	-8.82498e-92	-7.90961e-92	-6.81249e-92	-5.87172e-92	-4.73861e-92	-4.54625e-92	-4.85628e-92	-3.31917e-92	-1.28697e-92	-4.56811e-93	1.51165e-93	7.20578e-94	-6.65981e-93	4.06222e-93	2.02848e-92	2.71464e-92	3.39744e-92	4.13625e-92	4.93565e-92	5.66792e-92	6.37719e-92	6.53192e-92	6.35953e-92	6.82618e-92	7.20063e-92	7.69677e-92	8.4951e-92	8.47456e-92	8.56729e-92	8.39905e-92	7.85774e-92	7.83121e-92	7.71837e-92	7.91017e-92	8.32197e-92	8.27051e-92	8.29218e-92	8.50242e-92	8.72172e-92	8.87307e-92	9.02335e-92	9.51973e-92	9.97609e-92	1.0157e-91	1.01795e-91	9.53736e-92	8.60071e-92	8.2888e-92	8.26104e-92	8.33666e-92	8.60875e-92	8.60865e-92	8.71931e-92	8.83344e-92	8.86418e-92	8.9334e-92	8.80295e-92	8.60991e-92	8.43483e-92	8.24485e-92	7.81635e-92	7.49075e-92	7.12281e-92	2.54317e-91	6.87052e-92	6.65223e-92	6.40829e-92	6.28533e-92	6.17288e-92	6.0316e-92	5.97416e-92	5.97443e-92	5.91122e-92	5.86323e-92	5.60668e-92	5.47928e-92	5.36998e-92	5.27395e-92	5.09122e-92	5.02419e-92	4.67521e-92	4.4543e-92	4.22982e-92	3.98836e-92	3.91968e-92	3.74993e-92	3.30654e-92	3.2533e-92	3.00438e-92	2.87683e-92	2.70596e-92	2.503e-92	2.37821e-92	2.20012e-92	2.04911e-92	1.85194e-92	1.73147e-92	1.57381e-92	1.42093e-92	1.26373e-92	1.10552e-92	8.93811e-93	9.4139e-93	7.49462e-93	6.4664e-93	6.09663e-93	5.50893e-93	4.95068e-93	4.47753e-93	4.32274e-93	3.98629e-93	3.22902e-93	3.38869e-93	
-8.21782e-92	-1.21456e-91	-2.63708e-92	-5.87073e-92	-4.99556e-92	-3.58053e-92	-1.39689e-91	-1.35266e-91	-1.28415e-91	-1.23836e-91	-1.20492e-91	-1.13995e-91	-1.0793e-91	-1.20512e-91	-1.12888e-91	-1.14808e-91	-1.14653e-91	-1.16698e-91	-1.05901e-91	-1.16898e-91	-1.25978e-91	-1.02284e-91	-1.05732e-91	-1.05851e-91	-1.06998e-91	-9.95584e-92	-9.21644e-92	-8.81843e-92	-8.95137e-92	-8.04921e-92	-6.97168e-92	-6.03432e-92	-4.94639e-92	-5.04548e-92	-5.52714e-92	-3.84883e-92	-1.74725e-92	-9.78026e-93	-4.32389e-93	-7.90241e-93	-1.68035e-92	-4.53604e-93	1.27055e-92	1.9513e-92	2.6166e-92	3.36989e-92	4.1778e-92	4.89718e-92	5.59015e-92	5.61685e-92	5.36514e-92	5.83814e-92	6.23556e-92	6.87142e-92	7.75758e-92	7.77409e-92	7.88261e-92	7.63738e-92	7.06475e-92	7.06363e-92	6.98969e-92	7.28266e-92	7.76632e-92	7.73879e-92	7.77749e-92	8.00258e-92	8.23663e-92	8.39954e-92	8.56364e-92	9.14214e-92	9.66375e-92	9.84606e-92	9.86662e-92	9.07488e-92	8.03424e-92	7.75454e-92	7.74797e-92	7.87818e-92	8.18943e-92	8.20716e-92	8.32963e-92	8.47366e-92	8.53338e-92	8.61151e-92	8.49513e-92	8.31697e-92	8.15446e-92	7.97702e-92	7.56826e-92	7.25823e-92	6.90766e-92	6.87052e-92	2.41035e-91	6.53187e-92	6.2931e-92	6.17322e-92	6.06328e-92	5.92523e-92	5.86871e-92	5.86901e-92	5.80631e-92	5.74539e-92	5.48385e-92	5.36081e-92	5.25556e-92	5.16372e-92	4.9869e-92	4.92277e-92	4.58287e-92	4.36807e-92	4.14968e-92	3.91226e-92	3.84439e-92	3.67952e-92	3.24709e-92	3.19573e-92	2.95288e-92	2.8288e-92	2.66212e-92	2.46379e-92	2.34212e-92	2.17048e-92	2.02455e-92	1.83113e-92	1.71269e-92	1.55763e-92	1.40746e-92	1.25289e-92	1.09723e-92	8.89385e-93	9.35911e-93	7.47404e-93	6.46331e-93	6.09746e-93	5.51727e-93	4.96893e-93	4.50447e-93	4.3521e-93	4.01703e-93	3.27087e-93	3.42537e-93	
-7.95321e-92	-1.17709e-91	-2.62543e-92	-5.74978e-92	-4.91901e-92	-3.55556e-92	-1.35164e-91	-1.30803e-91	-1.24091e-91	-1.19581e-91	-1.16259e-91	-1.09913e-91	-1.03997e-91	-1.16035e-91	-1.08659e-91	-1.10463e-91	-1.10274e-91	-1.12213e-91	-1.01796e-91	-1.12341e-91	-1.21058e-91	-9.83045e-92	-1.01606e-91	-1.01733e-91	-1.02841e-91	-9.57046e-92	-8.86157e-92	-8.48187e-92	-8.61183e-92	-7.74764e-92	-6.71574e-92	-5.81818e-92	-4.77724e-92	-4.87842e-92	-5.34255e-92	-3.73157e-92	-1.71733e-92	-9.82099e-93	-4.61684e-93	-8.12448e-93	-1.66912e-92	-4.92064e-93	1.16054e-92	1.81224e-92	2.44869e-92	3.17152e-92	3.94717e-92	4.63778e-92	5.3035e-92	5.3289e-92	5.08869e-92	5.54364e-92	5.92618e-92	6.53992e-92	7.39122e-92	7.4093e-92	7.51443e-92	7.27831e-92	6.72985e-92	6.7295e-92	6.65981e-92	6.9425e-92	7.40757e-92	7.38311e-92	7.42259e-92	7.64134e-92	7.87001e-92	8.03146e-92	8.19448e-92	8.75546e-92	9.26229e-92	9.44178e-92	9.46536e-92	8.70831e-92	7.71012e-92	7.44461e-92	7.44187e-92	7.57106e-92	7.87565e-92	7.89862e-92	8.02271e-92	8.16724e-92	8.23077e-92	8.31176e-92	8.20433e-92	8.03653e-92	7.88311e-92	7.71473e-92	7.32227e-92	7.02486e-92	6.68787e-92	6.65223e-92	6.53187e-92	2.29836e-91	6.10177e-92	5.98933e-92	5.88688e-92	5.75726e-92	5.70689e-92	5.7119e-92	5.65575e-92	5.6025e-92	5.35255e-92	5.23658e-92	5.13763e-92	5.05155e-92	4.88201e-92	4.82237e-92	4.49234e-92	4.28444e-92	4.07272e-92	3.84211e-92	3.77763e-92	3.61767e-92	3.19448e-92	3.14565e-92	2.90829e-92	2.78765e-92	2.62486e-92	2.43067e-92	2.31184e-92	2.14313e-92	1.99996e-92	1.80996e-92	1.6938e-92	1.54128e-92	1.39346e-92	1.24111e-92	1.08751e-92	8.821e-93	9.28567e-93	7.42047e-93	6.42078e-93	6.06008e-93	5.4862e-93	4.94363e-93	4.48393e-93	4.3341e-93	4.00215e-93	3.26094e-93	3.4158e-93	
-7.64324e-92	-1.13124e-91	-2.61545e-92	-5.67453e-92	-4.92551e-92	-3.63489e-92	-1.31086e-91	-1.26796e-91	-1.20208e-91	-1.15761e-91	-1.12416e-91	-1.06206e-91	-1.00423e-91	-1.11716e-91	-1.04616e-91	-1.06273e-91	-1.06026e-91	-1.0768e-91	-9.78274e-92	-1.07679e-91	-1.15869e-91	-9.42081e-92	-9.73075e-92	-9.7357e-92	-9.83614e-92	-9.15266e-92	-8.47459e-92	-8.10523e-92	-8.22432e-92	-7.40327e-92	-6.42314e-92	-5.57144e-92	-4.58258e-92	-4.67027e-92	-5.10366e-92	-3.57785e-92	-1.6691e-92	-9.70089e-93	-4.75209e-93	-8.02249e-93	-1.61075e-92	-4.98749e-93	1.06539e-92	1.6837e-92	2.28795e-92	2.9752e-92	3.71349e-92	4.37177e-92	5.00691e-92	5.03823e-92	4.81634e-92	5.25064e-92	5.6151e-92	6.19606e-92	7.0021e-92	7.02022e-92	7.12072e-92	6.89953e-92	6.3814e-92	6.38106e-92	6.31457e-92	6.5801e-92	7.01948e-92	6.99745e-92	7.03722e-92	7.2479e-92	7.46954e-92	7.6288e-92	7.79016e-92	8.32638e-92	8.81229e-92	8.98813e-92	9.01501e-92	8.30621e-92	7.36368e-92	7.11371e-92	7.11441e-92	7.23955e-92	7.53412e-92	7.56215e-92	7.68758e-92	7.83096e-92	7.89724e-92	7.98099e-92	7.88315e-92	7.72651e-92	7.58289e-92	7.42434e-92	7.04992e-92	6.7665e-92	6.44451e-92	6.40829e-92	6.2931e-92	6.10177e-92	2.17249e-91	5.78232e-92	5.68848e-92	5.56851e-92	5.52517e-92	5.53555e-92	5.48695e-92	5.44313e-92	5.20704e-92	5.09902e-92	5.00702e-92	4.92747e-92	4.76619e-92	4.71155e-92	4.39265e-92	4.19256e-92	3.98843e-92	3.76545e-92	3.70476e-92	3.55036e-92	3.13771e-92	3.09165e-92	2.86047e-92	2.74372e-92	2.58529e-92	2.39573e-92	2.28008e-92	2.11456e-92	1.97441e-92	1.78835e-92	1.67479e-92	1.52516e-92	1.38005e-92	1.23023e-92	1.07895e-92	8.76396e-93	9.22727e-93	7.38526e-93	6.39824e-93	6.04281e-93	5.47552e-93	4.93967e-93	4.48558e-93	4.33856e-93	4.00911e-93	3.27317e-93	3.42776e-93	
-7.49253e-92	-1.10955e-91	-2.69133e-92	-5.75045e-92	-5.07603e-92	-3.83795e-92	-1.29595e-91	-1.25277e-91	-1.1867e-91	-1.14185e-91	-1.10736e-91	-1.04528e-91	-9.87544e-92	-1.09503e-91	-1.02534e-91	-1.04065e-91	-1.03752e-91	-1.0514e-91	-9.56639e-92	-1.04998e-91	-1.12811e-91	-9.18357e-92	-9.47901e-92	-9.47619e-92	-9.56809e-92	-8.90218e-92	-8.24237e-92	-7.87658e-92	-7.98706e-92	-7.19405e-92	-6.24781e-92	-5.42652e-92	-4.47183e-92	-4.54821e-92	-4.95927e-92	-3.49055e-92	-1.65232e-92	-9.77014e-93	-4.99023e-93	-8.09077e-93	-1.5848e-92	-5.17533e-93	9.86722e-93	1.58276e-92	2.16566e-92	2.82976e-92	3.54412e-92	4.18205e-92	4.79822e-92	4.83586e-92	4.62813e-92	5.04973e-92	5.40279e-92	5.96178e-92	6.73741e-92	6.75585e-92	6.85351e-92	6.64299e-92	6.14553e-92	6.14512e-92	6.08053e-92	6.3338e-92	6.75568e-92	6.73561e-92	6.77644e-92	6.98309e-92	7.2021e-92	7.36247e-92	7.52552e-92	8.04732e-92	8.52183e-92	8.69764e-92	8.72867e-92	8.05529e-92	7.15093e-92	6.91205e-92	6.91644e-92	7.04016e-92	7.33066e-92	7.36475e-92	7.49433e-92	7.63982e-92	7.71065e-92	7.7992e-92	7.70954e-92	7.56151e-92	7.42531e-92	7.27386e-92	6.91053e-92	6.63583e-92	6.32286e-92	6.28533e-92	6.17322e-92	5.98933e-92	5.78232e-92	2.09276e-91	5.59852e-92	5.48624e-92	5.44951e-92	5.46591e-92	5.42432e-92	5.38964e-92	5.16317e-92	5.06137e-92	4.97492e-92	4.90059e-92	4.74458e-92	4.69414e-92	4.38017e-92	4.18404e-92	3.98352e-92	3.76392e-92	3.70603e-92	3.55417e-92	3.14366e-92	3.09961e-92	2.86998e-92	2.75481e-92	2.59759e-92	2.40885e-92	2.29409e-92	2.12836e-92	1.98836e-92	1.8024e-92	1.68914e-92	1.53934e-92	1.39392e-92	1.24352e-92	1.09144e-92	8.87443e-93	9.34695e-93	7.48901e-93	6.49387e-93	6.13675e-93	5.56455e-93	5.02404e-93	4.56587e-93	4.4187e-93	4.08552e-93	3.3394e-93	3.4976e-93	
-7.36289e-92	-1.09047e-91	-2.8099e-92	-5.89373e-92	-5.31086e-92	-4.1319e-92	-1.28814e-91	-1.24447e-91	-1.17776e-91	-1.13217e-91	-1.0962e-91	-1.0337e-91	-9.75605e-92	-1.07713e-91	-1.00848e-91	-1.02237e-91	-1.01845e-91	-1.02884e-91	-9.38286e-92	-1.02568e-91	-1.09963e-91	-8.96622e-92	-9.24552e-92	-9.23146e-92	-9.31223e-92	-8.6619e-92	-8.01846e-92	-7.65183e-92	-7.75095e-92	-6.98586e-92	-6.07325e-92	-5.28263e-92	-4.3616e-92	-4.42092e-92	-4.80621e-92	-3.39788e-92	-1.63199e-92	-9.79442e-93	-5.17456e-93	-8.05117e-93	-1.54514e-92	-5.26322e-93	9.15502e-93	1.48904e-92	2.05056e-92	2.69109e-92	3.3813e-92	3.99909e-92	4.59664e-92	4.64353e-92	4.4518e-92	4.86069e-92	5.20199e-92	5.7363e-92	6.47968e-92	6.49795e-92	6.59251e-92	6.39429e-92	5.91832e-92	5.9174e-92	5.8541e-92	6.09296e-92	6.49579e-92	6.47741e-92	6.51921e-92	6.72172e-92	6.93824e-92	7.10012e-92	7.26534e-92	7.77157e-92	8.23417e-92	8.41052e-92	8.44623e-92	7.81222e-92	6.94837e-92	6.72041e-92	6.7285e-92	6.85013e-92	7.13645e-92	7.17703e-92	7.31144e-92	7.45922e-92	7.53491e-92	7.62895e-92	7.54786e-92	7.40865e-92	7.28003e-92	7.13573e-92	6.78322e-92	6.51704e-92	6.21274e-92	6.17288e-92	6.06328e-92	5.88688e-92	5.68848e-92	5.59852e-92	2.01256e-91	5.41517e-92	5.38556e-92	5.40863e-92	5.37464e-92	5.35014e-92	5.13364e-92	5.0383e-92	4.95762e-92	4.88881e-92	4.7381e-92	4.69211e-92	4.38248e-92	4.19004e-92	3.99281e-92	3.77616e-92	3.72113e-92	3.57155e-92	3.16199e-92	3.11997e-92	2.89123e-92	2.77741e-92	2.62096e-92	2.43245e-92	2.31825e-92	2.15167e-92	2.01134e-92	1.82485e-92	1.71153e-92	1.56102e-92	1.41477e-92	1.26321e-92	1.1097e-92	9.03424e-93	9.51842e-93	7.63655e-93	6.62901e-93	6.26862e-93	5.68883e-93	5.14134e-93	4.67712e-93	4.52924e-93	4.19051e-93	3.43044e-93	3.59299e-93	
-7.20802e-92	-1.06839e-91	-2.93933e-92	-6.03662e-92	-5.55123e-92	-4.43917e-92	-1.27442e-91	-1.23038e-91	-1.16325e-91	-1.11706e-91	-1.07972e-91	-1.01702e-91	-9.58778e-92	-1.05388e-91	-9.86532e-92	-9.98902e-92	-9.94208e-92	-1.00112e-91	-9.15063e-92	-9.96188e-92	-1.06566e-91	-8.70323e-92	-8.96531e-92	-8.94064e-92	-9.01041e-92	-8.37907e-92	-7.75535e-92	-7.39035e-92	-7.47819e-92	-6.74477e-92	-5.87033e-92	-5.11433e-92	-4.23167e-92	-4.27497e-92	-4.63357e-92	-3.29197e-92	-1.60672e-92	-9.80451e-93	-5.37108e-93	-8.02287e-93	-1.50393e-92	-5.38061e-93	8.34669e-93	1.38276e-92	1.91996e-92	2.53375e-92	3.19644e-92	3.79098e-92	4.36693e-92	4.42237e-92	4.24725e-92	4.64149e-92	4.96948e-92	5.4771e-92	6.18499e-92	6.20317e-92	6.29419e-92	6.1089e-92	5.65656e-92	5.6552e-92	5.59363e-92	5.81728e-92	6.1994e-92	6.18287e-92	6.22549e-92	6.423e-92	6.63615e-92	6.79899e-92	6.96586e-92	7.45462e-92	7.90367e-92	8.07994e-92	8.12038e-92	7.52846e-92	6.70884e-92	6.49311e-92	6.50509e-92	6.62437e-92	6.90554e-92	6.95274e-92	7.09164e-92	7.24144e-92	7.32207e-92	7.42151e-92	7.34968e-92	7.22025e-92	7.10005e-92	6.96379e-92	6.62387e-92	6.36757e-92	6.07347e-92	6.0316e-92	5.92523e-92	5.75726e-92	5.56851e-92	5.48624e-92	5.41517e-92	1.91663e-91	5.29757e-92	5.32744e-92	5.30143e-92	5.28747e-92	5.08204e-92	4.99382e-92	4.91948e-92	4.85666e-92	4.71203e-92	4.67085e-92	4.36696e-92	4.1791e-92	3.98604e-92	3.77332e-92	3.72149e-92	3.57484e-92	3.16784e-92	3.1281e-92	2.90119e-92	2.7892e-92	2.63417e-92	2.44666e-92	2.33349e-92	2.1667e-92	2.02659e-92	1.84028e-92	1.72735e-92	1.57669e-92	1.43014e-92	1.27797e-92	1.12361e-92	9.15753e-93	9.65202e-93	7.75265e-93	6.73621e-93	6.37399e-93	5.78877e-93	5.23617e-93	4.76747e-93	4.61944e-93	4.27655e-93	3.50516e-93	3.67173e-93	
-7.16541e-92	-1.06218e-91	-3.13642e-92	-6.30326e-92	-5.91972e-92	-4.86374e-92	-1.28267e-91	-1.23747e-91	-1.16868e-91	-1.12099e-91	-1.08141e-91	-1.01734e-91	-9.57806e-92	-1.0473e-91	-9.80147e-92	-9.91002e-92	-9.85367e-92	-9.88231e-92	-9.05848e-92	-9.81135e-92	-1.04673e-91	-8.56359e-92	-8.81042e-92	-8.77181e-92	-8.8292e-92	-8.20687e-92	-7.59276e-92	-7.22103e-92	-7.29614e-92	-6.5843e-92	-5.73618e-92	-5.00483e-92	-4.14814e-92	-4.17134e-92	-4.50557e-92	-3.21526e-92	-1.58948e-92	-9.8039e-93	-5.49084e-93	-7.91051e-93	-1.4616e-92	-5.3868e-93	7.81231e-93	1.31097e-92	1.83107e-92	2.42569e-92	3.06916e-92	3.64835e-92	4.21048e-92	4.27707e-92	4.11738e-92	4.50192e-92	4.82039e-92	5.30547e-92	5.98569e-92	6.00306e-92	6.0913e-92	5.91757e-92	5.48307e-92	5.48062e-92	5.41898e-92	5.62853e-92	5.99386e-92	5.97824e-92	6.02176e-92	6.21667e-92	6.42916e-92	6.59502e-92	6.76552e-92	7.24215e-92	7.68277e-92	7.86151e-92	7.90748e-92	7.35244e-92	6.56766e-92	6.36056e-92	6.37626e-92	6.49394e-92	6.77328e-92	6.82754e-92	6.97279e-92	7.12643e-92	7.21284e-92	7.31905e-92	7.25551e-92	7.13403e-92	7.02061e-92	6.89042e-92	6.55805e-92	6.30781e-92	6.01956e-92	5.97416e-92	5.86871e-92	5.70689e-92	5.52517e-92	5.44951e-92	5.38556e-92	5.29757e-92	1.8534e-91	5.32016e-92	5.30198e-92	5.29891e-92	5.10194e-92	5.01974e-92	4.95093e-92	4.89321e-92	4.75256e-92	4.71572e-92	4.41311e-92	4.22707e-92	4.03528e-92	3.82358e-92	3.77436e-92	3.62844e-92	3.21777e-92	3.17982e-92	2.95136e-92	2.83953e-92	2.68364e-92	2.49436e-92	2.38059e-92	2.21101e-92	2.06898e-92	1.87999e-92	1.76576e-92	1.61274e-92	1.46366e-92	1.30861e-92	1.1511e-92	9.38439e-93	9.89769e-93	7.95139e-93	6.9106e-93	6.54189e-93	5.94324e-93	5.37696e-93	4.89642e-93	4.74612e-93	4.39533e-93	3.60136e-93	3.77543e-93	
-7.19763e-92	-1.06735e-91	-3.37803e-92	-6.64737e-92	-6.36488e-92	-5.35657e-92	-1.30382e-91	-1.25695e-91	-1.18577e-91	-1.13603e-91	-1.09376e-91	-1.02761e-91	-9.66132e-92	-1.05082e-91	-9.83148e-92	-9.92547e-92	-9.85895e-92	-9.84677e-92	-9.05168e-92	-9.75286e-92	-1.03759e-91	-8.50382e-92	-8.73763e-92	-8.68467e-92	-8.73019e-92	-8.11103e-92	-7.50079e-92	-7.11881e-92	-7.1819e-92	-6.48504e-92	-5.65539e-92	-4.94202e-92	-4.10347e-92	-4.10704e-92	-4.42024e-92	-3.16931e-92	-1.58793e-92	-9.90501e-93	-5.67383e-93	-7.88677e-93	-1.43463e-92	-5.46242e-93	7.32983e-93	1.24912e-92	1.75676e-92	2.3376e-92	2.96775e-92	3.53689e-92	4.09039e-92	4.16871e-92	4.02294e-92	4.40139e-92	4.7133e-92	5.18046e-92	5.83935e-92	5.85612e-92	5.94241e-92	5.77857e-92	5.35787e-92	5.35431e-92	5.29208e-92	5.48945e-92	5.84139e-92	5.82656e-92	5.87139e-92	6.06553e-92	6.27944e-92	6.45005e-92	6.626e-92	7.09513e-92	7.53177e-92	7.71488e-92	7.76703e-92	7.24395e-92	6.48668e-92	6.28642e-92	6.30611e-92	6.42341e-92	6.70375e-92	6.76584e-92	6.91906e-92	7.07828e-92	7.17163e-92	7.28593e-92	7.23036e-92	7.11592e-92	7.00841e-92	6.88323e-92	6.55538e-92	6.3089e-92	6.02383e-92	5.97443e-92	5.86901e-92	5.7119e-92	5.53555e-92	5.46591e-92	5.40863e-92	5.32744e-92	5.32016e-92	1.81194e-91	5.35518e-92	5.36327e-92	5.173e-92	5.09621e-92	5.03243e-92	4.97942e-92	4.84149e-92	4.80879e-92	4.50452e-92	4.31853e-92	4.12617e-92	3.91343e-92	3.86641e-92	3.7198e-92	3.30128e-92	3.26481e-92	3.03249e-92	2.91973e-92	2.7614e-92	2.56843e-92	2.4529e-92	2.27879e-92	2.13338e-92	1.93975e-92	1.82306e-92	1.66608e-92	1.51291e-92	1.35335e-92	1.19103e-92	9.713e-93	1.02508e-92	8.23677e-93	7.16055e-93	6.78145e-93	6.16294e-93	5.57695e-93	5.07946e-93	4.92531e-93	4.56281e-93	3.73764e-93	3.92114e-93	
-7.15372e-92	-1.06002e-91	-3.60265e-92	-6.95643e-92	-6.79341e-92	-5.84918e-92	-1.31696e-91	-1.26881e-91	-1.19564e-91	-1.14414e-91	-1.09921e-91	-1.03136e-91	-9.68198e-92	-1.04639e-91	-9.78818e-92	-9.86462e-92	-9.7871e-92	-9.72436e-92	-8.974e-92	-9.60453e-92	-1.01819e-91	-8.36323e-92	-8.57887e-92	-8.50749e-92	-8.5371e-92	-7.92603e-92	-7.32443e-92	-6.93091e-92	-6.97748e-92	-6.30389e-92	-5.50233e-92	-4.81572e-92	-4.00441e-92	-3.98012e-92	-4.26405e-92	-3.07228e-92	-1.55662e-92	-9.76548e-93	-5.65179e-93	-7.55349e-93	-1.36503e-92	-5.26982e-93	6.92841e-93	1.18897e-92	1.67806e-92	2.23746e-92	2.84627e-92	3.39864e-92	3.9372e-92	4.03009e-92	3.9022e-92	4.26973e-92	4.57063e-92	5.01026e-92	5.63735e-92	5.65251e-92	5.73542e-92	5.58571e-92	5.18488e-92	5.17955e-92	5.11652e-92	5.29639e-92	5.62856e-92	5.61424e-92	5.65951e-92	5.85011e-92	6.0626e-92	6.23589e-92	6.41519e-92	6.86902e-92	7.29514e-92	7.48074e-92	7.53892e-92	7.05906e-92	6.34142e-92	6.14986e-92	6.17294e-92	6.28711e-92	6.56437e-92	6.63355e-92	6.7931e-92	6.95554e-92	7.0545e-92	7.17586e-92	7.129e-92	7.02296e-92	6.92261e-92	6.80387e-92	6.48418e-92	6.24422e-92	5.96533e-92	5.91122e-92	5.80631e-92	5.65575e-92	5.48695e-92	5.42432e-92	5.37464e-92	5.30143e-92	5.30198e-92	5.35518e-92	1.74757e-91	5.37324e-92	5.19229e-92	5.12194e-92	5.06403e-92	5.01657e-92	4.88306e-92	4.85502e-92	4.55239e-92	4.36852e-92	4.17772e-92	3.96618e-92	3.92194e-92	3.77624e-92	3.35418e-92	3.3196e-92	3.08578e-92	2.97329e-92	2.81414e-92	2.6194e-92	2.50328e-92	2.32628e-92	2.17892e-92	1.98262e-92	1.86465e-92	1.70525e-92	1.54952e-92	1.387e-92	1.22142e-92	9.96759e-93	1.05247e-92	8.46229e-93	7.36085e-93	6.97468e-93	6.34178e-93	5.74169e-93	5.23204e-93	5.07552e-93	4.70405e-93	3.85504e-93	4.04595e-93	
-7.17321e-92	-1.04087e-91	-4.03885e-92	-7.77937e-92	-7.95374e-92	-7.1477e-92	-1.42228e-91	-1.37075e-91	-1.29023e-91	-1.23286e-91	-1.17912e-91	-1.10411e-91	-1.03343e-91	-1.09427e-91	-1.02423e-91	-1.0272e-91	-1.01648e-91	-9.89954e-92	-9.29697e-92	-9.69765e-92	-1.01388e-91	-8.38418e-92	-8.54604e-92	-8.38514e-92	-8.34496e-92	-7.71087e-92	-7.08613e-92	-6.59966e-92	-6.57002e-92	-5.92447e-92	-5.15524e-92	-4.50592e-92	-3.71642e-92	-3.54436e-92	-3.72813e-92	-2.67594e-92	-1.27942e-92	-7.0356e-93	-2.88369e-93	-3.32392e-93	-8.39733e-93	-1.34422e-93	9.61556e-93	1.42818e-92	1.89439e-92	2.4142e-92	2.98595e-92	3.5157e-92	4.0355e-92	4.19326e-92	4.11536e-92	4.46159e-92	4.73523e-92	5.08057e-92	5.62848e-92	5.6255e-92	5.69576e-92	5.59326e-92	5.22968e-92	5.21078e-92	5.13096e-92	5.24681e-92	5.52386e-92	5.5005e-92	5.53888e-92	5.7174e-92	5.92091e-92	6.09227e-92	6.26973e-92	6.66923e-92	7.056e-92	7.24349e-92	7.30997e-92	6.94782e-92	6.32266e-92	6.1315e-92	6.15125e-92	6.24016e-92	6.49836e-92	6.57079e-92	6.73433e-92	6.88964e-92	6.98599e-92	7.1137e-92	7.07417e-92	6.97494e-92	6.88043e-92	6.76664e-92	6.45241e-92	6.21684e-92	5.94137e-92	5.86323e-92	5.74539e-92	5.6025e-92	5.44313e-92	5.38964e-92	5.35014e-92	5.28747e-92	5.29891e-92	5.36327e-92	5.37324e-92	1.70502e-91	5.24963e-92	5.18717e-92	5.13647e-92	5.09571e-92	4.96691e-92	4.94468e-92	4.64207e-92	4.45966e-92	4.26955e-92	4.05893e-92	4.01853e-92	3.87285e-92	3.44303e-92	3.41064e-92	3.17318e-92	3.06019e-92	2.89882e-92	2.70044e-92	2.5827e-92	2.39971e-92	2.24821e-92	2.04729e-92	1.92707e-92	1.7637e-92	1.60373e-92	1.43644e-92	1.26568e-92	1.03313e-92	1.09185e-92	8.77962e-93	7.63843e-93	7.24154e-93	6.58673e-93	5.96434e-93	5.43538e-93	5.275e-93	4.8908e-93	4.00546e-93	4.20832e-93	
-6.83421e-92	-9.77288e-92	-4.1611e-92	-7.99286e-92	-8.40293e-92	-7.73941e-92	-1.43341e-91	-1.38241e-91	-1.3009e-91	-1.24257e-91	-1.18541e-91	-1.10922e-91	-1.0369e-91	-1.0828e-91	-1.01467e-91	-1.01449e-91	-1.0025e-91	-9.63333e-92	-9.16416e-92	-9.38528e-92	-9.7097e-92	-8.08988e-92	-8.20501e-92	-7.99006e-92	-7.90332e-92	-7.28277e-92	-6.67215e-92	-6.14199e-92	-6.05981e-92	-5.4642e-92	-4.75376e-92	-4.16087e-92	-3.42432e-92	-3.15421e-92	-3.25162e-92	-2.3452e-92	-1.09898e-92	-5.5072e-93	-1.49871e-93	-8.58419e-94	-4.9051e-93	9.00483e-94	1.04746e-92	1.47405e-92	1.90481e-92	2.3762e-92	2.89909e-92	3.39217e-92	3.87865e-92	4.08019e-92	4.04758e-92	4.36673e-92	4.61198e-92	4.87779e-92	5.34514e-92	5.33228e-92	5.39252e-92	5.33039e-92	5.01355e-92	4.98776e-92	4.90144e-92	4.96758e-92	5.19245e-92	5.16537e-92	5.19909e-92	5.36298e-92	5.55335e-92	5.71871e-92	5.89039e-92	6.2362e-92	6.57922e-92	6.76222e-92	6.83372e-92	6.57401e-92	6.04719e-92	5.86644e-92	5.8844e-92	5.95276e-92	6.18734e-92	6.26109e-92	6.42303e-92	6.56868e-92	6.66076e-92	6.78986e-92	6.7588e-92	6.66978e-92	6.58431e-92	6.47959e-92	6.18265e-92	5.96033e-92	5.69876e-92	5.60668e-92	5.48385e-92	5.35255e-92	5.20704e-92	5.16317e-92	5.13364e-92	5.08204e-92	5.10194e-92	5.173e-92	5.19229e-92	5.24963e-92	1.5887e-91	5.04948e-92	5.00649e-92	4.97301e-92	4.85316e-92	4.83658e-92	4.54555e-92	4.37137e-92	4.18922e-92	3.98699e-92	3.95113e-92	3.81111e-92	3.39143e-92	3.362e-92	3.13055e-92	3.02147e-92	2.86437e-92	2.67046e-92	2.55582e-92	2.37502e-92	2.22586e-92	2.02884e-92	1.9113e-92	1.75076e-92	1.5934e-92	1.42846e-92	1.2598e-92	1.02968e-92	1.08853e-92	8.765e-93	7.6342e-93	7.24219e-93	6.59271e-93	5.97571e-93	5.45116e-93	5.2935e-93	4.91104e-93	4.0284e-93	4.23201e-93	
-6.7061e-92	-9.61234e-92	-4.25681e-92	-8.05421e-92	-8.52027e-92	-7.90693e-92	-1.41013e-91	-1.35904e-91	-1.27777e-91	-1.2193e-91	-1.1616e-91	-1.08576e-91	-1.01383e-91	-1.05556e-91	-9.88581e-92	-9.87351e-92	-9.75004e-92	-9.34632e-92	-8.9012e-92	-9.08881e-92	-9.38575e-92	-7.82966e-92	-7.93412e-92	-7.71911e-92	-7.62921e-92	-7.02918e-92	-6.43972e-92	-5.92146e-92	-5.83656e-92	-5.26739e-92	-4.58945e-92	-4.02543e-92	-3.32342e-92	-3.05563e-92	-3.13958e-92	-2.28051e-92	-1.09717e-92	-5.73633e-93	-1.91504e-93	-1.23332e-93	-5.0381e-93	4.11843e-94	9.46592e-93	1.35174e-92	1.76146e-92	2.21126e-92	2.71154e-92	3.18459e-92	3.65229e-92	3.85412e-92	3.83131e-92	4.13887e-92	4.37454e-92	4.62555e-92	5.06812e-92	5.05682e-92	5.11482e-92	5.05932e-92	4.76031e-92	4.73548e-92	4.65251e-92	4.71126e-92	4.92264e-92	4.8978e-92	4.93257e-92	5.09274e-92	5.28074e-92	5.44712e-92	5.62056e-92	5.95617e-92	6.29127e-92	6.47434e-92	6.54971e-92	6.31684e-92	5.82112e-92	5.65176e-92	5.67369e-92	5.74255e-92	5.97447e-92	6.05412e-92	6.22001e-92	6.36874e-92	6.46624e-92	6.60014e-92	6.57751e-92	6.49739e-92	6.41964e-92	6.32223e-92	6.03661e-92	5.82312e-92	5.57074e-92	5.47928e-92	5.36081e-92	5.23658e-92	5.09902e-92	5.06137e-92	5.0383e-92	4.99382e-92	5.01974e-92	5.09621e-92	5.12194e-92	5.18717e-92	5.04948e-92	1.51059e-91	4.96461e-92	4.93626e-92	4.82175e-92	4.80936e-92	4.52366e-92	4.35363e-92	4.17524e-92	3.97665e-92	3.94355e-92	3.80619e-92	3.38922e-92	3.36179e-92	3.13223e-92	3.02485e-92	2.86921e-92	2.67646e-92	2.56292e-92	2.38235e-92	2.23369e-92	2.03704e-92	1.91998e-92	1.75956e-92	1.60214e-92	1.43693e-92	1.2678e-92	1.03662e-92	1.09629e-92	8.83048e-93	7.69371e-93	7.30111e-93	6.64843e-93	6.02786e-93	5.50013e-93	5.34258e-93	4.95797e-93	4.06739e-93	4.27454e-93	
-6.60721e-92	-9.4925e-92	-4.35375e-92	-8.11312e-92	-8.62459e-92	-8.05285e-92	-1.38958e-91	-1.33826e-91	-1.25706e-91	-1.19832e-91	-1.14005e-91	-1.06438e-91	-9.92678e-92	-1.03086e-91	-9.64755e-92	-9.62542e-92	-9.4987e-92	-9.08564e-92	-8.65905e-92	-8.8193e-92	-9.09351e-92	-7.59197e-92	-7.68739e-92	-7.47335e-92	-7.38125e-92	-6.79963e-92	-6.22901e-92	-5.7226e-92	-5.63617e-92	-5.09007e-92	-4.44067e-92	-3.90194e-92	-3.23055e-92	-2.96743e-92	-3.04153e-92	-2.22263e-92	-1.0935e-92	-5.92221e-93	-2.27285e-93	-1.58282e-93	-5.19513e-93	-4.59635e-95	8.56027e-93	1.24213e-92	1.63308e-92	2.06382e-92	2.54411e-92	2.99936e-92	3.45044e-92	3.65119e-92	3.63607e-92	3.9334e-92	4.16074e-92	4.39981e-92	4.82144e-92	4.81154e-92	4.86756e-92	4.81703e-92	4.53303e-92	4.50903e-92	4.42906e-92	4.48204e-92	4.68228e-92	4.65938e-92	4.69505e-92	4.85214e-92	5.03834e-92	5.20586e-92	5.38105e-92	5.70874e-92	6.03788e-92	6.22139e-92	6.30045e-92	6.09001e-92	5.62028e-92	5.46091e-92	5.48655e-92	5.5564e-92	5.78666e-92	5.87185e-92	6.0416e-92	6.19367e-92	6.29652e-92	6.43506e-92	6.42019e-92	6.34818e-92	6.27748e-92	6.18666e-92	5.91091e-92	5.70511e-92	5.46073e-92	5.36998e-92	5.25556e-92	5.13763e-92	5.00702e-92	4.97492e-92	4.95762e-92	4.91948e-92	4.95093e-92	5.03243e-92	5.06403e-92	5.13647e-92	5.00649e-92	4.96461e-92	1.444e-91	4.90858e-92	4.79872e-92	4.79017e-92	4.50887e-92	4.34234e-92	4.16704e-92	3.97156e-92	3.94096e-92	3.80578e-92	3.3905e-92	3.36491e-92	3.1367e-92	3.03069e-92	2.87614e-92	2.68416e-92	2.57145e-92	2.39082e-92	2.24238e-92	2.0457e-92	1.92889e-92	1.76833e-92	1.61056e-92	1.44484e-92	1.27502e-92	1.04244e-92	1.10301e-92	8.88276e-93	7.73865e-93	7.34536e-93	6.68919e-93	6.06425e-93	5.53261e-93	5.37495e-93	4.98866e-93	4.08971e-93	4.30098e-93	
-6.51077e-92	-9.37389e-92	-4.435e-92	-8.16018e-92	-8.71425e-92	-8.18094e-92	-1.37144e-91	-1.31998e-91	-1.2389e-91	-1.17996e-91	-1.12121e-91	-1.04573e-91	-9.74234e-92	-1.00917e-91	-9.43891e-92	-9.408e-92	-9.27872e-92	-8.85629e-92	-8.44804e-92	-8.58264e-92	-8.8357e-92	-7.38444e-92	-7.47145e-92	-7.25819e-92	-7.16397e-92	-6.59904e-92	-6.04584e-92	-5.54964e-92	-5.46188e-92	-4.93715e-92	-4.31373e-92	-3.79822e-92	-3.15503e-92	-2.89534e-92	-2.95964e-92	-2.17834e-92	-1.09909e-92	-6.17857e-93	-2.68384e-93	-1.97568e-93	-5.40448e-93	-5.37772e-94	7.6557e-93	1.13432e-92	1.50795e-92	1.92143e-92	2.38373e-92	2.82283e-92	3.25885e-92	3.45945e-92	3.4518e-92	3.74001e-92	3.95998e-92	4.1882e-92	4.59059e-92	4.58259e-92	4.63703e-92	4.59152e-92	4.32181e-92	4.29884e-92	4.2221e-92	4.26969e-92	4.45941e-92	4.43881e-92	4.47562e-92	4.62979e-92	4.8143e-92	4.98309e-92	5.16032e-92	5.48056e-92	5.80441e-92	5.98846e-92	6.07098e-92	5.88195e-92	5.43658e-92	5.28692e-92	5.31612e-92	5.38687e-92	5.61561e-92	5.7062e-92	5.87979e-92	6.0349e-92	6.14293e-92	6.2861e-92	6.27857e-92	6.2142e-92	6.15003e-92	6.06546e-92	5.79918e-92	5.60077e-92	5.36392e-92	5.27395e-92	5.16372e-92	5.05155e-92	4.92747e-92	4.90059e-92	4.88881e-92	4.85666e-92	4.89321e-92	4.97942e-92	5.01657e-92	5.09571e-92	4.97301e-92	4.93626e-92	4.90858e-92	1.38739e-91	4.78409e-92	4.77914e-92	4.50202e-92	4.33887e-92	4.16665e-92	3.97378e-92	3.94538e-92	3.81234e-92	3.39887e-92	3.3749e-92	3.14793e-92	3.04324e-92	2.88966e-92	2.69831e-92	2.58632e-92	2.40562e-92	2.2574e-92	2.06079e-92	1.94418e-92	1.78338e-92	1.62533e-92	1.45904e-92	1.28845e-92	1.05462e-92	1.11592e-92	8.99803e-93	7.84665e-93	7.45115e-93	6.78996e-93	6.16095e-93	5.62581e-93	5.46785e-93	5.07722e-93	4.16906e-93	4.38273e-93	
-6.29988e-92	-9.08577e-92	-4.41864e-92	-8.04305e-92	-8.62518e-92	-8.13595e-92	-1.33025e-91	-1.27964e-91	-1.20014e-91	-1.14212e-91	-1.08399e-91	-1.01006e-91	-9.40039e-92	-9.71352e-92	-9.08002e-92	-9.04161e-92	-8.91261e-92	-8.48845e-92	-8.10514e-92	-8.21313e-92	-8.44191e-92	-7.06307e-92	-7.14061e-92	-6.93161e-92	-6.83688e-92	-6.2973e-92	-5.77e-92	-5.29163e-92	-5.20399e-92	-4.70842e-92	-4.12005e-92	-3.63519e-92	-3.02948e-92	-2.77688e-92	-2.83058e-92	-2.09842e-92	-1.08464e-92	-6.303e-93	-3.01147e-93	-2.29112e-93	-5.48525e-93	-9.70917e-94	6.69296e-93	1.01544e-92	1.36639e-92	1.75652e-92	2.19396e-92	2.61031e-92	3.02463e-92	3.22189e-92	3.22142e-92	3.49605e-92	3.7053e-92	3.91914e-92	4.29643e-92	4.29038e-92	4.34241e-92	4.30259e-92	4.05108e-92	4.02947e-92	3.95717e-92	3.99873e-92	4.17513e-92	4.15709e-92	4.19431e-92	4.3429e-92	4.52241e-92	4.68926e-92	4.86519e-92	5.17251e-92	5.48551e-92	5.6667e-92	5.75087e-92	5.58538e-92	5.17075e-92	5.03278e-92	5.06468e-92	5.13482e-92	5.35786e-92	5.45175e-92	5.6257e-92	5.78063e-92	5.89143e-92	6.03626e-92	6.0356e-92	5.9794e-92	5.92238e-92	5.84508e-92	5.59243e-92	5.40449e-92	5.17888e-92	5.09122e-92	4.9869e-92	4.88201e-92	4.76619e-92	4.74458e-92	4.7381e-92	4.71203e-92	4.75256e-92	4.84149e-92	4.88306e-92	4.96691e-92	4.85316e-92	4.82175e-92	4.79872e-92	4.78409e-92	1.30592e-91	4.68345e-92	4.41527e-92	4.25824e-92	4.09208e-92	3.90504e-92	3.87914e-92	3.75053e-92	3.34638e-92	3.3243e-92	3.10263e-92	3.00108e-92	2.85119e-92	2.6639e-92	2.55461e-92	2.37717e-92	2.23186e-92	2.03896e-92	1.92466e-92	1.76659e-92	1.61117e-92	1.44739e-92	1.27918e-92	1.04854e-92	1.10934e-92	8.9593e-93	7.82228e-93	7.43153e-93	6.77734e-93	6.15617e-93	5.62769e-93	5.47229e-93	5.08401e-93	4.18365e-93	4.39516e-93	
-6.2374e-92	-9.00546e-92	-4.48516e-92	-8.08279e-92	-8.69711e-92	-8.23562e-92	-1.31855e-91	-1.26766e-91	-1.188e-91	-1.1296e-91	-1.07086e-91	-9.96814e-92	-9.26711e-92	-9.55396e-92	-8.92473e-92	-8.8784e-92	-8.74705e-92	-8.31365e-92	-7.94367e-92	-8.03064e-92	-8.2423e-92	-6.90137e-92	-6.97177e-92	-6.76272e-92	-6.66557e-92	-6.13841e-92	-5.62403e-92	-5.153e-92	-5.06362e-92	-4.58432e-92	-4.01608e-92	-3.54927e-92	-2.96551e-92	-2.71541e-92	-2.7613e-92	-2.05823e-92	-1.08328e-92	-6.44582e-93	-3.27674e-93	-2.54358e-93	-5.59605e-93	-1.30419e-93	6.03444e-93	9.35855e-93	1.27324e-92	1.64974e-92	2.07299e-92	2.47679e-92	2.87948e-92	3.07667e-92	3.08221e-92	3.34977e-92	3.55325e-92	3.75839e-92	4.12055e-92	4.11564e-92	4.16629e-92	4.13032e-92	3.88975e-92	3.86874e-92	3.79864e-92	3.83573e-92	4.00389e-92	3.98735e-92	4.02535e-92	4.17187e-92	4.35039e-92	4.51856e-92	4.69641e-92	4.99838e-92	5.30772e-92	5.48983e-92	5.57713e-92	5.42877e-92	5.03309e-92	4.90246e-92	4.93729e-92	5.00827e-92	5.23059e-92	5.32904e-92	5.5065e-92	5.66439e-92	5.77968e-92	5.92864e-92	5.93401e-92	5.88396e-92	5.83222e-92	5.75984e-92	5.51415e-92	5.33168e-92	5.11157e-92	5.02419e-92	4.92277e-92	4.82237e-92	4.71155e-92	4.69414e-92	4.69211e-92	4.67085e-92	4.71572e-92	4.80879e-92	4.85502e-92	4.94468e-92	4.83658e-92	4.80936e-92	4.79017e-92	4.77914e-92	4.68345e-92	1.26932e-91	4.41935e-92	4.26462e-92	4.10044e-92	3.91516e-92	3.89109e-92	3.76383e-92	3.35985e-92	3.33911e-92	3.11781e-92	3.01704e-92	2.86753e-92	2.68025e-92	2.57127e-92	2.39324e-92	2.24767e-92	2.0542e-92	1.93975e-92	1.78105e-92	1.62492e-92	1.46022e-92	1.29092e-92	1.05851e-92	1.12017e-92	9.04951e-93	7.90323e-93	7.51024e-93	6.85075e-93	6.22431e-93	5.69125e-93	5.53524e-93	5.14354e-93	4.23347e-93	4.44834e-93	
-5.80827e-92	-8.39441e-92	-4.2705e-92	-7.63445e-92	-8.24211e-92	-7.83223e-92	-1.23156e-91	-1.1835e-91	-1.10842e-91	-1.05319e-91	-9.97393e-92	-9.27649e-92	-8.61611e-92	-8.86308e-92	-8.27497e-92	-8.22475e-92	-8.09943e-92	-7.68262e-92	-7.34764e-92	-7.41035e-92	-7.59424e-92	-6.36588e-92	-6.42578e-92	-6.22884e-92	-6.13523e-92	-5.64979e-92	-5.17719e-92	-4.73961e-92	-4.6541e-92	-4.21764e-92	-3.70039e-92	-3.27698e-92	-2.74699e-92	-2.51279e-92	-2.54824e-92	-1.91301e-92	-1.02985e-92	-6.30346e-93	-3.42492e-93	-2.71148e-93	-5.45163e-93	-1.61552e-93	5.00279e-93	8.01177e-93	1.10669e-92	1.44934e-92	1.83565e-92	2.2049e-92	2.57392e-92	2.7605e-92	2.77154e-92	3.01746e-92	3.20423e-92	3.38975e-92	3.71726e-92	3.71435e-92	3.76112e-92	3.73122e-92	3.51507e-92	3.49613e-92	3.43265e-92	3.46354e-92	3.61421e-92	3.60061e-92	3.6375e-92	3.77355e-92	3.94075e-92	4.10054e-92	4.2702e-92	4.54956e-92	4.83771e-92	5.01011e-92	5.09515e-92	4.97159e-92	4.61657e-92	4.50077e-92	4.53636e-92	4.60397e-92	4.81267e-92	4.9098e-92	5.08034e-92	5.23159e-92	5.34442e-92	5.4887e-92	5.49936e-92	5.45789e-92	5.41394e-92	5.35036e-92	5.12572e-92	4.95916e-92	4.75707e-92	4.67521e-92	4.58287e-92	4.49234e-92	4.39265e-92	4.38017e-92	4.38248e-92	4.36696e-92	4.41311e-92	4.50452e-92	4.55239e-92	4.64207e-92	4.54555e-92	4.52366e-92	4.50887e-92	4.50202e-92	4.41527e-92	4.41935e-92	1.14221e-91	4.02841e-92	3.87587e-92	3.70271e-92	3.68156e-92	3.56309e-92	3.18321e-92	3.16479e-92	2.95679e-92	2.86267e-92	2.72222e-92	2.54583e-92	2.44344e-92	2.27532e-92	2.13805e-92	1.95552e-92	1.8476e-92	1.69754e-92	1.54992e-92	1.39396e-92	1.23345e-92	1.01314e-92	1.07182e-92	8.67604e-93	7.58807e-93	7.21434e-93	6.58676e-93	5.99228e-93	5.48648e-93	5.33881e-93	4.96392e-93	4.09684e-93	4.30054e-93	
-5.53672e-92	-8.00762e-92	-4.15021e-92	-7.37098e-92	-7.98162e-92	-7.60762e-92	-1.17779e-91	-1.13133e-91	-1.05889e-91	-1.00543e-91	-9.51207e-92	-8.83961e-92	-8.20291e-92	-8.41962e-92	-7.85689e-92	-7.80243e-92	-7.67992e-92	-7.27016e-92	-6.95956e-92	-7.00231e-92	-7.16533e-92	-6.01247e-92	-6.06437e-92	-5.87426e-92	-5.78198e-92	-5.32395e-92	-4.87896e-92	-4.46256e-92	-4.37876e-92	-3.97152e-92	-3.48918e-92	-3.09571e-92	-2.60266e-92	-2.37797e-92	-2.40513e-92	-1.81724e-92	-9.97761e-93	-6.25087e-93	-3.57233e-93	-2.86325e-93	-5.3828e-93	-1.87219e-93	4.24074e-93	7.03038e-93	9.86442e-93	1.30581e-92	1.66692e-92	2.01276e-92	2.3591e-92	2.53961e-92	2.55545e-92	2.78687e-92	2.96235e-92	3.13403e-92	3.43729e-92	3.43587e-92	3.48001e-92	3.45476e-92	3.25576e-92	3.23819e-92	3.17917e-92	3.20519e-92	3.34341e-92	3.33197e-92	3.36844e-92	3.49779e-92	3.65805e-92	3.81326e-92	3.9786e-92	4.24319e-92	4.5179e-92	4.68479e-92	4.76924e-92	4.66475e-92	4.3385e-92	4.23329e-92	4.27007e-92	4.33584e-92	4.5363e-92	4.63381e-92	4.80117e-92	4.94917e-92	5.06165e-92	5.20421e-92	5.21945e-92	5.18454e-92	5.14645e-92	5.08927e-92	4.87878e-92	4.72297e-92	4.53286e-92	4.4543e-92	4.36807e-92	4.28444e-92	4.19256e-92	4.18404e-92	4.19004e-92	4.1791e-92	4.22707e-92	4.31853e-92	4.36852e-92	4.45966e-92	4.37137e-92	4.35363e-92	4.34234e-92	4.33887e-92	4.25824e-92	4.26462e-92	4.02841e-92	1.06332e-91	3.74702e-92	3.58138e-92	3.56237e-92	3.44943e-92	3.08383e-92	3.06709e-92	2.86701e-92	2.777e-92	2.64198e-92	2.47198e-92	2.37354e-92	2.2111e-92	2.07866e-92	1.90245e-92	1.79833e-92	1.65318e-92	1.51042e-92	1.35935e-92	1.20372e-92	9.90129e-93	1.04724e-92	8.4906e-93	7.43461e-93	7.07139e-93	6.46097e-93	5.88402e-93	5.39318e-93	5.25024e-93	4.8839e-93	4.03948e-93	4.23717e-93	
-5.25525e-92	-7.60406e-92	-4.00943e-92	-7.08477e-92	-7.69483e-92	-7.3548e-92	-1.12298e-91	-1.07826e-91	-1.00864e-91	-9.57105e-92	-9.04626e-92	-8.40035e-92	-7.78877e-92	-7.9766e-92	-7.44033e-92	-7.38248e-92	-7.26311e-92	-6.86128e-92	-6.57556e-92	-6.59914e-92	-6.74196e-92	-5.66371e-92	-5.708e-92	-5.52465e-92	-5.43382e-92	-5.00279e-92	-4.585e-92	-4.18937e-92	-4.10735e-92	-3.7288e-92	-3.28049e-92	-2.91617e-92	-2.45898e-92	-2.24307e-92	-2.26209e-92	-1.7208e-92	-9.63465e-93	-6.16802e-93	-3.68166e-93	-2.96999e-93	-5.27188e-93	-2.07983e-93	3.54119e-93	6.11811e-93	8.73726e-93	1.17034e-92	1.50676e-92	1.8296e-92	2.15358e-92	2.32808e-92	2.34831e-92	2.56533e-92	2.72957e-92	2.88743e-92	3.16691e-92	3.16688e-92	3.20843e-92	3.18781e-92	3.00557e-92	2.98932e-92	2.93467e-92	2.95588e-92	3.08186e-92	3.07254e-92	3.10848e-92	3.23094e-92	3.3839e-92	3.534e-92	3.69446e-92	3.94383e-92	4.20459e-92	4.36545e-92	4.44878e-92	4.36253e-92	4.06438e-92	3.96937e-92	4.00693e-92	4.07049e-92	4.26217e-92	4.35938e-92	4.52283e-92	4.6668e-92	4.77817e-92	4.91828e-92	4.93746e-92	4.90856e-92	4.87587e-92	4.82475e-92	4.62832e-92	4.48318e-92	4.30499e-92	4.22982e-92	4.14968e-92	4.07272e-92	3.98843e-92	3.98352e-92	3.99281e-92	3.98604e-92	4.03528e-92	4.12617e-92	4.17772e-92	4.26955e-92	4.18922e-92	4.17524e-92	4.16704e-92	4.16665e-92	4.09208e-92	4.10044e-92	3.87587e-92	3.74702e-92	9.87389e-92	3.45154e-92	3.43451e-92	3.3273e-92	2.97697e-92	2.9618e-92	2.77011e-92	2.68439e-92	2.55509e-92	2.3919e-92	2.29762e-92	2.14134e-92	2.01408e-92	1.84474e-92	1.7447e-92	1.60488e-92	1.46741e-92	1.32171e-92	1.17144e-92	9.65306e-93	1.02059e-92	8.29146e-93	7.27103e-93	6.9191e-93	6.32749e-93	5.77012e-93	5.296e-93	5.1582e-93	4.80097e-93	3.98201e-93	4.17247e-93	
-4.96788e-92	-7.16238e-92	-3.87075e-92	-6.82267e-92	-7.45044e-92	-7.15111e-92	-1.07447e-91	-1.03136e-91	-9.64168e-92	-9.14249e-92	-8.62992e-92	-8.00642e-92	-7.41537e-92	-7.56195e-92	-7.05072e-92	-6.98635e-92	-6.86805e-92	-6.45876e-92	-6.20924e-92	-6.19619e-92	-6.30854e-92	-5.30788e-92	-5.34049e-92	-5.15606e-92	-5.06057e-92	-4.6539e-92	-4.26008e-92	-3.87717e-92	-3.78989e-92	-3.44077e-92	-3.0277e-92	-2.69403e-92	-2.27229e-92	-2.05225e-92	-2.05578e-92	-1.5703e-92	-8.81937e-93	-5.60484e-93	-3.29747e-93	-2.45904e-93	-4.47071e-93	-1.68859e-93	3.36226e-93	5.71181e-93	8.10984e-93	1.08198e-92	1.39085e-92	1.68918e-92	1.98947e-92	2.16224e-92	2.1897e-92	2.39025e-92	2.54058e-92	2.67619e-92	2.92596e-92	2.92445e-92	2.96186e-92	2.94915e-92	2.78513e-92	2.76844e-92	2.7157e-92	2.72672e-92	2.83649e-92	2.82742e-92	2.86128e-92	2.97546e-92	3.11956e-92	3.26286e-92	3.41637e-92	3.64517e-92	3.88731e-92	4.04107e-92	4.12283e-92	4.06206e-92	3.79772e-92	3.7111e-92	3.748e-92	3.80624e-92	3.98633e-92	4.08157e-92	4.23941e-92	4.37719e-92	4.48524e-92	4.62142e-92	4.64354e-92	4.6199e-92	4.59209e-92	4.54648e-92	4.36365e-92	4.22877e-92	4.06234e-92	3.98836e-92	3.91226e-92	3.84211e-92	3.76545e-92	3.76392e-92	3.77616e-92	3.77332e-92	3.82358e-92	3.91343e-92	3.96618e-92	4.05893e-92	3.98699e-92	3.97665e-92	3.97156e-92	3.97378e-92	3.90504e-92	3.91516e-92	3.70271e-92	3.58138e-92	3.45154e-92	9.1068e-92	3.28728e-92	3.18592e-92	2.85166e-92	2.83813e-92	2.65544e-92	2.57417e-92	2.45103e-92	2.29526e-92	2.20547e-92	2.05574e-92	1.93401e-92	1.77201e-92	1.67643e-92	1.54256e-92	1.41085e-92	1.27113e-92	1.12693e-92	9.28926e-93	9.82315e-93	7.98293e-93	7.00231e-93	6.66478e-93	6.09625e-93	5.56049e-93	5.10467e-93	4.97272e-93	4.6292e-93	3.8404e-93	4.02463e-93	
-4.88808e-92	-7.02745e-92	-3.87537e-92	-6.81357e-92	-7.47206e-92	-7.19556e-92	-1.06737e-91	-1.02425e-91	-9.5701e-92	-9.06886e-92	-8.55081e-92	-7.92674e-92	-7.33481e-92	-7.45336e-92	-6.94699e-92	-6.8756e-92	-6.75476e-92	-6.329e-92	-6.09941e-92	-6.05826e-92	-6.15017e-92	-5.18245e-92	-5.2068e-92	-5.01681e-92	-4.91524e-92	-4.51634e-92	-4.1304e-92	-3.74729e-92	-3.65365e-92	-3.31767e-92	-2.92074e-92	-2.60172e-92	-2.19621e-92	-1.96785e-92	-1.95928e-92	-1.50293e-92	-8.49234e-93	-5.38699e-93	-3.15729e-93	-2.20788e-93	-4.04894e-93	-1.50165e-93	3.2459e-93	5.48414e-93	7.77769e-93	1.03663e-92	1.33292e-92	1.62077e-92	1.91132e-92	2.08751e-92	2.12183e-92	2.31554e-92	2.45961e-92	2.58239e-92	2.81623e-92	2.81373e-92	2.84912e-92	2.84206e-92	2.68781e-92	2.67048e-92	2.61785e-92	2.62162e-92	2.72204e-92	2.71299e-92	2.74642e-92	2.8578e-92	2.99959e-92	3.14224e-92	3.29526e-92	3.51537e-92	3.75045e-92	3.90355e-92	3.98685e-92	3.94411e-92	3.69882e-92	3.61648e-92	3.65428e-92	3.71052e-92	3.88729e-92	3.98421e-92	4.1428e-92	4.2804e-92	4.38948e-92	4.52703e-92	4.55247e-92	4.53252e-92	4.50798e-92	4.46549e-92	4.28786e-92	4.15701e-92	3.99485e-92	3.91968e-92	3.84439e-92	3.77763e-92	3.70476e-92	3.70603e-92	3.72113e-92	3.72149e-92	3.77436e-92	3.86641e-92	3.92194e-92	4.01853e-92	3.95113e-92	3.94355e-92	3.94096e-92	3.94538e-92	3.87914e-92	3.89109e-92	3.68156e-92	3.56237e-92	3.43451e-92	3.28728e-92	8.88398e-92	3.17384e-92	2.84159e-92	2.82902e-92	2.64764e-92	2.56734e-92	2.44517e-92	2.29035e-92	2.20129e-92	2.05195e-92	1.9307e-92	1.76928e-92	1.6742e-92	1.54077e-92	1.40939e-92	1.26994e-92	1.12596e-92	9.27977e-93	9.81641e-93	7.9755e-93	6.9949e-93	6.65842e-93	6.09037e-93	5.55442e-93	5.09833e-93	4.96686e-93	4.62395e-93	3.83393e-93	4.01968e-93	
-4.67324e-92	-6.72249e-92	-3.75137e-92	-6.57267e-92	-7.22197e-92	-6.96672e-92	-1.02348e-91	-9.81712e-92	-9.16735e-92	-8.68176e-92	-8.17865e-92	-7.57609e-92	-7.00487e-92	-7.10514e-92	-6.61936e-92	-6.54634e-92	-6.42821e-92	-6.01286e-92	-5.79869e-92	-5.74809e-92	-5.82756e-92	-4.91474e-92	-4.93457e-92	-4.75153e-92	-4.65253e-92	-4.27452e-92	-3.90957e-92	-3.54433e-92	-3.45369e-92	-3.1388e-92	-2.76699e-92	-2.46921e-92	-2.09034e-92	-1.87202e-92	-1.85963e-92	-1.43543e-92	-8.26281e-93	-5.35531e-93	-3.27337e-93	-2.35689e-93	-4.0574e-93	-1.72137e-93	2.68026e-93	4.76282e-93	6.89819e-93	9.32223e-93	1.2105e-92	1.48132e-92	1.75521e-92	1.92515e-92	1.96152e-92	2.14466e-92	2.28067e-92	2.39496e-92	2.61246e-92	2.61126e-92	2.64488e-92	2.64016e-92	2.49767e-92	2.48157e-92	2.43253e-92	2.43407e-92	2.52646e-92	2.51916e-92	2.55232e-92	2.65878e-92	2.79525e-92	2.93403e-92	3.08333e-92	3.29311e-92	3.5184e-92	3.6668e-92	3.74897e-92	3.7173e-92	3.49119e-92	3.41655e-92	3.45503e-92	3.51018e-92	3.68076e-92	3.77737e-92	3.93288e-92	4.06758e-92	4.17582e-92	4.31129e-92	4.33948e-92	4.32389e-92	4.30327e-92	4.26522e-92	4.09808e-92	3.97518e-92	3.82199e-92	3.74993e-92	3.67952e-92	3.61767e-92	3.55036e-92	3.55417e-92	3.57155e-92	3.57484e-92	3.62844e-92	3.7198e-92	3.77624e-92	3.87285e-92	3.81111e-92	3.80619e-92	3.80578e-92	3.81234e-92	3.75053e-92	3.76383e-92	3.56309e-92	3.44943e-92	3.3273e-92	3.18592e-92	3.17384e-92	8.35266e-92	2.75772e-92	2.7463e-92	2.57138e-92	2.49433e-92	2.37656e-92	2.22699e-92	2.14112e-92	1.9966e-92	1.87937e-92	1.72325e-92	1.6313e-92	1.50202e-92	1.37475e-92	1.23949e-92	1.0997e-92	9.07549e-93	9.59774e-93	7.80966e-93	6.85701e-93	6.52953e-93	5.97645e-93	5.45588e-93	5.01291e-93	4.88544e-93	4.55007e-93	3.78035e-93	3.96051e-93	
-4.09885e-92	-5.90625e-92	-3.3329e-92	-5.82692e-92	-6.41696e-92	-6.20145e-92	-9.0277e-92	-8.65693e-92	-8.08067e-92	-7.64972e-92	-7.20181e-92	-6.66809e-92	-6.16229e-92	-6.24035e-92	-5.81286e-92	-5.7454e-92	-5.63996e-92	-5.26815e-92	-5.08584e-92	-5.03227e-92	-5.09559e-92	-4.30426e-92	-4.3191e-92	-4.15767e-92	-4.06974e-92	-3.74042e-92	-3.42379e-92	-3.1035e-92	-3.02395e-92	-2.75316e-92	-2.43273e-92	-2.17726e-92	-1.85212e-92	-1.66011e-92	-1.64521e-92	-1.28333e-92	-7.61436e-93	-5.10804e-93	-3.31764e-93	-2.4998e-93	-3.93903e-93	-1.97394e-93	1.78024e-93	3.56408e-93	5.39005e-93	7.4836e-93	9.89545e-93	1.22426e-92	1.46205e-92	1.61379e-92	1.64929e-92	1.80909e-92	1.92784e-92	2.02666e-92	2.2131e-92	2.21446e-92	2.24443e-92	2.24253e-92	2.12243e-92	2.10933e-92	2.06842e-92	2.06843e-92	2.14641e-92	2.14231e-92	2.17331e-92	2.26697e-92	2.38793e-92	2.51267e-92	2.64755e-92	2.83163e-92	3.03094e-92	3.16345e-92	3.23807e-92	3.21894e-92	3.02794e-92	2.96712e-92	3.00348e-92	3.05358e-92	3.20527e-92	3.29446e-92	3.43531e-92	3.5567e-92	3.65602e-92	3.77933e-92	3.80798e-92	3.79773e-92	3.78228e-92	3.75146e-92	3.60767e-92	3.50221e-92	3.36957e-92	3.30654e-92	3.24709e-92	3.19448e-92	3.13771e-92	3.14366e-92	3.16199e-92	3.16784e-92	3.21777e-92	3.30128e-92	3.35418e-92	3.44303e-92	3.39143e-92	3.38922e-92	3.3905e-92	3.39887e-92	3.34638e-92	3.35985e-92	3.18321e-92	3.08383e-92	2.97697e-92	2.85166e-92	2.84159e-92	2.75772e-92	7.05015e-92	2.4642e-92	2.30906e-92	2.24118e-92	2.13672e-92	2.0037e-92	1.92747e-92	1.79886e-92	1.69464e-92	1.55596e-92	1.47415e-92	1.35878e-92	1.24543e-92	1.12462e-92	9.99568e-93	8.28172e-93	8.74711e-93	7.15004e-93	6.2981e-93	6.00226e-93	5.50394e-93	5.03891e-93	4.64347e-93	4.52946e-93	4.22304e-93	3.53084e-93	3.68909e-93	
-4.0403e-92	-5.82221e-92	-3.32225e-92	-5.78614e-92	-6.38219e-92	-6.17667e-92	-8.91034e-92	-8.53983e-92	-7.96593e-92	-7.53533e-92	-7.087e-92	-6.55585e-92	-6.05281e-92	-6.11801e-92	-5.69518e-92	-5.6242e-92	-5.51778e-92	-5.14451e-92	-4.96873e-92	-4.90625e-92	-4.96129e-92	-4.19245e-92	-4.20396e-92	-4.04365e-92	-3.95521e-92	-3.63391e-92	-3.32538e-92	-3.01121e-92	-2.93161e-92	-2.67023e-92	-2.36147e-92	-2.11615e-92	-1.80352e-92	-1.61491e-92	-1.5972e-92	-1.25095e-92	-7.50665e-93	-5.09485e-93	-3.37794e-93	-2.5717e-93	-3.94288e-93	-2.09121e-93	1.48631e-93	3.19126e-93	4.93943e-93	6.9532e-93	9.28017e-93	1.15503e-92	1.38551e-92	1.53544e-92	1.573e-92	1.72819e-92	1.84325e-92	1.93753e-92	2.11572e-92	2.11746e-92	2.14646e-92	2.14596e-92	2.0315e-92	2.01869e-92	1.97903e-92	1.97717e-92	2.05098e-92	2.0476e-92	2.07879e-92	2.17094e-92	2.29072e-92	2.41528e-92	2.55017e-92	2.73077e-92	2.9272e-92	3.05922e-92	3.13476e-92	3.12328e-92	2.94201e-92	2.88512e-92	2.92272e-92	2.97313e-92	3.12371e-92	3.21457e-92	3.35623e-92	3.47836e-92	3.57925e-92	3.70369e-92	3.73501e-92	3.72773e-92	3.71489e-92	3.68659e-92	3.547e-92	3.44481e-92	3.31566e-92	3.2533e-92	3.19573e-92	3.14565e-92	3.09165e-92	3.09961e-92	3.11997e-92	3.1281e-92	3.17982e-92	3.26481e-92	3.3196e-92	3.41064e-92	3.362e-92	3.36179e-92	3.36491e-92	3.3749e-92	3.3243e-92	3.33911e-92	3.16479e-92	3.06709e-92	2.9618e-92	2.83813e-92	2.82902e-92	2.7463e-92	2.4642e-92	6.88189e-92	2.3013e-92	2.23421e-92	2.13058e-92	1.99839e-92	1.92279e-92	1.79469e-92	1.691e-92	1.55287e-92	1.47149e-92	1.35654e-92	1.24354e-92	1.12304e-92	9.98251e-93	8.27049e-93	8.73728e-93	7.14133e-93	6.29023e-93	5.99534e-93	5.49776e-93	5.03306e-93	4.63784e-93	4.52427e-93	4.21843e-93	3.52599e-93	3.68507e-93	
-3.72341e-92	-5.37008e-92	-3.09801e-92	-5.38023e-92	-5.94565e-92	-5.76317e-92	-8.24196e-92	-7.89621e-92	-7.36168e-92	-6.95987e-92	-6.54053e-92	-6.04629e-92	-5.57838e-92	-5.6286e-92	-5.23757e-92	-5.16857e-92	-5.06854e-92	-4.71786e-92	-4.56035e-92	-4.49406e-92	-4.53846e-92	-3.83922e-92	-3.84725e-92	-3.69852e-92	-3.6157e-92	-3.32208e-92	-3.04095e-92	-2.75206e-92	-2.67815e-92	-2.44227e-92	-2.16354e-92	-1.94302e-92	-1.66177e-92	-1.48791e-92	-1.4683e-92	-1.15868e-92	-7.09746e-93	-4.92119e-93	-3.37671e-93	-2.62616e-93	-3.84372e-93	-2.21522e-93	9.76899e-94	2.50444e-93	4.07047e-93	5.88905e-93	7.99785e-93	1.00577e-92	1.21532e-92	1.35499e-92	1.39249e-92	1.53411e-92	1.63903e-92	1.72384e-92	1.88355e-92	1.8865e-92	1.91323e-92	1.91448e-92	1.81306e-92	1.8018e-92	1.76655e-92	1.76336e-92	1.82857e-92	1.82686e-92	1.85682e-92	1.94181e-92	2.05305e-92	2.17001e-92	2.29708e-92	2.46319e-92	2.64503e-92	2.76846e-92	2.84019e-92	2.83702e-92	2.67657e-92	2.6277e-92	2.6644e-92	2.71212e-92	2.85238e-92	2.93954e-92	3.07349e-92	3.1887e-92	3.2851e-92	3.40322e-92	3.43533e-92	3.4315e-92	3.42197e-92	3.39803e-92	3.27168e-92	3.17938e-92	3.06188e-92	3.00438e-92	2.95288e-92	2.90829e-92	2.86047e-92	2.86998e-92	2.89123e-92	2.90119e-92	2.95136e-92	3.03249e-92	3.08578e-92	3.17318e-92	3.13055e-92	3.13223e-92	3.1367e-92	3.14793e-92	3.10263e-92	3.11781e-92	2.95679e-92	2.86701e-92	2.77011e-92	2.65544e-92	2.64764e-92	2.57138e-92	2.30906e-92	2.3013e-92	6.18068e-92	2.09601e-92	1.99965e-92	1.87647e-92	1.80614e-92	1.68661e-92	1.58994e-92	1.46118e-92	1.38528e-92	1.27785e-92	1.17231e-92	1.05959e-92	9.42729e-93	7.82578e-93	8.26305e-93	6.76879e-93	5.97152e-93	5.69413e-93	5.22636e-93	4.79124e-93	4.42128e-93	4.31503e-93	4.02554e-93	3.37466e-93	3.52272e-93	
-3.56339e-92	-5.14121e-92	-2.99906e-92	-5.19267e-92	-5.74885e-92	-5.58085e-92	-7.91242e-92	-7.57727e-92	-7.06026e-92	-6.67072e-92	-6.26328e-92	-5.7856e-92	-5.33356e-92	-5.37151e-92	-4.99588e-92	-4.92611e-92	-4.82837e-92	-4.48599e-92	-4.33959e-92	-4.26724e-92	-4.30321e-92	-3.64329e-92	-3.64829e-92	-3.50475e-92	-3.42394e-92	-3.14542e-92	-2.87939e-92	-2.60354e-92	-2.53189e-92	-2.311e-92	-2.05008e-92	-1.84457e-92	-1.58211e-92	-1.41551e-92	-1.39355e-92	-1.10667e-92	-6.8914e-93	-4.85539e-93	-3.41529e-93	-2.68853e-93	-3.80844e-93	-2.32779e-93	6.21537e-94	2.03917e-93	3.49348e-93	5.19436e-93	7.17386e-93	9.11104e-93	1.10861e-92	1.24346e-92	1.282e-92	1.41589e-92	1.51491e-92	1.59358e-92	1.74171e-92	1.74543e-92	1.77082e-92	1.77359e-92	1.68033e-92	1.66987e-92	1.6371e-92	1.63239e-92	1.69198e-92	1.69139e-92	1.72096e-92	1.80224e-92	1.90934e-92	2.02307e-92	2.14693e-92	2.30528e-92	2.47968e-92	2.59931e-92	2.66986e-92	2.67396e-92	2.52684e-92	2.48321e-92	2.5201e-92	2.56679e-92	2.70218e-92	2.78861e-92	2.91974e-92	3.03235e-92	3.1276e-92	3.24367e-92	3.27734e-92	3.27634e-92	3.26938e-92	3.24845e-92	3.12962e-92	3.04301e-92	2.932e-92	2.87683e-92	2.8288e-92	2.78765e-92	2.74372e-92	2.75481e-92	2.77741e-92	2.7892e-92	2.83953e-92	2.91973e-92	2.97329e-92	3.06019e-92	3.02147e-92	3.02485e-92	3.03069e-92	3.04324e-92	3.00108e-92	3.01704e-92	2.86267e-92	2.777e-92	2.68439e-92	2.57417e-92	2.56734e-92	2.49433e-92	2.24118e-92	2.23421e-92	2.09601e-92	5.82476e-92	1.94349e-92	1.82444e-92	1.7566e-92	1.64089e-92	1.5474e-92	1.42284e-92	1.34943e-92	1.24532e-92	1.14308e-92	1.03373e-92	9.20285e-93	7.64866e-93	8.07396e-93	6.62285e-93	5.84842e-93	5.57847e-93	5.12314e-93	4.70057e-93	4.34132e-93	4.23829e-93	3.95534e-93	3.32145e-93	3.46498e-93	
-3.34793e-92	-4.83322e-92	-2.84903e-92	-4.91808e-92	-5.45418e-92	-5.30239e-92	-7.45651e-92	-7.13783e-92	-6.64718e-92	-6.27674e-92	-5.88845e-92	-5.43547e-92	-5.00694e-92	-5.03372e-92	-4.67953e-92	-4.61065e-92	-4.51711e-92	-4.18964e-92	-4.05578e-92	-3.98013e-92	-4.00824e-92	-3.39672e-92	-3.39903e-92	-3.26331e-92	-3.18615e-92	-2.92681e-92	-2.67977e-92	-2.42136e-92	-2.35343e-92	-2.15038e-92	-1.91054e-92	-1.7225e-92	-1.48213e-92	-1.32576e-92	-1.3023e-92	-1.04122e-92	-6.59888e-93	-4.7288e-93	-3.41082e-93	-2.72307e-93	-3.73473e-93	-2.41307e-93	2.62886e-94	1.55468e-93	2.88022e-93	4.44324e-93	6.26903e-93	8.05861e-93	9.88722e-93	1.1165e-92	1.15516e-92	1.27955e-92	1.37146e-92	1.44339e-92	1.57844e-92	1.58295e-92	1.60671e-92	1.61074e-92	1.52665e-92	1.51723e-92	1.48748e-92	1.48171e-92	1.53519e-92	1.53573e-92	1.56446e-92	1.64081e-92	1.7421e-92	1.85073e-92	1.96936e-92	2.11774e-92	2.28217e-92	2.39603e-92	2.46414e-92	2.47446e-92	2.34206e-92	2.3041e-92	2.34048e-92	2.38541e-92	2.51381e-92	2.59792e-92	2.72398e-92	2.83204e-92	2.92446e-92	3.03642e-92	3.07086e-92	3.07244e-92	3.06795e-92	3.05015e-92	2.9405e-92	2.86078e-92	2.75784e-92	2.70596e-92	2.66212e-92	2.62486e-92	2.58529e-92	2.59759e-92	2.62096e-92	2.63417e-92	2.68364e-92	2.7614e-92	2.81414e-92	2.89882e-92	2.86437e-92	2.86921e-92	2.87614e-92	2.88966e-92	2.85119e-92	2.86753e-92	2.72222e-92	2.64198e-92	2.55509e-92	2.45103e-92	2.44517e-92	2.37656e-92	2.13672e-92	2.13058e-92	1.99965e-92	1.94349e-92	5.36275e-92	1.74249e-92	1.67823e-92	1.56826e-92	1.4795e-92	1.36121e-92	1.2915e-92	1.19242e-92	1.09518e-92	9.91033e-93	8.82894e-93	7.34837e-93	7.75423e-93	6.37082e-93	5.63228e-93	5.37414e-93	4.93878e-93	4.53591e-93	4.19346e-93	4.09535e-93	3.82346e-93	3.21726e-93	3.35361e-93	
-3.0908e-92	-4.46456e-92	-2.65929e-92	-4.57842e-92	-5.08671e-92	-4.9524e-92	-6.91004e-92	-6.6124e-92	-6.15482e-92	-5.80873e-92	-5.44512e-92	-5.02295e-92	-4.62367e-92	-4.64016e-92	-4.31192e-92	-4.24533e-92	-4.15745e-92	-3.84934e-92	-3.72957e-92	-3.65235e-92	-3.67293e-92	-3.11603e-92	-3.11594e-92	-2.98971e-92	-2.91724e-92	-2.6798e-92	-2.45431e-92	-2.21609e-92	-2.15276e-92	-1.9694e-92	-1.75273e-92	-1.58371e-92	-1.36744e-92	-1.22279e-92	-1.19826e-92	-9.65168e-93	-6.2314e-93	-4.54239e-93	-3.35626e-93	-2.71237e-93	-3.60689e-93	-2.45254e-93	-6.94249e-95	1.08711e-93	2.27371e-93	3.68563e-93	5.34148e-93	6.96683e-93	8.63139e-93	9.8244e-93	1.02055e-92	1.13422e-92	1.21813e-92	1.28269e-92	1.40357e-92	1.40881e-92	1.43072e-92	1.43592e-92	1.36165e-92	1.35337e-92	1.32696e-92	1.32032e-92	1.36729e-92	1.36892e-92	1.39639e-92	1.46687e-92	1.56103e-92	1.66304e-92	1.77477e-92	1.91138e-92	2.06377e-92	2.17032e-92	2.23491e-92	2.25067e-92	2.13395e-92	2.1018e-92	2.13702e-92	2.17945e-92	2.29912e-92	2.37955e-92	2.49866e-92	2.60054e-92	2.68862e-92	2.79479e-92	2.82923e-92	2.83305e-92	2.83079e-92	2.81611e-92	2.71678e-92	2.64474e-92	2.55095e-92	2.503e-92	2.46379e-92	2.43067e-92	2.39573e-92	2.40885e-92	2.43245e-92	2.44666e-92	2.49436e-92	2.56843e-92	2.6194e-92	2.70044e-92	2.67046e-92	2.67646e-92	2.68416e-92	2.69831e-92	2.6639e-92	2.68025e-92	2.54583e-92	2.47198e-92	2.3919e-92	2.29526e-92	2.29035e-92	2.22699e-92	2.0037e-92	1.99839e-92	1.87647e-92	1.82444e-92	1.74249e-92	4.83378e-92	1.57725e-92	1.47453e-92	1.3917e-92	1.28131e-92	1.21624e-92	1.12356e-92	1.03266e-92	9.35159e-93	8.33819e-93	6.95217e-93	7.33253e-93	6.03641e-93	5.34412e-93	5.10119e-93	4.69173e-93	4.31425e-93	3.99347e-93	3.90159e-93	3.64429e-93	3.07428e-93	3.20127e-93	
-2.93421e-92	-4.24078e-92	-2.54794e-92	-4.37195e-92	-4.86359e-92	-4.7407e-92	-6.56979e-92	-6.28436e-92	-5.84641e-92	-5.51445e-92	-5.16515e-92	-4.76125e-92	-4.37941e-92	-4.38849e-92	-4.07574e-92	-4.00986e-92	-3.92543e-92	-3.62914e-92	-3.51757e-92	-3.43921e-92	-3.45457e-92	-2.93313e-92	-2.93124e-92	-2.8113e-92	-2.74179e-92	-2.51867e-92	-2.30739e-92	-2.08261e-92	-2.02234e-92	-1.85199e-92	-1.65082e-92	-1.49459e-92	-1.29473e-92	-1.15861e-92	-1.1334e-92	-9.18591e-93	-6.02837e-93	-4.46274e-93	-3.36851e-93	-2.76294e-93	-3.58216e-93	-2.53838e-93	-3.52453e-94	7.1176e-94	1.8038e-93	3.11534e-93	4.65891e-93	6.17606e-93	7.7332e-93	8.87018e-93	9.25034e-93	1.03183e-92	1.11065e-92	1.17077e-92	1.28236e-92	1.28826e-92	1.30902e-92	1.31487e-92	1.24721e-92	1.23977e-92	1.21569e-92	1.2086e-92	1.25133e-92	1.25382e-92	1.2807e-92	1.34765e-92	1.43763e-92	1.53597e-92	1.64395e-92	1.77362e-92	1.91895e-92	2.02134e-92	2.08416e-92	2.10397e-92	1.9977e-92	1.96976e-92	2.00468e-92	2.04601e-92	2.16071e-92	2.2395e-92	2.35498e-92	2.45369e-92	2.53981e-92	2.64304e-92	2.67812e-92	2.68388e-92	2.68348e-92	2.67114e-92	2.57853e-92	2.51152e-92	2.42365e-92	2.37821e-92	2.34212e-92	2.31184e-92	2.28008e-92	2.29409e-92	2.31825e-92	2.33349e-92	2.38059e-92	2.4529e-92	2.50328e-92	2.5827e-92	2.55582e-92	2.56292e-92	2.57145e-92	2.58632e-92	2.55461e-92	2.57127e-92	2.44344e-92	2.37354e-92	2.29762e-92	2.20547e-92	2.20129e-92	2.14112e-92	1.92747e-92	1.92279e-92	1.80614e-92	1.7566e-92	1.67823e-92	1.57725e-92	4.51286e-92	1.42146e-92	1.34205e-92	1.2362e-92	1.17381e-92	1.08479e-92	9.97501e-93	9.03774e-93	8.06283e-93	6.72999e-93	7.09642e-93	5.84923e-93	5.18291e-93	4.94865e-93	4.55377e-93	4.19052e-93	3.88187e-93	3.79356e-93	3.54447e-93	2.99456e-93	3.11649e-93	
-2.69691e-92	-3.94024e-92	-2.33032e-92	-3.96331e-92	-4.38495e-92	-4.26133e-92	-5.91298e-92	-5.65142e-92	-5.25426e-92	-4.95303e-92	-4.63894e-92	-4.27371e-92	-3.92974e-92	-3.95391e-92	-3.66892e-92	-3.61181e-92	-3.53677e-92	-3.28814e-92	-3.16815e-92	-3.12162e-92	-3.1497e-92	-2.67091e-92	-2.67461e-92	-2.57697e-92	-2.52237e-92	-2.32348e-92	-2.13627e-92	-1.94431e-92	-1.89988e-92	-1.7444e-92	-1.56077e-92	-1.41747e-92	-1.23774e-92	-1.13472e-92	-1.12293e-92	-9.14485e-93	-6.19122e-93	-4.79356e-93	-3.83214e-93	-3.48532e-93	-4.34115e-93	-3.26384e-93	-1.17811e-93	-2.00149e-94	7.91719e-94	2.0191e-93	3.45778e-93	4.8539e-93	6.28509e-93	7.25119e-93	7.55828e-93	8.55884e-93	9.31413e-93	9.98796e-93	1.10858e-92	1.11829e-92	1.13939e-92	1.13957e-92	1.0762e-92	1.07205e-92	1.05389e-92	1.05546e-92	1.10008e-92	1.10525e-92	1.13232e-92	1.1958e-92	1.28083e-92	1.37389e-92	1.47641e-92	1.6035e-92	1.74393e-92	1.83971e-92	1.89849e-92	1.90692e-92	1.80242e-92	1.78047e-92	1.81523e-92	1.85838e-92	1.96825e-92	2.04385e-92	2.15303e-92	2.24768e-92	2.33089e-92	2.42851e-92	2.46311e-92	2.47046e-92	2.47167e-92	2.46185e-92	2.3783e-92	2.31802e-92	2.23831e-92	2.20012e-92	2.17048e-92	2.14313e-92	2.11456e-92	2.12836e-92	2.15167e-92	2.1667e-92	2.21101e-92	2.27879e-92	2.32628e-92	2.39971e-92	2.37502e-92	2.38235e-92	2.39082e-92	2.40562e-92	2.37717e-92	2.39324e-92	2.27532e-92	2.2111e-92	2.14134e-92	2.05574e-92	2.05195e-92	1.9966e-92	1.79886e-92	1.79469e-92	1.68661e-92	1.64089e-92	1.56826e-92	1.47453e-92	1.42146e-92	4.05115e-92	1.25665e-92	1.15847e-92	1.10049e-92	1.01767e-92	9.36583e-93	8.49362e-93	7.58552e-93	6.34691e-93	6.68673e-93	5.52684e-93	4.90659e-93	4.6869e-93	4.31744e-93	3.97959e-93	3.69267e-93	3.61038e-93	3.37526e-93	2.86174e-93	2.97359e-93	
-2.51111e-92	-3.6953e-92	-2.16888e-92	-3.66339e-92	-4.03948e-92	-3.9182e-92	-5.42278e-92	-5.17792e-92	-4.80959e-92	-4.52959e-92	-4.23963e-92	-3.90176e-92	-3.58436e-92	-3.61395e-92	-3.34939e-92	-3.29691e-92	-3.22774e-92	-3.00905e-92	-2.88738e-92	-2.85773e-92	-2.89105e-92	-2.44743e-92	-2.45379e-92	-2.37055e-92	-2.32522e-92	-2.14492e-92	-1.97602e-92	-1.80723e-92	-1.77283e-92	-1.63039e-92	-1.46208e-92	-1.33064e-92	-1.16795e-92	-1.08667e-92	-1.08327e-92	-8.85399e-93	-6.10706e-93	-4.85085e-93	-4.00024e-93	-3.81533e-93	-4.67555e-93	-3.6237e-93	-1.66506e-93	-7.72764e-94	1.24565e-94	1.26302e-93	2.59691e-93	3.88024e-93	5.19596e-93	6.0392e-93	6.29527e-93	7.22729e-93	7.94057e-93	8.6344e-93	9.68749e-93	9.80499e-93	1.00106e-92	9.98015e-93	9.3894e-93	9.36684e-93	9.22495e-93	9.28598e-93	9.72752e-93	9.79596e-93	1.00632e-92	1.06624e-92	1.14661e-92	1.23496e-92	1.33263e-92	1.45529e-92	1.59023e-92	1.68043e-92	1.73603e-92	1.73937e-92	1.63904e-92	1.62189e-92	1.6563e-92	1.69989e-92	1.80506e-92	1.87805e-92	1.98203e-92	2.07294e-92	2.15363e-92	2.24675e-92	2.28119e-92	2.29008e-92	2.29283e-92	2.28529e-92	2.2095e-92	2.155e-92	2.08223e-92	2.04911e-92	2.02455e-92	1.99996e-92	1.97441e-92	1.98836e-92	2.01134e-92	2.02659e-92	2.06898e-92	2.13338e-92	2.17892e-92	2.24821e-92	2.22586e-92	2.23369e-92	2.24238e-92	2.2574e-92	2.23186e-92	2.24767e-92	2.13805e-92	2.07866e-92	2.01408e-92	1.93401e-92	1.9307e-92	1.87937e-92	1.69464e-92	1.691e-92	1.58994e-92	1.5474e-92	1.4795e-92	1.3917e-92	1.34205e-92	1.25665e-92	3.68307e-92	1.09591e-92	1.04155e-92	9.63752e-93	8.87684e-93	8.05718e-93	7.20291e-93	6.03997e-93	6.35876e-93	5.26883e-93	4.68552e-93	4.47762e-93	4.12858e-93	3.81107e-93	3.54156e-93	3.46414e-93	3.24025e-93	2.75572e-93	2.85964e-93	
-2.25243e-92	-3.31504e-92	-1.9704e-92	-3.32615e-92	-3.67921e-92	-3.57632e-92	-4.91747e-92	-4.69544e-92	-4.36061e-92	-4.10612e-92	-3.84124e-92	-3.53422e-92	-3.24549e-92	-3.26483e-92	-3.02607e-92	-2.97668e-92	-2.91359e-92	-2.70985e-92	-2.60627e-92	-2.5713e-92	-2.59596e-92	-2.20309e-92	-2.20658e-92	-2.12995e-92	-2.08753e-92	-1.92616e-92	-1.77587e-92	-1.62239e-92	-1.59036e-92	-1.46561e-92	-1.31754e-92	-1.20284e-92	-1.06061e-92	-9.84499e-93	-9.77455e-93	-8.07311e-93	-5.6848e-93	-4.5755e-93	-3.82598e-93	-3.62329e-93	-4.35043e-93	-3.47158e-93	-1.78423e-93	-1.00726e-93	-2.28342e-94	7.73934e-94	1.95483e-93	3.09176e-93	4.26053e-93	5.04715e-93	5.30537e-93	6.13716e-93	6.77321e-93	7.37581e-93	8.28866e-93	8.40746e-93	8.59439e-93	8.58853e-93	8.09093e-93	8.07532e-93	7.95897e-93	7.99668e-93	8.36801e-93	8.44289e-93	8.69345e-93	9.23062e-93	9.95725e-93	1.0767e-92	1.16664e-92	1.27594e-92	1.39756e-92	1.47989e-92	1.53131e-92	1.54093e-92	1.45614e-92	1.44336e-92	1.4756e-92	1.51521e-92	1.61042e-92	1.67845e-92	1.77432e-92	1.85747e-92	1.93227e-92	2.01849e-92	2.05163e-92	2.06155e-92	2.06546e-92	2.06015e-92	1.9938e-92	1.94628e-92	1.88191e-92	1.85194e-92	1.83113e-92	1.80996e-92	1.78835e-92	1.8024e-92	1.82485e-92	1.84028e-92	1.87999e-92	1.93975e-92	1.98262e-92	2.04729e-92	2.02884e-92	2.03704e-92	2.0457e-92	2.06079e-92	2.03896e-92	2.0542e-92	1.95552e-92	1.90245e-92	1.84474e-92	1.77201e-92	1.76928e-92	1.72325e-92	1.55596e-92	1.55287e-92	1.46118e-92	1.42284e-92	1.36121e-92	1.28131e-92	1.2362e-92	1.15847e-92	1.09591e-92	3.25037e-92	9.62978e-93	8.91973e-93	8.22727e-93	7.47882e-93	6.69744e-93	5.63764e-93	5.92742e-93	4.93278e-93	4.39965e-93	4.20741e-93	3.88573e-93	3.59593e-93	3.35014e-93	3.27931e-93	3.07004e-93	2.62472e-93	2.71744e-93	
-2.0968e-92	-3.08186e-92	-1.85532e-92	-3.13086e-92	-3.47394e-92	-3.38369e-92	-4.62456e-92	-4.4154e-92	-4.09938e-92	-3.85896e-92	-3.6075e-92	-3.31773e-92	-3.04496e-92	-3.055e-92	-2.83125e-92	-2.78269e-92	-2.7227e-92	-2.52511e-92	-2.43418e-92	-2.39256e-92	-2.40969e-92	-2.04917e-92	-2.04997e-92	-1.97615e-92	-1.93443e-92	-1.78451e-92	-1.64543e-92	-1.50031e-92	-1.46857e-92	-1.35521e-92	-1.22039e-92	-1.11677e-92	-9.87814e-93	-9.13273e-93	-9.02628e-93	-7.51573e-93	-5.36997e-93	-4.35542e-93	-3.67115e-93	-3.44226e-93	-4.07342e-93	-3.32064e-93	-1.82243e-93	-1.1234e-93	-4.22753e-94	4.87784e-94	1.56672e-93	2.60855e-93	3.68276e-93	4.44149e-93	4.70877e-93	5.47517e-93	6.05919e-93	6.59242e-93	7.40623e-93	7.52238e-93	7.69544e-93	7.71027e-93	7.27563e-93	7.26206e-93	7.15845e-93	7.17289e-93	7.49307e-93	7.56985e-93	7.80909e-93	8.30739e-93	8.9869e-93	9.75272e-93	1.06059e-92	1.16116e-92	1.27421e-92	1.35193e-92	1.40107e-92	1.41635e-92	1.34255e-92	1.33252e-92	1.36352e-92	1.40049e-92	1.48954e-92	1.55478e-92	1.64597e-92	1.72456e-92	1.79596e-92	1.87827e-92	1.91092e-92	1.92173e-92	1.92659e-92	1.92282e-92	1.8623e-92	1.81908e-92	1.75989e-92	1.73147e-92	1.71269e-92	1.6938e-92	1.67479e-92	1.68914e-92	1.71153e-92	1.72735e-92	1.76576e-92	1.82306e-92	1.86465e-92	1.92707e-92	1.9113e-92	1.91998e-92	1.92889e-92	1.94418e-92	1.92466e-92	1.93975e-92	1.8476e-92	1.79833e-92	1.7447e-92	1.67643e-92	1.6742e-92	1.6313e-92	1.47415e-92	1.47149e-92	1.38528e-92	1.34943e-92	1.2915e-92	1.21624e-92	1.17381e-92	1.10049e-92	1.04155e-92	9.62978e-93	2.99556e-92	8.49319e-93	7.84009e-93	7.13288e-93	6.39373e-93	5.39291e-93	5.66657e-93	4.72643e-93	4.22214e-93	4.03927e-93	3.73367e-93	3.45973e-93	3.22747e-93	3.16049e-93	2.96021e-93	2.5375e-93	2.62424e-93	
-1.89287e-92	-2.7799e-92	-1.69366e-92	-2.85899e-92	-3.18217e-92	-3.10561e-92	-4.22274e-92	-4.03181e-92	-3.74258e-92	-3.52251e-92	-3.29119e-92	-3.02602e-92	-2.77616e-92	-2.77851e-92	-2.57517e-92	-2.52921e-92	-2.47403e-92	-2.28857e-92	-2.21152e-92	-2.16607e-92	-2.17656e-92	-1.8554e-92	-1.85404e-92	-1.78528e-92	-1.74576e-92	-1.61053e-92	-1.4857e-92	-1.35253e-92	-1.32239e-92	-1.2225e-92	-1.10324e-92	-1.01237e-92	-8.98936e-93	-8.28278e-93	-8.14924e-93	-6.84989e-93	-4.97864e-93	-4.07666e-93	-3.46919e-93	-3.22563e-93	-3.75456e-93	-3.13245e-93	-1.84151e-93	-1.23038e-93	-6.19017e-94	1.8582e-94	1.14525e-93	2.07349e-93	3.03335e-93	3.74519e-93	4.01185e-93	4.69915e-93	5.22167e-93	5.6817e-93	6.38674e-93	6.50004e-93	6.65716e-93	6.68973e-93	6.32425e-93	6.31446e-93	6.22766e-93	6.22348e-93	6.49013e-93	6.56858e-93	6.79214e-93	7.24126e-93	7.85878e-93	8.56328e-93	9.35119e-93	1.02505e-92	1.12728e-92	1.19857e-92	1.24419e-92	1.26377e-92	1.20174e-92	1.19462e-92	1.22364e-92	1.25724e-92	1.3382e-92	1.39906e-92	1.48341e-92	1.55558e-92	1.62187e-92	1.69827e-92	1.72951e-92	1.74079e-92	1.74632e-92	1.74404e-92	1.69062e-92	1.65262e-92	1.59986e-92	1.57381e-92	1.55763e-92	1.54128e-92	1.52516e-92	1.53934e-92	1.56102e-92	1.57669e-92	1.61274e-92	1.66608e-92	1.70525e-92	1.7637e-92	1.75076e-92	1.75956e-92	1.76833e-92	1.78338e-92	1.76659e-92	1.78105e-92	1.69754e-92	1.65318e-92	1.60488e-92	1.54256e-92	1.54077e-92	1.50202e-92	1.35878e-92	1.35654e-92	1.27785e-92	1.24532e-92	1.19242e-92	1.12356e-92	1.08479e-92	1.01767e-92	9.63752e-93	8.91973e-93	8.49319e-93	2.67186e-92	7.28017e-93	6.63105e-93	5.95169e-93	5.03436e-93	5.28482e-93	4.42213e-93	3.95886e-93	3.78939e-93	3.50685e-93	3.25544e-93	3.04243e-93	2.98086e-93	2.79374e-93	2.40367e-93	2.48189e-93	
-1.69096e-92	-2.48365e-92	-1.52983e-92	-2.58572e-92	-2.88718e-92	-2.82313e-92	-3.8226e-92	-3.65028e-92	-3.38832e-92	-3.18921e-92	-2.9788e-92	-2.73872e-92	-2.51227e-92	-2.50901e-92	-2.32614e-92	-2.28346e-92	-2.23341e-92	-2.06151e-92	-1.99727e-92	-1.95006e-92	-1.9554e-92	-1.67181e-92	-1.66893e-92	-1.60579e-92	-1.56906e-92	-1.44815e-92	-1.33728e-92	-1.21619e-92	-1.1883e-92	-1.10118e-92	-9.96493e-93	-9.17498e-93	-8.18655e-93	-7.52505e-93	-7.37159e-93	-6.26576e-93	-4.64765e-93	-3.85123e-93	-3.31533e-93	-3.06412e-93	-3.50067e-93	-2.99416e-93	-1.89081e-93	-1.36013e-93	-8.31684e-94	-1.23805e-94	7.25368e-94	1.54714e-93	2.39921e-93	3.06318e-93	3.32556e-93	3.93897e-93	4.40508e-93	4.80205e-93	5.40923e-93	5.52266e-93	5.66619e-93	5.71358e-93	5.4127e-93	5.40833e-93	5.34026e-93	5.32318e-93	5.54217e-93	5.6242e-93	5.83368e-93	6.23549e-93	6.79259e-93	7.43696e-93	8.1612e-93	8.95997e-93	9.87937e-93	1.05284e-92	1.09483e-92	1.11763e-92	1.06624e-92	1.06198e-92	1.08903e-92	1.11947e-92	1.19256e-92	1.24905e-92	1.32658e-92	1.39233e-92	1.45353e-92	1.52402e-92	1.55369e-92	1.56526e-92	1.57127e-92	1.57035e-92	1.52385e-92	1.49094e-92	1.44442e-92	1.42093e-92	1.40746e-92	1.39346e-92	1.38005e-92	1.39392e-92	1.41477e-92	1.43014e-92	1.46366e-92	1.51291e-92	1.54952e-92	1.60373e-92	1.5934e-92	1.60214e-92	1.61056e-92	1.62533e-92	1.61117e-92	1.62492e-92	1.54992e-92	1.51042e-92	1.46741e-92	1.41085e-92	1.40939e-92	1.37475e-92	1.24543e-92	1.24354e-92	1.17231e-92	1.14308e-92	1.09518e-92	1.03266e-92	9.97501e-93	9.36583e-93	8.87684e-93	8.22727e-93	7.84009e-93	7.28017e-93	2.37328e-92	6.14632e-93	5.5265e-93	4.69324e-93	4.9199e-93	4.1351e-93	3.71292e-93	3.55643e-93	3.29654e-93	3.06779e-93	2.87417e-93	2.81795e-93	2.64327e-93	2.28566e-93	2.35484e-93	
-1.48563e-92	-2.18315e-92	-1.35853e-92	-2.30001e-92	-2.57617e-92	-2.52358e-92	-3.4053e-92	-3.25241e-92	-3.01909e-92	-2.84201e-92	-2.6539e-92	-2.44018e-92	-2.23837e-92	-2.23111e-92	-2.06937e-92	-2.03057e-92	-1.986e-92	-1.82961e-92	-1.77718e-92	-1.73014e-92	-1.73151e-92	-1.48503e-92	-1.48112e-92	-1.42425e-92	-1.39084e-92	-1.28444e-92	-1.18763e-92	-1.07933e-92	-1.05417e-92	-9.79454e-93	-8.88962e-93	-8.2138e-93	-7.36659e-93	-6.75932e-93	-6.59472e-93	-5.67005e-93	-4.29298e-93	-3.60031e-93	-3.13456e-93	-2.8847e-93	-3.23738e-93	-2.83445e-93	-1.90649e-93	-1.45259e-93	-1.00342e-93	-3.89513e-94	3.51687e-94	1.06853e-93	1.81376e-93	2.42308e-93	2.67518e-93	3.21499e-93	3.62535e-93	3.96418e-93	4.47949e-93	4.59183e-93	4.72171e-93	4.77968e-93	4.53832e-93	4.53923e-93	4.48919e-93	4.46348e-93	4.63953e-93	4.72366e-93	4.91751e-93	5.27159e-93	5.76662e-93	6.34726e-93	7.00332e-93	7.70242e-93	8.51757e-93	9.09943e-93	9.47967e-93	9.72666e-93	9.31008e-93	9.29252e-93	9.54099e-93	9.813e-93	1.04632e-92	1.09795e-92	1.16814e-92	1.22712e-92	1.28276e-92	1.3468e-92	1.3745e-92	1.38603e-92	1.39228e-92	1.39249e-92	1.35278e-92	1.32482e-92	1.2845e-92	1.26373e-92	1.25289e-92	1.24111e-92	1.23023e-92	1.24352e-92	1.26321e-92	1.27797e-92	1.30861e-92	1.35335e-92	1.387e-92	1.43644e-92	1.42846e-92	1.43693e-92	1.44484e-92	1.45904e-92	1.44739e-92	1.46022e-92	1.39396e-92	1.35935e-92	1.32171e-92	1.27113e-92	1.26994e-92	1.23949e-92	1.12462e-92	1.12304e-92	1.05959e-92	1.03373e-92	9.91033e-93	9.35159e-93	9.03774e-93	8.49362e-93	8.05718e-93	7.47882e-93	7.13288e-93	6.63105e-93	6.14632e-93	2.07663e-92	5.05963e-93	4.31487e-93	4.51651e-93	3.81394e-93	3.43525e-93	3.2928e-93	3.05728e-93	2.85246e-93	2.67927e-93	2.62872e-93	2.46789e-93	2.14506e-93	2.20498e-93	
-1.27995e-92	-1.88305e-92	-1.18339e-92	-2.00823e-92	-2.25665e-92	-2.2146e-92	-2.9802e-92	-2.84725e-92	-2.64339e-92	-2.48905e-92	-2.32417e-92	-2.13757e-92	-1.96115e-92	-1.95135e-92	-1.81106e-92	-1.77664e-92	-1.7378e-92	-1.59832e-92	-1.55681e-92	-1.51155e-92	-1.50999e-92	-1.29967e-92	-1.29518e-92	-1.24502e-92	-1.21533e-92	-1.12336e-92	-1.04043e-92	-9.45274e-93	-9.23183e-93	-8.60377e-93	-7.83503e-93	-7.26743e-93	-6.55491e-93	-6.00762e-93	-5.83869e-93	-5.08216e-93	-3.93185e-93	-3.33913e-93	-2.94061e-93	-2.69836e-93	-2.97497e-93	-2.66406e-93	-1.89812e-93	-1.51628e-93	-1.14176e-93	-6.17365e-94	2.00325e-95	6.35309e-94	1.27657e-93	1.82724e-93	2.06455e-93	2.53248e-93	2.88881e-93	3.1746e-93	3.60466e-93	3.71533e-93	3.83195e-93	3.89721e-93	3.7105e-93	3.71667e-93	3.68407e-93	3.65339e-93	3.79099e-93	3.87627e-93	4.05367e-93	4.36034e-93	4.79278e-93	5.3077e-93	5.89296e-93	6.49441e-93	7.2057e-93	7.71849e-93	8.05679e-93	8.31184e-93	7.98349e-93	7.98787e-93	8.21258e-93	8.45203e-93	9.02071e-93	9.48513e-93	1.01102e-92	1.06302e-92	1.11279e-92	1.17002e-92	1.19543e-92	1.20664e-92	1.2129e-92	1.21403e-92	1.18089e-92	1.15771e-92	1.12348e-92	1.10552e-92	1.09723e-92	1.08751e-92	1.07895e-92	1.09144e-92	1.1097e-92	1.12361e-92	1.1511e-92	1.19103e-92	1.22142e-92	1.26568e-92	1.2598e-92	1.2678e-92	1.27502e-92	1.28845e-92	1.27918e-92	1.29092e-92	1.23345e-92	1.20372e-92	1.17144e-92	1.12693e-92	1.12596e-92	1.0997e-92	9.99568e-93	9.98251e-93	9.42729e-93	9.20285e-93	8.82894e-93	8.33819e-93	8.06283e-93	7.58552e-93	7.20291e-93	6.69744e-93	6.39373e-93	5.95169e-93	5.5265e-93	5.05963e-93	1.78925e-92	3.91442e-93	4.09027e-93	3.47255e-93	3.13879e-93	3.01101e-93	2.80089e-93	2.62076e-93	2.46867e-93	2.42396e-93	2.27782e-93	1.99117e-93	2.04166e-93	
-9.96178e-93	-1.47625e-92	-9.35893e-93	-1.59866e-92	-1.80461e-92	-1.77528e-92	-2.38642e-92	-2.28241e-92	-2.12109e-92	-2.00015e-92	-1.86977e-92	-1.72246e-92	-1.58288e-92	-1.57429e-92	-1.46433e-92	-1.43766e-92	-1.40765e-92	-1.29522e-92	-1.26666e-92	-1.22861e-92	-1.22638e-92	-1.06285e-92	-1.05899e-92	-1.01957e-92	-9.96502e-93	-9.23988e-93	-8.59951e-93	-7.83564e-93	-7.67296e-93	-7.19646e-93	-6.59631e-93	-6.1606e-93	-5.61612e-93	-5.16712e-93	-5.0087e-93	-4.4483e-93	-3.56741e-93	-3.09876e-93	-2.78243e-93	-2.56644e-93	-2.7587e-93	-2.5428e-93	-1.95915e-93	-1.6612e-93	-1.37689e-93	-9.58143e-94	-4.45278e-94	4.37455e-95	5.54123e-94	1.02047e-93	1.22872e-93	1.60766e-93	1.89979e-93	2.13428e-93	2.46965e-93	2.58497e-93	2.68848e-93	2.75746e-93	2.63714e-93	2.6545e-93	2.65082e-93	2.62619e-93	2.72327e-93	2.81453e-93	2.9724e-93	3.21661e-93	3.56464e-93	3.98979e-93	4.47912e-93	4.9564e-93	5.5337e-93	5.95053e-93	6.22771e-93	6.4691e-93	6.23933e-93	6.27305e-93	6.46458e-93	6.6625e-93	7.12176e-93	7.51299e-93	8.03065e-93	8.45259e-93	8.86802e-93	9.34428e-93	9.56246e-93	9.66602e-93	9.72446e-93	9.74563e-93	9.50265e-93	9.33497e-93	9.07399e-93	8.93811e-93	8.89385e-93	8.821e-93	8.76396e-93	8.87443e-93	9.03424e-93	9.15753e-93	9.38439e-93	9.713e-93	9.96759e-93	1.03313e-92	1.02968e-92	1.03662e-92	1.04244e-92	1.05462e-92	1.04854e-92	1.05851e-92	1.01314e-92	9.90129e-93	9.65306e-93	9.28926e-93	9.27977e-93	9.07549e-93	8.28172e-93	8.27049e-93	7.82578e-93	7.64866e-93	7.34837e-93	6.95217e-93	6.72999e-93	6.34691e-93	6.03997e-93	5.63764e-93	5.39291e-93	5.03436e-93	4.69324e-93	4.31487e-93	3.91442e-93	1.43061e-92	3.52858e-93	3.03132e-93	2.76096e-93	2.65285e-93	2.47753e-93	2.33244e-93	2.21036e-93	2.17375e-93	2.04662e-93	1.81054e-93	1.84655e-93	
-1.06388e-92	-1.56594e-92	-1.00244e-92	-1.70823e-92	-1.93061e-92	-1.90045e-92	-2.54616e-92	-2.43339e-92	-2.25924e-92	-2.12777e-92	-1.98593e-92	-1.8267e-92	-1.67587e-92	-1.6613e-92	-1.54311e-92	-1.51259e-92	-1.47935e-92	-1.35557e-92	-1.32685e-92	-1.28112e-92	-1.27497e-92	-1.10385e-92	-1.09812e-92	-1.05431e-92	-1.02792e-92	-9.51142e-93	-8.8295e-93	-8.01019e-93	-7.81634e-93	-7.32007e-93	-6.70189e-93	-6.25573e-93	-5.69309e-93	-5.19966e-93	-5.01624e-93	-4.45448e-93	-3.56179e-93	-3.07889e-93	-2.75459e-93	-2.51083e-93	-2.69657e-93	-2.49863e-93	-1.92123e-93	-1.62142e-93	-1.33153e-93	-9.07054e-94	-3.84098e-94	1.20157e-94	6.48536e-94	1.14366e-93	1.37181e-93	1.76195e-93	2.05913e-93	2.28194e-93	2.61326e-93	2.72311e-93	2.82534e-93	2.90304e-93	2.78053e-93	2.7922e-93	2.77872e-93	2.73755e-93	2.82842e-93	2.91649e-93	3.078e-93	3.33455e-93	3.70211e-93	4.15099e-93	4.66578e-93	5.1618e-93	5.76356e-93	6.20648e-93	6.50396e-93	6.7831e-93	6.56003e-93	6.59193e-93	6.79417e-93	6.99974e-93	7.48404e-93	7.8988e-93	8.4482e-93	8.89786e-93	9.33838e-93	9.8443e-93	1.00787e-92	1.01913e-92	1.0257e-92	1.02809e-92	1.00214e-92	9.84214e-93	9.56531e-93	9.4139e-93	9.35911e-93	9.28567e-93	9.22727e-93	9.34695e-93	9.51842e-93	9.65202e-93	9.89769e-93	1.02508e-92	1.05247e-92	1.09185e-92	1.08853e-92	1.09629e-92	1.10301e-92	1.11592e-92	1.10934e-92	1.12017e-92	1.07182e-92	1.04724e-92	1.02059e-92	9.82315e-93	9.81641e-93	9.59774e-93	8.74711e-93	8.73728e-93	8.26305e-93	8.07396e-93	7.75423e-93	7.33253e-93	7.09642e-93	6.68673e-93	6.35876e-93	5.92742e-93	5.66657e-93	5.28482e-93	4.9199e-93	4.51651e-93	4.09027e-93	3.52858e-93	1.51346e-92	3.14604e-93	2.85737e-93	2.74403e-93	2.55902e-93	2.40373e-93	2.27286e-93	2.23403e-93	2.10199e-93	1.85126e-93	1.89202e-93	
-8.07358e-93	-1.20019e-92	-7.74519e-93	-1.33121e-92	-1.51205e-92	-1.49224e-92	-1.9995e-92	-1.91359e-92	-1.77901e-92	-1.6787e-92	-1.56934e-92	-1.44666e-92	-1.33015e-92	-1.31885e-92	-1.22848e-92	-1.2057e-92	-1.18083e-92	-1.08352e-92	-1.06521e-92	-1.02836e-92	-1.02316e-92	-8.92949e-93	-8.8845e-93	-8.5503e-93	-8.35266e-93	-7.75953e-93	-7.24648e-93	-6.60188e-93	-6.46651e-93	-6.10025e-93	-5.62611e-93	-5.29079e-93	-4.87103e-93	-4.47535e-93	-4.31124e-93	-3.90798e-93	-3.23821e-93	-2.86203e-93	-2.6079e-93	-2.39737e-93	-2.51816e-93	-2.38932e-93	-1.95727e-93	-1.72647e-93	-1.51165e-93	-1.17586e-93	-7.58957e-94	-3.63691e-94	5.08179e-95	4.64444e-94	6.602e-94	9.72886e-94	1.21505e-93	1.39976e-93	1.65545e-93	1.76945e-93	1.86076e-93	1.93722e-93	1.86816e-93	1.89036e-93	1.90283e-93	1.87278e-93	1.93355e-93	2.02628e-93	2.16946e-93	2.37029e-93	2.66124e-93	3.02683e-93	3.45213e-93	3.83955e-93	4.32172e-93	4.67576e-93	4.91509e-93	5.1666e-93	5.01984e-93	5.07459e-93	5.2449e-93	5.41318e-93	5.79815e-93	6.14288e-93	6.59122e-93	6.94976e-93	7.31231e-93	7.72723e-93	7.92517e-93	8.02647e-93	8.08551e-93	8.11564e-93	7.93337e-93	7.80993e-93	7.60492e-93	7.49462e-93	7.47404e-93	7.42047e-93	7.38526e-93	7.48901e-93	7.63655e-93	7.75265e-93	7.95139e-93	8.23677e-93	8.46229e-93	8.77962e-93	8.765e-93	8.83048e-93	8.88276e-93	8.99803e-93	8.9593e-93	9.04951e-93	8.67604e-93	8.4906e-93	8.29146e-93	7.98293e-93	7.9755e-93	7.80966e-93	7.15004e-93	7.14133e-93	6.76879e-93	6.62285e-93	6.37082e-93	6.03641e-93	5.84923e-93	5.52684e-93	5.26883e-93	4.93278e-93	4.72643e-93	4.42213e-93	4.1351e-93	3.81394e-93	3.47255e-93	3.03132e-93	3.14604e-93	1.20211e-92	2.49615e-93	2.40127e-93	2.24888e-93	2.1262e-93	2.02326e-93	1.99196e-93	1.87799e-93	1.67462e-93	1.70201e-93	
-6.71484e-93	-1.00532e-92	-6.54076e-93	-1.13177e-92	-1.29096e-92	-1.27675e-92	-1.71037e-92	-1.63847e-92	-1.52461e-92	-1.44052e-92	-1.34803e-92	-1.24448e-92	-1.14592e-92	-1.13572e-92	-1.05999e-92	-1.04107e-92	-1.02049e-92	-9.3674e-93	-9.24164e-93	-8.91417e-93	-8.86294e-93	-7.78136e-93	-7.74101e-93	-7.45985e-93	-7.29525e-93	-6.79528e-93	-6.37192e-93	-5.81925e-93	-5.7127e-93	-5.41685e-93	-5.02157e-93	-4.74718e-93	-4.40534e-93	-4.05972e-93	-3.90403e-93	-3.58915e-93	-3.04305e-93	-2.72538e-93	-2.50994e-93	-2.3154e-93	-2.39942e-93	-2.31114e-93	-1.96142e-93	-1.76927e-93	-1.59589e-93	-1.30958e-93	-9.51524e-94	-6.15964e-94	-2.63591e-94	1.06815e-94	2.86235e-94	5.56347e-94	7.67807e-94	9.2933e-94	1.14192e-93	1.25689e-93	1.34159e-93	1.41797e-93	1.37812e-93	1.40522e-93	1.43056e-93	1.40473e-93	1.44803e-93	1.54242e-93	1.6753e-93	1.8462e-93	2.09623e-93	2.41737e-93	2.79473e-93	3.12318e-93	3.54058e-93	3.84746e-93	4.05628e-93	4.29593e-93	4.19233e-93	4.25905e-93	4.41236e-93	4.56039e-93	4.89224e-93	5.19985e-93	5.5946e-93	5.90498e-93	6.22617e-93	6.59288e-93	6.77189e-93	6.86758e-93	6.92358e-93	6.95728e-93	6.81607e-93	6.72229e-93	6.55559e-93	6.4664e-93	6.46331e-93	6.42078e-93	6.39824e-93	6.49387e-93	6.62901e-93	6.73621e-93	6.9106e-93	7.16055e-93	7.36085e-93	7.63843e-93	7.6342e-93	7.69371e-93	7.73865e-93	7.84665e-93	7.82228e-93	7.90323e-93	7.58807e-93	7.43461e-93	7.27103e-93	7.00231e-93	6.9949e-93	6.85701e-93	6.2981e-93	6.29023e-93	5.97152e-93	5.84842e-93	5.63228e-93	5.34412e-93	5.18291e-93	4.90659e-93	4.68552e-93	4.39965e-93	4.22214e-93	3.95886e-93	3.71292e-93	3.43525e-93	3.13879e-93	2.76096e-93	2.85737e-93	2.49615e-93	1.04415e-92	2.21278e-93	2.07781e-93	1.97232e-93	1.88408e-93	1.85678e-93	1.75268e-93	1.57443e-93	1.59498e-93	
-6.26786e-93	-9.38109e-93	-6.15537e-93	-1.06739e-92	-1.22057e-92	-1.20858e-92	-1.61681e-92	-1.54892e-92	-1.44116e-92	-1.36161e-92	-1.27375e-92	-1.17579e-92	-1.08248e-92	-1.07087e-92	-9.99691e-93	-9.81387e-93	-9.61818e-93	-8.81206e-93	-8.71201e-93	-8.38067e-93	-8.31728e-93	-7.31932e-93	-7.27523e-93	-7.00575e-93	-6.84639e-93	-6.37878e-93	-5.98553e-93	-5.46118e-93	-5.3579e-93	-5.08958e-93	-4.72743e-93	-4.47935e-93	-4.16934e-93	-3.83493e-93	-3.6767e-93	-3.40348e-93	-2.91381e-93	-2.6208e-93	-2.42222e-93	-2.22792e-93	-2.293e-93	-2.22931e-93	-1.9217e-93	-1.74812e-93	-1.59295e-93	-1.32989e-93	-9.98609e-94	-6.88131e-94	-3.61191e-94	-4.80204e-96	1.71751e-94	4.23609e-94	6.20625e-94	7.65975e-94	9.55807e-94	1.06765e-93	1.14787e-93	1.22604e-93	1.1984e-93	1.22524e-93	1.25234e-93	1.22308e-93	1.25625e-93	1.3489e-93	1.47672e-93	1.63663e-93	1.87228e-93	2.17792e-93	2.53803e-93	2.84301e-93	3.2351e-93	3.52629e-93	3.72597e-93	3.96986e-93	3.88834e-93	3.95855e-93	4.10605e-93	4.24594e-93	4.55892e-93	4.85427e-93	5.23126e-93	5.52606e-93	5.83351e-93	6.18443e-93	6.35825e-93	6.45323e-93	6.50957e-93	6.5452e-93	6.41788e-93	6.33415e-93	6.1808e-93	6.09663e-93	6.09746e-93	6.06008e-93	6.04281e-93	6.13675e-93	6.26862e-93	6.37399e-93	6.54189e-93	6.78145e-93	6.97468e-93	7.24154e-93	7.24219e-93	7.30111e-93	7.34536e-93	7.45115e-93	7.43153e-93	7.51024e-93	7.21434e-93	7.07139e-93	6.9191e-93	6.66478e-93	6.65842e-93	6.52953e-93	6.00226e-93	5.99534e-93	5.69413e-93	5.57847e-93	5.37414e-93	5.10119e-93	4.94865e-93	4.6869e-93	4.47762e-93	4.20741e-93	4.03927e-93	3.78939e-93	3.55643e-93	3.2928e-93	3.01101e-93	2.65285e-93	2.74403e-93	2.40127e-93	2.21278e-93	9.87436e-93	2.00265e-93	1.90254e-93	1.81886e-93	1.7929e-93	1.69285e-93	1.52292e-93	1.54186e-93	
-5.53467e-93	-8.31283e-93	-5.49776e-93	-9.57629e-93	-1.09857e-92	-1.08945e-92	-1.4566e-92	-1.39611e-92	-1.29945e-92	-1.22845e-92	-1.14954e-92	-1.0618e-92	-9.7813e-93	-9.66622e-93	-9.03306e-93	-8.8687e-93	-8.69467e-93	-7.96038e-93	-7.89071e-93	-7.57809e-93	-7.51196e-93	-6.6365e-93	-6.59356e-93	-6.35126e-93	-6.20804e-93	-5.79199e-93	-5.4471e-93	-4.97356e-93	-4.88337e-93	-4.65366e-93	-4.3366e-93	-4.12308e-93	-3.85651e-93	-3.54934e-93	-3.39598e-93	-3.17247e-93	-2.75366e-93	-2.4946e-93	-2.3188e-93	-2.13374e-93	-2.17852e-93	-2.13844e-93	-1.87922e-93	-1.72849e-93	-1.59672e-93	-1.36334e-93	-1.06738e-93	-7.91612e-94	-5.00623e-94	-1.70203e-94	-3.33226e-96	2.2316e-94	4.01205e-94	5.306e-94	6.94425e-94	8.03728e-94	8.78771e-94	9.56164e-94	9.43386e-94	9.71439e-94	1.00322e-93	9.74841e-94	9.9794e-94	1.08907e-93	1.20947e-93	1.35252e-93	1.56508e-93	1.84486e-93	2.17637e-93	2.44772e-93	2.80208e-93	3.06659e-93	3.24919e-93	3.48629e-93	3.42876e-93	3.50328e-93	3.64047e-93	3.76828e-93	4.05111e-93	4.32447e-93	4.67045e-93	4.93827e-93	5.22154e-93	5.54442e-93	5.70704e-93	5.79831e-93	5.85281e-93	5.88983e-93	5.7838e-93	5.71531e-93	5.58254e-93	5.50893e-93	5.51727e-93	5.4862e-93	5.47552e-93	5.56455e-93	5.68883e-93	5.78877e-93	5.94324e-93	6.16294e-93	6.34178e-93	6.58673e-93	6.59271e-93	6.64843e-93	6.68919e-93	6.78996e-93	6.77734e-93	6.85075e-93	6.58676e-93	6.46097e-93	6.32749e-93	6.09625e-93	6.09037e-93	5.97645e-93	5.50394e-93	5.49776e-93	5.22636e-93	5.12314e-93	4.93878e-93	4.69173e-93	4.55377e-93	4.31744e-93	4.12858e-93	3.88573e-93	3.73367e-93	3.50685e-93	3.29654e-93	3.05728e-93	2.80089e-93	2.47753e-93	2.55902e-93	2.24888e-93	2.07781e-93	2.00265e-93	8.97751e-93	1.79348e-93	1.71787e-93	1.6942e-93	1.60065e-93	1.44516e-93	1.46086e-93	
-4.78836e-93	-7.24847e-93	-4.83244e-93	-8.47868e-93	-9.76693e-93	-9.70513e-93	-1.29777e-92	-1.24506e-92	-1.1599e-92	-1.09794e-92	-1.02846e-92	-9.51338e-93	-8.77644e-93	-8.67068e-93	-8.11845e-93	-7.97653e-93	-7.82661e-93	-7.16917e-93	-7.12976e-93	-6.84279e-93	-6.77939e-93	-6.02266e-93	-5.98329e-93	-5.77104e-93	-5.647e-93	-5.28164e-93	-4.98571e-93	-4.56288e-93	-4.48964e-93	-4.29768e-93	-4.02245e-93	-3.84108e-93	-3.61594e-93	-3.33709e-93	-3.18939e-93	-3.01193e-93	-2.6579e-93	-2.42986e-93	-2.27444e-93	-2.09905e-93	-2.12502e-93	-2.10503e-93	-1.88803e-93	-1.75736e-93	-1.64739e-93	-1.43982e-93	-1.17472e-93	-9.30639e-94	-6.72783e-94	-3.66129e-94	-2.08743e-94	-4.82827e-96	1.57154e-94	2.75391e-94	4.17197e-94	5.27625e-94	5.99454e-94	6.76444e-94	6.79136e-94	7.10197e-94	7.49451e-94	7.2427e-94	7.3863e-94	8.31079e-94	9.46129e-94	1.07299e-93	1.26328e-93	1.5188e-93	1.82425e-93	2.06399e-93	2.38352e-93	2.62214e-93	2.78779e-93	3.01679e-93	2.98139e-93	3.06249e-93	3.19038e-93	3.30734e-93	3.56128e-93	3.81425e-93	4.1308e-93	4.37211e-93	4.63266e-93	4.92902e-93	5.08099e-93	5.16891e-93	5.22145e-93	5.26022e-93	5.17659e-93	5.12429e-93	5.01237e-93	4.95068e-93	4.96893e-93	4.94363e-93	4.93967e-93	5.02404e-93	5.14134e-93	5.23617e-93	5.37696e-93	5.57695e-93	5.74169e-93	5.96434e-93	5.97571e-93	6.02786e-93	6.06425e-93	6.16095e-93	6.15617e-93	6.22431e-93	5.99228e-93	5.88402e-93	5.77012e-93	5.56049e-93	5.55442e-93	5.45588e-93	5.03891e-93	5.03306e-93	4.79124e-93	4.70057e-93	4.53591e-93	4.31425e-93	4.19052e-93	3.97959e-93	3.81107e-93	3.59593e-93	3.45973e-93	3.25544e-93	3.06779e-93	2.85246e-93	2.62076e-93	2.33244e-93	2.40373e-93	2.1262e-93	1.97232e-93	1.90254e-93	1.79348e-93	8.18183e-93	1.64488e-93	1.6234e-93	1.53513e-93	1.39343e-93	1.40526e-93	
-4.15208e-93	-6.34503e-93	-4.2629e-93	-7.5389e-93	-8.7215e-93	-8.6839e-93	-1.16172e-92	-1.11572e-92	-1.04044e-92	-9.86287e-93	-9.24963e-93	-8.56989e-93	-7.91889e-93	-7.82341e-93	-7.34053e-93	-7.21852e-93	-7.08963e-93	-6.49979e-93	-6.48493e-93	-6.22239e-93	-6.16304e-93	-5.50628e-93	-5.47067e-93	-5.28498e-93	-5.17813e-93	-4.85597e-93	-4.60185e-93	-4.22288e-93	-4.16501e-93	-4.00475e-93	-3.76444e-93	-3.60979e-93	-3.41934e-93	-3.16582e-93	-3.0239e-93	-2.88401e-93	-2.58331e-93	-2.38126e-93	-2.2429e-93	-2.07688e-93	-2.08791e-93	-2.08348e-93	-1.90062e-93	-1.78643e-93	-1.69457e-93	-1.50823e-93	-1.26863e-93	-1.05102e-93	-8.20918e-94	-5.34852e-94	-3.86026e-94	-2.00912e-94	-5.21328e-95	5.77668e-95	1.81905e-94	2.93688e-94	3.63033e-94	4.39302e-94	4.54788e-94	4.88641e-94	5.34566e-94	5.12833e-94	5.20375e-94	6.14204e-94	7.2488e-94	8.38092e-94	1.0095e-93	1.24444e-93	1.5278e-93	1.74119e-93	2.03156e-93	2.24812e-93	2.39919e-93	2.62005e-93	2.60241e-93	2.68919e-93	2.80919e-93	2.91715e-93	3.14668e-93	3.38226e-93	3.67374e-93	3.89245e-93	4.13366e-93	4.40739e-93	4.55016e-93	4.63511e-93	4.68583e-93	4.72604e-93	4.66148e-93	4.62295e-93	4.52875e-93	4.47753e-93	4.50447e-93	4.48393e-93	4.48558e-93	4.56587e-93	4.67712e-93	4.76747e-93	4.89642e-93	5.07946e-93	5.23204e-93	5.43538e-93	5.45116e-93	5.50013e-93	5.53261e-93	5.62581e-93	5.62769e-93	5.69125e-93	5.48648e-93	5.39318e-93	5.296e-93	5.10467e-93	5.09833e-93	5.01291e-93	4.64347e-93	4.63784e-93	4.42128e-93	4.34132e-93	4.19346e-93	3.99347e-93	3.88187e-93	3.69267e-93	3.54156e-93	3.35014e-93	3.22747e-93	3.04243e-93	2.87417e-93	2.67927e-93	2.46867e-93	2.21036e-93	2.27286e-93	2.02326e-93	1.88408e-93	1.81886e-93	1.71787e-93	1.64488e-93	7.52653e-93	1.56475e-93	1.48091e-93	1.35097e-93	1.35943e-93	
-3.95157e-93	-6.0454e-93	-4.09502e-93	-7.26354e-93	-8.42435e-93	-8.39778e-93	-1.12246e-92	-1.07818e-92	-1.00547e-92	-9.53251e-93	-8.93848e-93	-8.28239e-93	-7.65358e-93	-7.5501e-93	-7.08708e-93	-6.96736e-93	-6.8427e-93	-6.26453e-93	-6.26299e-93	-5.99645e-93	-5.93037e-93	-5.31192e-93	-5.27412e-93	-5.09312e-93	-4.98825e-93	-4.68035e-93	-4.43997e-93	-4.07275e-93	-4.01631e-93	-3.86919e-93	-3.6442e-93	-3.50204e-93	-3.32672e-93	-3.07712e-93	-2.93273e-93	-2.81346e-93	-2.53977e-93	-2.34896e-93	-2.21829e-93	-2.05117e-93	-2.05242e-93	-2.06076e-93	-1.89835e-93	-1.79291e-93	-1.70986e-93	-1.53404e-93	-1.30635e-93	-1.10001e-93	-8.81271e-94	-6.00132e-94	-4.51554e-94	-2.74382e-94	-1.3184e-94	-2.92893e-95	8.40656e-95	1.95316e-94	2.62968e-94	3.40813e-94	3.62894e-94	3.96981e-94	4.4435e-94	4.20752e-94	4.23081e-94	5.16939e-94	6.26015e-94	7.34462e-94	8.99839e-94	1.12874e-93	1.4056e-93	1.6086e-93	1.88829e-93	2.0985e-93	2.24608e-93	2.47101e-93	2.46479e-93	2.55429e-93	2.67235e-93	2.77706e-93	2.99874e-93	3.23001e-93	3.51477e-93	3.72723e-93	3.96339e-93	4.23127e-93	4.3726e-93	4.45794e-93	4.5093e-93	4.5509e-93	4.49316e-93	4.45964e-93	4.37168e-93	4.32274e-93	4.3521e-93	4.3341e-93	4.33856e-93	4.4187e-93	4.52924e-93	4.61944e-93	4.74612e-93	4.92531e-93	5.07552e-93	5.275e-93	5.2935e-93	5.34258e-93	5.37495e-93	5.46785e-93	5.47229e-93	5.53524e-93	5.33881e-93	5.25024e-93	5.1582e-93	4.97272e-93	4.96686e-93	4.88544e-93	4.52946e-93	4.52427e-93	4.31503e-93	4.23829e-93	4.09535e-93	3.90159e-93	3.79356e-93	3.61038e-93	3.46414e-93	3.27931e-93	3.16049e-93	2.98086e-93	2.81795e-93	2.62872e-93	2.42396e-93	2.17375e-93	2.23403e-93	1.99196e-93	1.85678e-93	1.7929e-93	1.6942e-93	1.6234e-93	1.56475e-93	7.32751e-93	1.46319e-93	1.33646e-93	1.34412e-93	
-3.58146e-93	-5.49045e-93	-3.7499e-93	-6.67481e-93	-7.76257e-93	-7.74771e-93	-1.03486e-92	-9.94288e-93	-9.27366e-93	-8.79431e-93	-8.24627e-93	-7.64299e-93	-7.06427e-93	-6.95968e-93	-6.53682e-93	-6.42548e-93	-6.311e-93	-5.77117e-93	-5.78214e-93	-5.52539e-93	-5.45715e-93	-4.90206e-93	-4.86444e-93	-4.6967e-93	-4.59911e-93	-4.31847e-93	-4.10206e-93	-3.7626e-93	-3.71087e-93	-3.5826e-93	-3.38164e-93	-3.25723e-93	-3.10369e-93	-2.86939e-93	-2.72943e-93	-2.63415e-93	-2.39708e-93	-2.22494e-93	-2.107e-93	-1.94658e-93	-1.93893e-93	-1.95815e-93	-1.82108e-93	-1.7281e-93	-1.65676e-93	-1.49805e-93	-1.29104e-93	-1.10406e-93	-9.05358e-94	-6.41174e-94	-4.99523e-94	-3.37308e-94	-2.06518e-94	-1.14554e-94	-1.56703e-95	9.0754e-95	1.54133e-94	2.29978e-94	2.57364e-94	2.90474e-94	3.37576e-94	3.13771e-94	3.11416e-94	4.01555e-94	5.0456e-94	6.03758e-94	7.56156e-94	9.69326e-94	1.228e-93	1.41245e-93	1.67001e-93	1.86488e-93	2.00253e-93	2.22078e-93	2.22518e-93	2.31362e-93	2.42471e-93	2.52188e-93	2.72638e-93	2.94343e-93	3.20925e-93	3.40634e-93	3.62734e-93	3.87784e-93	4.01154e-93	4.09349e-93	4.14311e-93	4.18424e-93	4.13574e-93	4.10863e-93	4.0306e-93	3.98629e-93	4.01703e-93	4.00215e-93	4.00911e-93	4.08552e-93	4.19051e-93	4.27655e-93	4.39533e-93	4.56281e-93	4.70405e-93	4.8908e-93	4.91104e-93	4.95797e-93	4.98866e-93	5.07722e-93	5.08401e-93	5.14354e-93	4.96392e-93	4.8839e-93	4.80097e-93	4.6292e-93	4.62395e-93	4.55007e-93	4.22304e-93	4.21843e-93	4.02554e-93	3.95534e-93	3.82346e-93	3.64429e-93	3.54447e-93	3.37526e-93	3.24025e-93	3.07004e-93	2.96021e-93	2.79374e-93	2.64327e-93	2.46789e-93	2.27782e-93	2.04662e-93	2.10199e-93	1.87799e-93	1.75268e-93	1.69285e-93	1.60065e-93	1.53513e-93	1.48091e-93	1.46319e-93	6.80059e-93	1.26747e-93	1.27394e-93	
-2.60886e-93	-4.12324e-93	-2.83892e-93	-5.15277e-93	-6.04101e-93	-6.05271e-93	-8.11204e-93	-7.8172e-93	-7.31335e-93	-6.9646e-93	-6.5565e-93	-6.10577e-93	-5.67088e-93	-5.60469e-93	-5.29269e-93	-5.21936e-93	-5.14141e-93	-4.72826e-93	-4.76141e-93	-4.56787e-93	-4.52231e-93	-4.10691e-93	-4.08196e-93	-3.96221e-93	-3.89732e-93	-3.68265e-93	-3.52834e-93	-3.26275e-93	-3.23966e-93	-3.15217e-93	-2.99652e-93	-2.90438e-93	-2.79444e-93	-2.6093e-93	-2.4897e-93	-2.43138e-93	-2.25442e-93	-2.11705e-93	-2.02147e-93	-1.88638e-93	-1.86839e-93	-1.89302e-93	-1.78801e-93	-1.71343e-93	-1.66282e-93	-1.53062e-93	-1.35738e-93	-1.20657e-93	-1.04671e-93	-8.21795e-94	-7.00887e-94	-5.65478e-94	-4.52856e-94	-3.66352e-94	-2.84662e-94	-1.78247e-94	-1.18617e-94	-4.96291e-95	-1.08596e-95	2.60637e-95	8.16891e-95	6.87883e-95	6.31443e-95	1.52792e-94	2.46855e-94	3.25312e-94	4.47484e-94	6.25055e-94	8.44529e-94	9.91369e-94	1.20395e-93	1.36155e-93	1.47298e-93	1.66055e-93	1.67766e-93	1.76887e-93	1.86459e-93	1.94719e-93	2.11239e-93	2.29659e-93	2.51758e-93	2.67613e-93	2.86177e-93	3.07105e-93	3.18516e-93	3.25782e-93	3.30107e-93	3.34089e-93	3.31798e-93	3.3089e-93	3.25597e-93	3.22902e-93	3.27087e-93	3.26094e-93	3.27317e-93	3.3394e-93	3.43044e-93	3.50516e-93	3.60136e-93	3.73764e-93	3.85504e-93	4.00546e-93	4.0284e-93	4.06739e-93	4.08971e-93	4.16906e-93	4.18365e-93	4.23347e-93	4.09684e-93	4.03948e-93	3.98201e-93	3.8404e-93	3.83393e-93	3.78035e-93	3.53084e-93	3.52599e-93	3.37466e-93	3.32145e-93	3.21726e-93	3.07428e-93	2.99456e-93	2.86174e-93	2.75572e-93	2.62472e-93	2.5375e-93	2.40367e-93	2.28566e-93	2.14506e-93	1.99117e-93	1.81054e-93	1.85126e-93	1.67462e-93	1.57443e-93	1.52292e-93	1.44516e-93	1.39343e-93	1.35097e-93	1.33646e-93	1.26747e-93	5.72412e-93	1.17136e-93	
-2.8656e-93	-4.44863e-93	-3.08774e-93	-5.56035e-93	-6.51061e-93	-6.51838e-93	-8.70602e-93	-8.37523e-93	-7.82012e-93	-7.42814e-93	-6.97324e-93	-6.47479e-93	-5.99515e-93	-5.89952e-93	-5.55543e-93	-5.46478e-93	-5.37267e-93	-4.91252e-93	-4.94636e-93	-4.71784e-93	-4.65297e-93	-4.21297e-93	-4.179e-93	-4.04054e-93	-3.96098e-93	-3.7311e-93	-3.56119e-93	-3.27474e-93	-3.23736e-93	-3.14382e-93	-2.98433e-93	-2.8906e-93	-2.77604e-93	-2.57309e-93	-2.44301e-93	-2.38825e-93	-2.21269e-93	-2.07247e-93	-1.97589e-93	-1.82963e-93	-1.80743e-93	-1.84246e-93	-1.74541e-93	-1.67257e-93	-1.62158e-93	-1.4903e-93	-1.31669e-93	-1.16261e-93	-9.9831e-94	-7.63696e-94	-6.35056e-94	-4.97535e-94	-3.85156e-94	-3.06614e-94	-2.29798e-94	-1.27586e-94	-6.97076e-95	2.65524e-96	4.08717e-95	7.45693e-95	1.24937e-94	1.04024e-94	9.46687e-95	1.81576e-94	2.75889e-94	3.58505e-94	4.87517e-94	6.73196e-94	9.00933e-94	1.05322e-93	1.27304e-93	1.44004e-93	1.5592e-93	1.76299e-93	1.78493e-93	1.87457e-93	1.97393e-93	2.05871e-93	2.2326e-93	2.42506e-93	2.65735e-93	2.82622e-93	3.02073e-93	3.24056e-93	3.36077e-93	3.43697e-93	3.48329e-93	3.52417e-93	3.49476e-93	3.4811e-93	3.42233e-93	3.38869e-93	3.42537e-93	3.4158e-93	3.42776e-93	3.4976e-93	3.59299e-93	3.67173e-93	3.77543e-93	3.92114e-93	4.04595e-93	4.20832e-93	4.23201e-93	4.27454e-93	4.30098e-93	4.38273e-93	4.39516e-93	4.44834e-93	4.30054e-93	4.23717e-93	4.17247e-93	4.02463e-93	4.01968e-93	3.96051e-93	3.68909e-93	3.68507e-93	3.52272e-93	3.46498e-93	3.35361e-93	3.20127e-93	3.11649e-93	2.97359e-93	2.85964e-93	2.71744e-93	2.62424e-93	2.48189e-93	2.35484e-93	2.20498e-93	2.04166e-93	1.84655e-93	1.89202e-93	1.70201e-93	1.59498e-93	1.54186e-93	1.46086e-93	1.40526e-93	1.35943e-93	1.34412e-93	1.27394e-93	1.17136e-93	5.92761e-93	


==> anc/ResponseMatrix_FineBin.txt <==
# Response matrix of the Daya Bay detector. 
# Includes all known detector effects needed for the calculation of the prompt energy spectrum in this paper, refer to the text for details.
# The response matrix is reported in 1200x141 matrix. 
# There 1200 rows, representing antineutrino energy from 1 to 13 MeV, with 0.01 MeV bin width. 
# There 141 columns, representing prompt energy from 0.7 to 8 MeV. The first bin is from 0.7 to 1 MeV. The latter bins have the bin with of 0.05 MeV from 1 to 8 MeV. 
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
658	332	203	125	46	17	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1568	750	578	326	129	30	13	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1414	775	665	367	154	65	10	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1315	726	684	443	192	52	23	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1203	752	723	425	238	82	19	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1021	663	703	535	244	100	26	5	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
937	745	726	591	326	148	54	10	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
792	680	724	602	360	172	58	12	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
726	605	757	691	382	191	75	20	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
621	576	733	690	446	241	96	28	9	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
529	508	733	704	569	267	126	26	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
441	467	630	728	564	337	155	57	10	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
386	425	660	720	590	381	175	66	10	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
371	367	606	744	646	455	210	82	23	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
323	321	557	728	665	481	262	110	24	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
263	289	490	683	696	489	316	133	47	7	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
236	255	438	693	726	577	327	153	55	8	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
216	233	398	618	701	605	369	195	58	9	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
207	172	407	611	698	629	445	244	80	26	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
183	165	347	522	692	679	458	283	117	25	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
153	125	294	471	669	703	480	367	151	38	8	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
121	114	255	448	642	678	546	342	165	44	7	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
144	111	222	397	647	685	590	413	235	69	16	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
127	91	182	377	624	725	652	494	271	83	14	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
115	58	147	336	546	704	648	489	305	113	30	10	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
113	80	137	260	492	655	720	539	290	135	37	7	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
87	53	120	243	451	655	704	622	388	152	51	9	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
87	49	103	206	423	594	643	633	443	172	77	12	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
75	40	83	179	338	584	664	608	479	218	78	25	6	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
81	50	87	143	342	568	666	691	504	265	112	31	8	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
69	33	73	142	286	486	666	731	538	294	132	37	13	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
65	34	51	111	252	482	589	728	593	345	145	64	16	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
74	29	42	103	228	418	626	740	667	406	188	63	17	7	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
60	33	53	91	195	338	570	720	691	426	256	94	35	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
57	23	42	77	152	360	503	679	708	450	271	99	33	14	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
48	27	39	76	126	297	451	661	678	550	293	138	34	10	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
55	24	35	52	112	216	448	635	693	566	341	150	54	12	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
49	17	26	44	111	203	366	672	692	609	400	188	58	23	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
43	23	30	36	85	161	348	596	698	622	438	244	91	32	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
44	21	17	44	70	157	314	541	735	688	446	271	120	43	13	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
32	15	27	35	52	128	273	482	685	725	520	318	129	48	10	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
38	12	21	24	50	133	223	463	664	705	534	344	149	43	15	4	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
29	11	29	27	57	104	219	400	626	697	574	380	184	79	20	7	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
31	11	19	31	51	90	177	375	610	687	654	407	218	96	35	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
35	17	14	22	37	68	150	293	549	748	672	425	256	99	46	4	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
23	12	15	20	33	60	130	310	546	680	660	522	283	148	47	14	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
30	14	16	20	22	52	109	256	539	639	679	510	343	167	69	18	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	7	20	14	27	57	89	211	429	652	727	606	379	214	87	23	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
22	11	20	15	27	53	76	184	404	578	695	637	407	202	87	39	10	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
26	7	13	17	28	33	62	188	336	569	707	631	485	258	104	60	16	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
27	11	12	15	16	22	61	132	304	527	680	628	507	299	164	48	15	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	11	11	19	19	28	55	101	313	468	619	689	578	319	149	65	25	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
26	6	10	13	16	20	52	98	233	459	623	623	624	371	212	81	25	9	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
24	10	11	14	14	33	40	101	213	390	605	668	565	455	223	113	33	14	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	2	6	10	18	22	32	87	186	324	546	654	669	474	307	124	45	13	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
23	8	8	11	8	14	29	62	163	308	490	697	642	493	329	135	52	11	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	7	7	8	14	20	27	53	139	240	525	653	615	552	330	157	71	22	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	5	10	12	9	7	21	54	121	239	441	614	661	565	354	203	77	24	10	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	11	9	7	16	18	20	47	83	207	441	591	691	620	412	250	108	44	9	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	9	8	10	9	14	24	30	92	193	358	547	686	639	455	278	115	41	15	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
22	7	7	11	8	11	16	37	69	152	265	492	642	629	474	300	156	56	19	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
21	2	7	2	4	11	21	39	72	129	278	458	600	657	529	350	201	72	24	11	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
21	2	8	8	6	10	18	29	71	127	250	429	567	634	537	385	215	87	20	9	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	4	8	9	5	7	16	32	42	100	233	417	592	616	569	446	222	94	36	16	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	6	4	8	7	13	21	31	31	98	230	346	558	656	644	474	266	134	50	12	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	5	4	6	7	15	15	22	35	71	172	297	498	574	659	464	323	160	61	21	7	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
25	7	1	7	5	6	7	23	35	55	147	276	482	644	577	475	355	181	80	32	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
18	3	7	5	3	9	11	24	24	61	115	239	460	582	635	588	399	207	86	32	10	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	3	4	3	6	6	14	12	21	63	102	213	418	590	690	620	397	241	117	35	19	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	5	1	2	5	6	3	18	32	40	89	170	358	535	638	596	474	277	127	53	16	9	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
24	5	2	2	4	4	6	10	20	39	80	159	322	529	634	592	492	294	146	60	19	8	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	4	7	5	5	5	6	14	14	22	54	157	278	473	584	635	504	370	166	78	25	5	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	5	5	0	1	5	6	19	13	20	74	129	256	419	595	637	526	402	210	90	42	9	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
22	3	8	3	1	4	4	13	20	18	53	120	192	420	583	628	576	394	253	115	40	12	7	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	6	3	2	0	1	3	13	15	25	41	102	201	331	537	632	578	441	275	150	62	24	2	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
23	7	5	1	3	3	3	12	11	20	45	75	169	330	490	579	647	489	346	151	66	33	8	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
19	8	1	5	1	4	6	11	11	21	44	60	149	302	480	572	632	496	336	195	98	29	8	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	8	2	0	1	1	7	7	8	13	29	63	131	227	462	576	607	553	395	215	110	42	18	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	1	7	3	4	0	5	7	11	17	31	54	113	213	340	557	624	527	450	260	119	51	23	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
23	10	1	4	0	3	1	6	12	15	23	55	88	208	305	559	655	567	462	290	150	48	22	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
22	1	5	1	0	0	3	3	8	9	24	48	70	193	327	508	625	611	487	316	170	71	21	11	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	8	3	1	2	3	4	2	14	11	13	33	51	155	292	452	596	624	464	373	152	84	32	12	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	2	8	2	1	4	4	3	6	19	12	39	61	139	246	373	594	656	546	397	215	96	54	12	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	8	3	2	3	0	2	5	4	8	20	22	66	122	235	350	547	617	565	446	242	104	56	13	8	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
18	8	2	1	2	2	3	3	5	5	16	35	36	95	214	342	521	606	560	469	300	157	62	17	4	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	5	4	2	1	1	3	3	9	9	8	23	43	93	160	310	486	612	609	451	306	182	64	29	5	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	4	2	2	0	0	0	3	4	9	9	14	39	74	128	298	479	621	584	531	382	205	84	40	12	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	4	8	2	3	2	2	1	3	11	16	27	20	61	125	272	466	560	526	554	381	198	108	47	21	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	2	4	2	2	0	1	3	2	10	8	11	25	53	140	226	364	557	604	568	431	248	141	41	9	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
26	4	4	0	2	1	1	1	4	14	11	12	32	58	106	213	367	508	578	562	467	297	138	69	25	10	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	5	3	2	2	0	1	1	2	7	3	10	27	34	83	152	337	493	581	548	486	342	178	89	24	16	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	8	1	2	1	0	0	0	2	3	7	25	24	37	64	154	303	444	548	643	480	368	188	105	41	14	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	6	2	0	0	1	2	1	5	12	9	7	30	33	68	161	248	433	583	657	535	389	242	117	50	9	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	5	5	3	1	2	2	0	3	2	6	15	15	26	59	120	237	381	528	550	555	420	249	108	52	18	8	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	3	7	3	2	1	0	1	2	3	4	9	26	31	44	104	191	378	521	622	585	414	268	164	71	22	12	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	4	2	3	3	0	2	3	0	2	7	5	11	24	36	101	200	299	451	581	615	474	298	182	80	30	8	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
18	7	4	2	2	1	3	1	1	2	2	8	11	32	33	81	176	304	468	521	631	512	349	208	101	42	15	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
18	7	6	0	0	0	0	0	3	3	2	8	13	17	29	76	131	253	401	542	609	525	388	264	122	51	15	10	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
21	2	6	0	5	2	1	0	2	2	3	4	15	23	28	70	120	241	393	535	605	541	409	244	135	59	15	6	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	8	2	1	0	2	2	2	3	0	6	5	16	14	27	41	101	200	372	530	589	540	466	293	182	70	31	10	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	4	4	5	1	2	1	0	2	4	3	5	8	15	28	47	115	193	328	479	585	595	484	339	168	88	31	12	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	2	5	0	2	2	0	2	2	1	4	8	9	8	29	47	88	153	293	434	628	563	498	379	196	100	28	16	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	4	2	2	2	0	2	1	0	2	2	2	10	8	19	41	67	154	260	420	529	597	542	354	218	121	41	23	9	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	2	3	1	3	2	3	1	0	1	3	4	9	10	7	34	67	134	248	393	503	606	552	426	262	139	52	26	11	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
19	6	3	2	2	0	1	0	0	1	2	2	6	5	13	29	55	97	214	346	501	579	558	395	304	170	68	24	11	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	3	4	0	0	1	0	2	0	0	1	7	7	6	17	20	45	118	180	323	431	547	592	476	350	193	98	43	11	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	5	1	7	2	3	0	1	2	0	3	4	4	10	15	21	39	71	170	300	441	533	595	504	326	183	110	38	25	8	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	3	4	1	2	2	0	0	1	0	0	6	3	7	9	18	22	76	131	302	388	567	564	557	370	217	123	52	15	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
19	4	4	1	0	0	0	0	2	1	2	5	4	5	8	21	36	72	110	246	386	506	556	526	413	251	146	60	25	11	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
18	3	6	1	2	0	1	2	0	2	0	4	5	6	12	25	29	47	127	235	388	502	596	529	448	305	164	72	29	4	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	4	8	3	1	1	1	0	0	1	0	5	4	7	9	14	23	55	117	208	343	461	541	551	477	339	184	90	36	18	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	3	4	1	1	1	0	0	0	0	1	2	2	4	9	21	12	48	85	154	297	423	586	575	493	324	199	99	50	19	4	4	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	4	4	4	3	0	4	1	1	0	1	0	2	6	8	9	22	38	67	146	264	412	526	571	518	359	246	134	47	11	4	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	2	4	2	2	0	0	3	0	1	2	1	0	2	5	19	14	34	74	133	268	398	524	617	501	442	275	127	69	25	10	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	5	3	3	0	1	0	0	1	0	2	1	2	4	6	17	11	23	65	128	233	373	485	572	519	451	307	178	71	33	10	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	3	2	0	2	0	0	0	2	2	0	0	0	3	4	12	13	26	52	98	194	326	440	604	523	467	322	188	87	33	10	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	2	4	5	2	0	4	0	1	1	1	2	2	1	9	9	11	24	42	88	217	339	483	547	547	536	353	203	105	43	13	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	3	5	5	2	1	0	1	2	0	0	3	1	1	4	7	16	20	34	73	154	265	396	524	537	536	399	220	139	61	20	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	6	3	6	0	1	0	0	0	0	1	1	1	0	4	2	14	19	27	71	150	227	374	506	597	532	421	267	148	73	26	9	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	4	2	2	2	2	4	0	1	0	3	0	1	3	2	10	5	10	27	48	130	209	335	488	523	512	428	285	164	66	39	10	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	4	1	3	1	0	2	0	1	2	2	2	2	4	3	4	8	15	31	55	99	189	326	442	519	584	456	310	183	100	36	10	6	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	4	5	4	1	2	2	1	1	4	2	1	2	3	1	5	10	13	25	58	91	187	280	448	529	565	475	365	212	108	53	18	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
19	4	6	6	3	0	0	1	0	2	3	0	1	2	5	3	6	13	17	45	76	133	254	403	518	529	482	392	233	119	60	25	8	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	2	1	2	0	1	0	1	1	1	0	3	1	3	1	3	4	8	23	29	61	143	233	363	483	527	510	409	249	142	74	36	7	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	1	4	1	3	1	1	1	2	0	3	3	1	3	4	6	5	6	17	34	56	133	227	389	473	563	512	400	301	165	92	34	10	4	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	5	4	3	2	3	0	3	1	1	0	0	1	2	2	4	4	11	18	23	70	101	214	317	481	609	544	440	357	204	97	35	21	3	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	8	3	4	3	0	0	1	2	0	0	1	0	2	2	2	6	5	19	21	53	102	178	291	443	566	550	491	319	194	108	60	24	9	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	7	0	1	2	1	0	0	1	0	1	0	0	1	3	1	4	9	4	23	42	99	169	285	375	538	560	500	332	231	125	48	26	6	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	6	10	1	4	1	0	0	1	0	2	0	1	2	2	3	3	13	17	32	42	62	147	267	374	518	549	503	401	260	148	65	25	16	1	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	6	1	2	1	0	0	1	1	0	0	3	0	1	1	6	7	10	8	36	75	116	229	352	481	528	507	423	271	160	74	41	12	5	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	4	3	2	2	1	2	1	3	2	1	1	0	1	1	2	3	1	5	22	29	71	110	201	335	470	544	551	490	319	189	75	41	18	6	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	4	3	5	0	0	2	0	2	0	0	2	1	0	0	3	4	8	8	8	25	49	110	180	318	419	577	567	476	303	195	119	54	21	3	4	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	4	2	1	0	0	1	0	2	0	0	1	0	2	0	2	4	2	9	16	20	47	81	182	254	426	496	525	490	386	233	131	62	33	18	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	8	2	2	0	2	1	1	0	1	1	1	1	1	0	2	2	2	6	13	18	42	79	140	235	414	495	527	508	399	254	160	78	35	8	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	2	4	0	0	1	2	0	0	0	0	3	0	0	3	1	3	1	9	12	24	26	57	124	237	359	475	559	539	422	288	172	95	28	16	7	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	5	2	3	1	0	0	1	0	1	0	1	3	1	0	0	4	5	8	10	17	22	48	109	213	344	451	504	517	438	346	202	106	36	15	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	3	3	2	0	1	2	0	2	2	0	1	1	1	3	2	4	5	4	5	10	26	51	93	181	317	411	511	546	482	339	206	112	56	28	8	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	3	3	3	2	0	1	2	3	1	2	2	1	1	0	2	3	3	2	7	17	25	43	93	139	265	403	498	546	491	394	269	121	75	30	11	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	0	5	2	0	0	0	0	0	1	2	1	0	3	1	1	3	1	5	5	10	20	40	76	147	246	345	507	582	501	422	290	168	81	35	7	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	5	2	3	1	1	1	0	1	2	0	0	0	1	1	5	3	3	2	11	17	19	25	72	124	213	379	462	562	520	396	263	166	99	39	21	2	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	2	1	2	0	2	0	0	1	1	1	0	1	0	2	2	2	2	3	5	12	16	31	67	111	219	323	472	525	505	430	294	216	100	44	21	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	3	2	3	2	1	1	0	0	0	1	0	0	0	1	1	1	2	6	5	10	15	27	43	92	207	270	425	527	523	479	376	235	119	46	20	9	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	3	3	2	4	0	1	2	1	1	2	0	1	1	0	1	4	2	6	9	12	15	20	42	94	180	255	441	455	597	479	356	242	130	60	34	11	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	7	1	2	0	2	0	0	4	1	0	1	0	0	2	1	1	3	4	4	10	15	27	38	75	155	264	381	518	548	492	411	269	161	84	27	11	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	7	3	1	0	0	0	0	0	2	1	0	0	1	0	2	1	1	1	2	5	10	22	37	77	133	230	344	488	528	469	448	310	174	92	33	12	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	7	5	1	1	1	1	2	2	0	0	0	1	1	1	1	0	1	2	5	6	6	7	27	59	120	194	323	454	538	543	415	313	199	111	44	18	8	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	5	5	1	1	4	2	2	1	0	0	2	1	0	2	1	1	0	2	5	11	17	13	27	57	118	195	320	414	520	505	463	313	217	122	66	19	11	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
18	4	3	1	3	0	0	1	1	0	1	0	3	2	2	3	0	1	3	1	1	7	14	24	36	91	181	265	376	496	554	469	381	239	143	78	27	13	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	3	1	4	2	0	0	1	0	0	1	2	2	1	1	1	2	2	1	6	5	8	21	25	41	84	130	252	392	493	543	514	425	242	167	78	27	18	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	3	4	4	1	0	0	1	2	2	1	0	1	0	0	0	1	2	1	0	3	3	10	18	37	71	120	232	362	456	528	489	389	296	165	93	42	24	5	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
18	3	5	3	2	2	0	1	3	2	0	0	0	0	1	0	0	0	0	0	8	6	8	16	41	63	116	189	331	463	498	523	451	290	202	119	53	18	9	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	8	4	1	0	4	1	1	0	1	0	0	3	0	2	0	0	3	3	2	7	5	13	14	27	64	104	186	303	392	489	515	467	371	209	112	54	23	7	3	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	0	3	2	0	0	0	1	1	0	1	0	0	0	0	0	3	2	2	3	3	8	7	14	24	39	100	185	280	391	448	542	470	394	256	129	72	26	13	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	4	3	3	0	0	3	0	2	0	3	0	0	2	1	1	1	0	2	2	3	7	7	15	29	40	92	152	237	392	499	569	468	380	273	154	74	27	12	8	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	2	2	2	0	1	1	0	1	3	2	0	1	0	2	1	2	0	0	0	2	5	5	12	16	42	63	120	208	349	484	528	570	454	268	202	95	41	13	8	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	4	4	3	3	1	1	1	0	2	1	0	4	0	1	1	1	3	0	2	1	2	7	11	24	43	60	120	229	336	434	484	534	421	331	192	105	53	26	6	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	3	4	4	2	0	0	0	0	1	1	0	0	0	1	0	0	0	2	2	2	5	4	13	16	30	58	107	182	312	434	530	539	468	367	229	105	61	22	7	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	4	1	3	3	2	1	1	1	0	0	0	0	1	5	0	3	1	1	2	1	5	4	8	10	29	51	94	191	280	375	495	551	490	396	269	158	82	33	11	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	7	0	2	1	2	0	0	0	1	1	0	1	2	1	1	1	1	1	2	1	1	2	4	13	20	44	86	163	237	407	502	498	495	348	288	152	87	48	11	3	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	1	2	2	0	4	0	1	0	2	0	0	3	0	1	2	1	0	0	1	2	0	4	4	18	25	41	81	135	264	340	485	577	528	399	268	197	89	41	18	10	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	5	2	4	2	2	0	0	0	0	0	0	0	0	1	1	2	0	2	1	1	4	8	8	11	16	33	65	146	209	316	463	514	503	404	288	230	101	52	22	7	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	5	3	2	0	1	0	0	0	1	1	1	3	1	0	2	2	1	2	1	2	2	5	2	10	16	41	50	105	197	316	409	496	518	478	361	219	131	56	32	7	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	6	6	2	0	3	1	0	1	0	1	1	0	0	1	1	1	1	3	0	3	4	3	2	5	22	23	62	89	180	285	404	521	493	463	354	228	149	63	35	9	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	3	6	1	1	0	1	2	1	3	0	1	1	2	0	0	1	2	2	1	3	3	4	4	10	17	19	35	100	159	285	394	467	513	448	433	259	165	76	39	15	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	7	2	1	2	1	0	1	0	1	2	0	1	3	1	0	1	1	0	1	1	1	4	3	5	10	24	45	78	176	255	366	445	529	491	412	310	187	97	53	21	2	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	7	3	2	1	1	3	0	1	1	2	0	1	0	0	3	0	1	1	0	2	0	4	7	7	9	19	31	77	146	196	332	456	522	489	428	311	178	110	57	27	6	2	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	6	1	1	3	1	1	4	2	0	1	0	2	1	2	2	1	0	0	0	2	0	3	2	3	12	21	29	62	107	183	287	415	531	507	468	337	253	129	72	28	7	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	7	3	2	2	0	1	0	0	1	1	3	0	0	1	0	1	0	2	4	1	2	2	2	3	9	17	23	55	104	169	291	424	490	527	456	356	252	161	67	34	18	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	2	5	2	1	1	1	0	2	1	1	1	2	0	1	1	0	2	0	1	2	0	6	6	5	2	12	26	51	90	160	267	377	498	497	455	379	282	166	81	48	12	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	6	2	1	0	1	2	0	0	0	0	0	0	3	0	0	0	1	1	3	3	2	3	6	5	2	8	26	40	92	141	255	366	430	512	484	423	306	175	92	34	12	9	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	4	2	2	2	0	1	0	2	2	1	2	2	0	0	0	0	1	0	2	1	0	1	2	5	2	11	19	37	91	99	228	333	449	496	514	422	322	224	124	66	14	17	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	3	5	3	0	0	1	1	0	1	2	2	0	2	1	1	0	2	1	1	0	0	4	4	4	4	13	15	34	50	110	216	308	432	410	501	486	333	235	133	56	26	10	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	3	2	4	3	1	2	1	4	0	0	2	1	1	1	1	1	1	2	0	1	1	1	0	3	7	10	16	36	49	106	175	276	416	514	568	445	367	279	169	85	41	18	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	5	1	1	1	0	0	0	1	2	1	0	0	2	3	0	1	0	0	1	2	0	0	5	3	5	7	8	21	40	109	152	260	357	457	529	468	386	309	159	89	43	14	3	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
20	2	8	4	0	1	0	0	1	1	0	0	0	3	1	1	2	0	3	1	2	2	0	3	3	2	7	11	21	44	81	132	246	375	437	501	497	417	327	183	107	47	27	4	1	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	4	4	4	0	0	1	2	0	0	1	0	0	0	0	1	2	1	0	0	0	2	0	1	5	7	5	10	16	35	78	140	221	333	436	513	483	426	320	217	110	56	22	20	2	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	3	2	4	1	0	0	0	0	0	0	2	0	2	1	0	0	0	1	1	1	4	1	1	1	6	5	12	13	28	67	103	209	303	431	487	484	456	347	202	123	76	28	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	9	0	2	1	3	0	1	1	2	0	0	1	1	1	1	0	1	1	1	1	2	2	2	4	2	6	13	16	22	53	115	158	267	379	458	516	454	396	239	146	77	31	13	5	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	5	2	2	0	1	0	0	1	1	0	1	0	3	0	1	1	2	1	0	2	1	0	0	2	3	5	8	18	28	42	104	183	276	386	440	509	479	387	276	163	86	41	19	3	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
18	4	3	2	1	0	0	0	0	1	3	0	0	0	0	2	0	2	2	1	3	0	1	3	3	4	6	4	12	33	45	77	151	233	366	481	497	460	398	296	161	86	40	22	11	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	6	1	1	2	3	0	0	1	1	1	2	1	1	1	1	1	0	1	1	2	0	3	0	4	3	4	13	5	25	45	81	132	229	338	409	516	519	388	296	182	111	60	17	12	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	3	3	2	1	2	0	0	1	3	0	0	1	0	1	0	2	1	2	1	0	1	0	2	0	1	3	4	12	15	36	58	127	200	291	439	497	558	418	334	209	134	63	28	8	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	1	6	2	0	1	1	0	2	1	1	2	0	0	0	0	0	3	2	1	0	1	1	1	2	6	7	8	14	20	29	50	116	195	286	411	472	526	423	341	243	155	89	39	12	7	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	1	3	2	2	2	1	0	2	1	0	2	1	2	0	1	1	3	0	1	1	3	1	2	2	0	3	3	8	20	27	51	111	172	258	403	513	471	453	400	307	164	90	42	13	7	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	1	4	4	2	2	1	1	0	2	1	3	1	1	3	0	1	1	0	1	1	0	2	0	1	1	5	5	14	18	24	53	97	147	216	351	483	492	510	365	282	168	101	41	36	6	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	6	5	2	1	0	1	0	0	0	1	1	1	0	4	1	1	1	1	1	0	1	1	2	0	1	2	3	8	14	29	33	78	112	230	314	446	463	486	399	297	188	126	60	28	13	6	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	2	1	2	1	1	0	0	2	2	2	1	1	0	0	1	1	1	0	2	0	0	0	1	1	3	2	3	4	15	17	37	73	125	218	280	441	473	501	419	317	238	117	66	31	11	3	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	5	4	1	3	0	0	1	0	0	1	3	0	0	2	0	1	3	1	0	0	0	2	2	1	2	2	6	5	9	16	30	60	81	195	303	380	479	500	494	320	243	151	83	30	20	8	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	5	1	3	1	2	1	0	0	1	2	2	0	0	0	3	1	1	1	2	1	1	0	1	1	2	3	4	4	9	14	28	57	76	176	272	381	456	520	459	366	278	167	86	55	27	12	3	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	5	1	0	1	0	1	0	1	1	2	2	1	1	1	3	0	0	0	1	1	0	3	1	2	4	1	1	3	4	16	20	41	95	134	252	353	444	521	456	404	314	181	123	42	32	11	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	2	1	0	5	1	1	0	2	1	0	1	2	0	2	1	3	0	0	1	0	3	1	3	0	3	2	5	5	13	16	49	82	138	237	332	421	495	493	394	311	204	118	69	18	11	4	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	2	3	0	3	0	0	1	1	1	0	0	0	0	1	0	1	0	4	3	3	4	0	0	0	1	1	0	5	5	8	13	33	72	133	193	310	400	504	480	403	335	203	153	64	21	11	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	5	3	2	4	2	2	1	2	0	2	3	1	1	1	1	1	1	0	0	1	0	0	0	3	4	1	0	7	3	17	14	30	53	130	206	288	391	516	515	439	343	238	127	96	34	9	8	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	4	6	1	2	1	1	1	3	0	1	0	1	0	0	1	0	0	1	0	0	0	1	1	0	0	1	3	1	8	6	10	35	65	110	181	270	387	448	496	494	390	247	155	97	58	23	11	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	3	2	4	2	0	1	0	0	0	0	2	2	2	1	0	0	1	1	1	2	2	2	2	3	1	1	1	2	4	9	11	32	39	74	143	267	329	393	520	506	392	290	214	123	53	26	11	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	2	3	1	2	2	3	0	0	0	0	1	0	0	2	2	1	1	2	1	0	1	0	2	2	1	2	0	4	7	4	11	29	53	82	148	238	345	464	531	487	386	338	214	109	72	26	12	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	6	0	3	1	0	0	0	0	3	2	2	1	1	0	3	0	0	1	0	1	0	0	1	0	1	1	3	1	4	7	10	17	37	69	124	207	293	431	436	469	400	314	244	152	78	29	16	8	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	4	4	1	1	3	1	1	2	0	1	2	0	1	0	1	0	1	1	0	3	2	0	2	1	1	5	0	2	3	9	12	14	32	55	117	175	293	393	473	498	386	330	256	143	83	30	12	5	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	4	3	2	2	1	2	0	0	0	1	0	0	1	0	0	0	2	3	0	2	2	1	1	0	1	0	3	1	3	7	6	14	34	60	106	191	280	374	435	506	437	385	267	190	100	48	16	8	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	3	4	3	0	0	0	2	0	0	0	1	3	0	0	1	0	1	0	1	1	1	2	1	1	2	0	1	0	4	4	6	14	18	45	86	180	271	306	435	485	449	403	272	197	104	50	41	12	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	5	2	5	0	1	1	2	1	0	1	1	1	1	1	0	1	1	3	0	1	1	0	2	1	3	0	1	7	5	4	5	12	22	49	71	129	260	360	427	524	444	392	297	202	121	55	33	11	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	5	2	2	1	0	0	1	0	1	0	1	0	0	1	3	0	1	1	0	0	0	1	1	1	2	0	2	3	2	3	11	5	21	47	69	122	211	322	442	460	464	439	358	241	133	77	36	23	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	10	4	2	3	0	0	1	2	1	1	1	1	1	0	0	0	1	2	1	1	0	3	1	0	2	2	1	6	4	7	5	9	12	36	82	121	212	280	411	458	480	435	368	264	161	87	46	20	10	5	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	3	3	1	1	0	3	3	1	0	1	1	0	1	2	0	2	0	1	1	1	0	2	1	1	0	4	0	1	2	1	1	6	19	36	49	110	155	246	371	432	476	438	396	275	168	103	44	19	13	1	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	0	4	2	3	0	0	0	1	1	2	3	2	1	0	1	0	0	0	2	5	1	0	0	0	2	2	0	2	3	1	3	9	13	22	55	96	173	277	327	406	520	436	396	285	198	100	66	26	12	1	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	4	4	2	2	1	0	1	0	1	2	0	0	0	0	0	2	0	0	0	1	0	1	4	1	1	1	1	0	1	2	1	9	12	18	59	94	139	218	360	399	447	506	417	276	190	115	68	32	9	5	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	5	0	4	0	0	3	0	1	3	1	2	0	1	1	0	0	2	2	0	1	0	2	0	3	0	2	1	3	5	3	5	5	8	23	41	69	120	189	313	408	512	458	416	341	231	139	79	23	15	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	6	4	4	3	1	3	3	0	2	0	1	0	1	1	1	1	0	2	3	1	0	1	2	1	4	0	1	1	1	1	3	9	11	16	33	74	121	198	284	397	408	496	391	366	236	161	88	52	19	9	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	4	1	1	1	1	0	1	1	1	1	1	2	2	1	0	2	3	2	1	2	1	2	0	0	2	1	1	0	5	3	3	9	19	23	58	106	192	272	396	462	492	423	353	252	200	110	58	20	15	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	5	2	4	1	1	1	2	0	0	0	1	0	0	2	4	2	1	1	1	1	1	3	1	2	0	0	0	1	0	5	1	6	11	12	22	60	106	163	264	334	434	482	455	363	307	192	112	54	30	9	4	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	2	5	0	0	1	1	0	0	3	0	0	2	1	0	0	0	1	1	0	0	1	2	1	4	1	2	2	1	2	0	5	6	9	17	27	43	78	126	239	345	437	458	494	421	340	211	114	70	42	9	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	3	5	3	0	2	1	0	1	0	0	0	2	0	1	0	1	1	1	2	3	0	2	0	1	1	2	0	1	2	2	3	0	7	12	17	42	79	142	223	310	438	459	457	414	352	213	145	86	30	18	7	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	5	3	2	0	0	2	0	0	2	2	0	1	0	0	0	0	2	0	1	1	2	0	1	0	1	2	0	2	2	3	2	4	8	17	18	44	66	114	198	293	382	473	493	446	361	226	176	83	59	16	5	7	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	1	3	1	0	0	0	0	0	0	1	0	1	3	0	0	3	0	4	0	1	1	2	1	1	2	0	1	3	1	2	2	4	1	10	16	32	57	91	187	293	394	479	454	434	364	292	175	79	47	17	11	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	3	2	2	1	2	1	1	0	0	1	0	1	1	2	0	0	1	1	0	2	0	3	1	0	2	3	0	1	0	3	4	3	7	5	15	24	65	107	181	299	330	458	511	443	373	288	204	109	58	20	10	5	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	6	4	6	2	1	0	1	0	3	1	1	0	1	1	1	2	2	1	1	0	1	0	0	1	3	0	0	4	1	2	5	1	4	7	14	27	52	81	156	251	319	389	445	473	370	311	210	152	72	23	16	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	4	4	5	1	1	2	2	1	0	0	1	0	1	2	0	1	1	1	2	1	1	2	1	2	2	2	2	0	5	2	1	0	7	9	8	13	42	90	154	227	349	370	483	464	405	346	242	144	84	46	17	6	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	5	0	2	3	1	1	2	0	0	0	1	2	3	1	0	2	1	1	2	1	2	1	1	4	0	1	1	2	1	2	0	7	5	6	11	19	38	70	115	208	312	382	444	469	415	349	256	154	87	56	17	12	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	4	5	1	1	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	3	0	2	1	2	1	1	4	5	8	9	22	40	72	130	200	301	378	453	501	440	362	254	176	106	60	26	7	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	3	0	3	2	1	1	2	1	0	0	1	0	2	0	0	1	0	1	0	0	2	3	1	1	1	1	1	1	0	1	2	2	2	3	7	20	27	66	94	170	286	372	451	459	450	359	303	203	106	39	24	17	4	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	4	3	5	0	1	0	2	1	1	3	1	1	0	1	1	0	1	1	0	0	3	1	1	1	3	1	0	1	1	0	2	2	2	4	7	10	26	48	99	163	264	331	412	502	461	394	303	235	129	76	25	5	8	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	4	0	3	2	0	0	2	1	1	0	2	1	1	2	2	0	0	0	0	0	5	0	0	1	2	2	2	1	0	0	0	0	3	9	3	13	29	40	94	150	220	328	384	466	467	409	296	214	157	82	42	15	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	13	3	1	0	1	0	0	2	0	0	0	0	0	1	0	0	0	1	1	3	0	0	2	0	3	0	0	0	1	1	3	2	4	2	8	19	15	36	56	138	200	287	370	462	452	426	334	255	149	96	49	18	5	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	2	0	5	1	4	0	1	1	2	2	1	1	1	3	0	2	2	2	1	0	1	0	1	2	1	2	2	0	2	1	1	0	0	2	4	11	21	38	62	117	185	266	344	493	460	454	343	246	181	106	50	19	9	2	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	2	6	3	0	0	0	1	3	2	2	1	0	1	0	0	0	1	1	1	0	0	0	1	0	0	1	0	0	1	1	0	1	0	5	1	13	17	40	56	107	162	261	347	410	457	431	350	254	193	117	52	34	9	4	3	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	5	3	3	1	2	1	1	1	1	0	0	0	1	0	0	0	2	2	1	2	1	2	0	3	1	4	3	0	1	1	1	0	1	4	10	9	17	24	55	104	148	262	336	436	460	449	396	276	203	117	67	37	13	11	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	5	4	0	0	1	2	1	0	0	0	2	3	0	0	1	1	0	2	2	0	1	1	0	1	2	2	0	2	3	0	2	2	2	1	6	13	11	24	55	65	145	223	348	396	460	448	418	308	226	125	83	48	18	9	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	3	3	2	3	1	0	0	0	2	0	0	0	1	0	3	0	2	1	0	1	1	5	2	1	0	1	0	1	0	2	1	1	3	3	2	4	8	23	38	77	146	192	307	403	438	432	416	348	247	170	75	43	29	11	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	7	5	0	1	0	1	1	0	0	1	2	2	4	0	2	3	1	4	1	2	1	0	1	1	1	2	2	3	1	1	3	2	1	1	6	6	10	18	31	68	116	205	275	344	453	460	391	353	257	174	91	57	26	11	9	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	3	1	1	1	3	1	0	0	3	2	0	2	1	1	1	1	1	1	1	0	0	1	1	3	1	1	3	2	0	0	1	2	4	6	3	9	5	19	29	58	95	194	272	352	387	449	436	366	283	199	97	43	37	16	4	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	5	2	4	3	1	0	0	0	2	2	0	0	0	1	3	0	1	1	0	0	1	1	1	1	0	1	1	0	1	0	0	1	1	1	6	5	14	12	25	54	104	170	247	320	404	452	425	347	313	226	125	60	38	18	6	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	1	3	1	3	1	1	0	3	1	1	0	0	2	0	1	1	1	1	2	1	1	2	1	1	1	0	0	0	1	0	0	0	1	3	5	3	8	15	32	48	85	133	203	318	389	456	460	425	300	207	139	79	31	26	5	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	0	2	3	2	0	1	1	2	2	1	1	0	0	0	2	1	3	1	0	0	3	0	3	2	0	2	0	1	2	0	1	2	2	5	5	3	11	11	25	46	78	125	222	304	370	478	475	437	354	248	156	86	50	27	14	1	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	1	2	3	3	1	1	1	1	1	2	2	0	3	0	1	0	3	1	2	1	0	1	1	0	0	2	0	3	1	1	0	2	1	2	1	5	8	11	25	27	65	127	177	296	344	429	489	423	362	263	175	107	48	17	13	7	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	5	2	2	1	1	2	2	1	0	0	1	0	0	0	0	2	0	0	0	0	2	0	0	1	3	1	1	0	1	2	0	1	2	0	0	1	5	10	26	16	61	126	181	251	334	428	474	444	387	309	180	129	57	30	10	9	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	7	2	1	0	1	0	3	0	1	0	2	2	0	0	0	1	2	1	1	5	1	2	0	0	0	2	1	4	2	5	0	0	2	2	5	7	5	7	16	26	62	91	152	249	327	409	446	445	413	303	202	143	77	36	19	7	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	2	2	4	2	2	0	0	2	0	3	2	0	1	1	0	0	2	1	1	2	1	0	3	2	2	1	0	0	0	0	2	4	2	1	1	3	3	6	13	35	59	105	147	227	339	418	454	452	388	337	250	142	86	42	18	6	3	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	1	3	1	1	1	0	0	0	0	1	2	2	0	1	0	0	0	0	0	1	1	0	1	1	1	0	0	0	2	1	2	2	2	3	3	1	2	9	18	27	53	66	133	196	283	396	417	458	375	337	226	153	94	46	20	9	4	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	0	0	1	2	1	2	1	1	0	0	0	0	2	0	1	0	1	1	0	2	1	1	0	3	2	2	2	3	2	1	2	0	3	2	3	0	4	5	18	15	30	60	118	197	297	376	445	449	393	342	231	177	115	47	28	15	5	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	6	0	2	4	0	1	2	0	0	0	2	0	1	0	1	0	2	1	1	1	1	1	1	0	2	2	0	1	3	0	1	1	1	4	4	2	4	7	10	26	46	53	105	168	269	338	434	421	467	351	295	190	100	66	35	18	4	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	1	1	2	2	2	2	1	0	3	0	1	1	0	1	1	0	1	1	1	1	0	0	1	1	3	0	0	1	2	1	1	2	0	5	0	3	1	8	9	18	32	58	103	186	264	372	426	446	425	379	306	214	146	87	42	17	7	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
19	1	3	3	1	1	3	2	0	1	0	1	0	0	2	1	1	0	0	1	0	2	0	3	1	3	0	1	1	0	0	3	1	0	1	3	4	4	3	6	11	28	53	101	142	211	312	397	435	433	416	310	219	135	98	32	17	8	1	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	4	1	0	1	1	2	1	0	0	2	0	0	1	1	1	0	1	2	0	0	3	1	3	1	0	3	1	1	1	2	1	0	1	5	3	1	5	6	7	10	20	40	65	135	228	327	392	433	434	449	305	221	143	90	50	19	6	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	3	3	4	0	1	1	0	1	2	1	1	0	3	0	0	1	0	2	1	1	1	2	1	1	1	1	0	0	2	3	1	0	2	2	2	1	3	5	6	9	18	47	87	116	189	305	375	419	430	421	353	264	159	107	57	20	17	5	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	5	3	1	5	2	3	0	1	3	0	2	2	0	1	0	0	0	2	0	5	0	1	0	2	2	2	0	0	1	2	1	3	3	0	2	1	1	3	4	10	18	34	60	122	176	274	313	402	450	453	400	254	174	119	71	35	14	3	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	4	1	1	0	2	1	0	2	0	0	1	0	0	0	2	2	0	0	1	0	2	1	2	1	1	1	1	0	0	1	0	3	2	2	2	4	4	4	7	19	28	59	85	170	217	341	432	422	463	352	298	219	140	73	35	19	7	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	3	1	1	2	1	1	1	1	0	2	1	0	1	2	2	1	0	0	1	1	0	0	0	2	1	1	0	2	0	3	0	0	1	1	2	3	4	2	3	12	16	19	45	85	148	226	312	338	443	465	407	311	220	124	74	37	22	12	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	8	2	1	1	1	2	2	0	0	0	0	0	1	0	0	0	2	2	1	1	1	2	0	2	3	1	1	1	1	0	2	0	1	1	2	1	1	3	3	7	13	27	49	79	153	193	278	348	488	496	399	333	227	156	92	49	13	6	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	6	1	1	2	0	1	2	1	0	0	1	0	0	0	0	2	1	0	1	0	1	3	2	0	0	1	1	2	1	0	0	1	1	1	2	0	0	6	5	7	8	23	53	73	133	199	291	352	404	451	417	357	253	186	88	53	35	10	3	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	2	2	2	4	1	1	0	3	1	2	1	0	2	0	1	1	0	3	1	1	2	0	1	5	1	1	0	1	0	0	1	0	1	0	3	5	1	4	9	8	30	36	56	115	212	297	365	444	432	432	376	276	203	138	68	34	14	2	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	5	3	2	2	0	0	0	0	1	1	1	0	0	1	0	0	2	0	2	1	1	2	2	1	0	0	1	2	0	3	1	2	1	1	1	1	1	1	3	6	8	19	26	47	85	158	238	314	413	440	415	394	290	167	136	70	39	24	6	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	4	1	3	1	1	1	1	0	0	0	1	0	1	0	0	0	1	1	3	0	3	0	0	0	1	2	0	0	3	1	0	0	1	3	3	1	0	3	4	6	10	14	34	60	101	177	228	312	397	439	455	428	324	223	129	87	40	20	3	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	4	4	1	4	0	1	1	1	2	0	0	1	1	1	2	3	1	0	1	0	1	2	0	0	2	1	2	4	2	0	1	2	2	1	2	0	1	3	2	4	6	12	18	38	99	135	224	314	365	436	446	426	321	220	158	85	54	25	16	5	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	7	2	2	1	1	0	0	0	0	2	0	1	1	2	0	0	0	0	1	2	1	2	0	1	1	0	2	1	1	1	1	1	0	1	1	0	2	1	2	7	6	14	24	28	64	153	191	280	374	477	422	424	383	254	175	114	51	25	18	3	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	5	1	0	2	0	1	2	0	0	0	1	1	2	1	1	1	0	2	0	2	0	0	0	1	0	0	1	1	0	0	0	0	0	1	3	3	4	3	5	4	12	21	38	71	107	200	278	356	423	465	422	388	286	184	147	65	46	13	10	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	3	1	2	2	0	1	1	0	1	1	1	1	1	0	1	0	0	0	2	0	1	2	0	3	0	2	0	4	0	1	0	2	2	1	1	0	0	0	1	4	6	7	16	37	58	92	168	256	349	376	444	415	372	318	208	143	78	46	15	11	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	3	3	1	0	1	1	1	0	0	1	0	1	1	1	0	0	1	1	1	1	0	0	2	1	1	3	0	1	1	0	1	0	1	4	1	2	0	1	4	9	5	20	30	45	88	158	215	315	452	465	443	383	351	241	147	55	60	22	9	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	5	2	1	2	0	2	0	0	1	0	0	0	2	0	0	1	1	1	1	0	0	1	3	1	2	0	1	1	1	0	0	0	2	1	1	1	1	1	5	2	0	13	15	36	51	89	133	199	282	349	485	434	400	343	279	165	83	59	17	11	5	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	3	5	1	0	0	2	1	0	0	2	1	1	0	2	2	1	0	0	1	1	2	0	1	2	1	2	3	3	1	2	3	0	1	2	0	0	2	1	0	2	6	7	12	24	35	65	149	218	268	363	416	438	395	351	247	169	108	64	34	11	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	4	1	0	1	0	3	2	2	0	0	0	1	2	1	0	2	0	1	1	0	1	1	0	1	0	1	0	1	1	0	1	1	1	1	2	3	1	0	2	2	7	6	8	22	35	72	106	180	269	348	414	428	425	338	270	193	108	58	39	20	10	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	4	2	0	2	1	2	0	0	0	1	0	2	2	1	0	1	1	1	2	0	1	1	2	3	1	1	0	0	0	3	1	3	0	0	2	0	2	2	1	2	8	5	2	21	27	58	101	179	281	334	378	413	439	382	316	229	140	82	38	17	7	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	3	5	6	0	0	3	0	1	1	0	1	3	0	2	0	1	0	1	1	1	0	4	0	0	3	0	1	3	0	4	0	2	1	1	1	3	3	0	2	3	5	8	9	13	31	48	109	134	230	321	409	412	436	373	290	225	155	93	43	17	12	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	2	4	5	2	5	2	0	1	0	1	0	0	1	1	0	0	2	0	0	1	1	2	1	1	3	0	1	2	3	1	3	1	3	1	0	1	1	4	3	1	2	5	6	8	34	53	85	141	219	296	354	423	437	390	324	240	146	111	48	37	15	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	1	3	4	0	1	0	1	1	1	0	0	0	1	2	1	0	1	0	0	1	0	0	2	3	0	0	1	2	1	2	0	0	1	1	0	0	2	0	2	1	3	3	10	14	23	47	66	125	196	314	371	428	448	422	351	258	185	101	74	35	10	7	0	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	5	2	4	2	1	0	1	0	0	1	1	0	1	1	1	2	0	1	1	2	3	2	1	1	1	0	1	0	1	3	3	0	4	1	1	2	1	5	4	3	3	3	5	14	18	31	65	114	181	290	383	406	459	422	356	310	221	119	67	29	15	12	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	6	4	1	3	0	2	0	0	1	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	1	2	2	0	0	0	0	0	5	0	1	2	4	4	1	14	9	24	32	66	106	172	255	332	413	455	446	335	277	225	161	70	49	18	1	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	3	2	3	0	0	0	2	1	0	1	1	1	2	0	1	3	1	1	1	2	0	3	0	1	1	0	4	0	3	0	2	0	0	2	0	0	0	1	2	0	3	6	2	11	13	35	50	108	165	228	271	396	444	411	367	339	238	147	82	41	27	6	6	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	3	3	0	0	0	0	2	1	3	0	0	1	1	0	2	0	2	0	1	1	0	0	1	1	0	0	7	1	0	0	1	0	1	0	0	1	0	2	0	3	4	7	6	16	23	44	88	134	190	314	385	385	405	402	325	256	185	96	55	31	18	3	1	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	1	3	3	2	1	0	1	0	1	0	0	2	0	1	0	1	2	0	3	1	1	0	1	0	1	2	1	1	0	0	1	1	0	1	1	2	2	0	3	4	0	6	3	11	14	21	47	75	141	216	259	367	412	432	412	368	256	159	121	61	38	15	4	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	6	2	5	2	2	0	2	1	0	2	0	0	2	2	1	1	1	3	3	0	1	1	1	0	1	2	1	1	1	0	2	1	1	0	1	2	4	3	3	2	2	5	1	5	16	24	37	75	116	204	244	325	376	434	407	369	273	200	121	67	37	15	2	4	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
17	4	4	1	2	1	1	1	1	0	0	0	0	3	1	1	2	0	0	1	0	0	3	1	2	0	0	1	1	2	2	0	3	0	1	1	3	1	1	1	2	1	6	6	8	12	16	45	75	110	176	234	358	398	455	409	349	287	200	142	74	54	18	4	7	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	2	4	1	0	0	0	1	0	2	1	1	0	2	1	0	1	1	0	1	0	0	0	0	2	2	0	1	0	1	1	1	0	2	1	0	2	2	1	1	0	2	7	9	5	9	20	25	54	93	152	233	287	411	437	410	382	303	239	179	89	50	22	16	4	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
15	8	2	2	2	1	1	1	0	2	1	1	2	2	1	1	1	1	2	1	2	0	1	0	4	0	1	2	4	0	1	0	1	1	3	1	0	0	0	4	1	1	2	6	4	7	18	28	60	94	161	230	292	418	416	420	369	314	231	168	99	58	24	15	7	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	0	3	3	0	2	0	0	2	0	1	1	2	1	1	0	0	1	2	2	0	1	2	1	0	0	0	1	1	0	0	2	2	1	0	1	0	0	0	3	0	5	6	4	5	17	27	44	63	140	196	282	338	441	400	401	323	267	159	110	74	37	21	6	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	6	1	2	2	1	0	1	1	3	1	0	2	0	1	2	1	0	0	2	1	1	1	1	0	1	2	2	1	1	0	2	2	1	1	1	1	1	1	2	0	1	6	2	5	9	16	15	37	80	105	194	250	345	381	435	407	311	268	200	122	62	34	16	6	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	2	3	3	2	1	1	0	1	1	0	0	2	1	1	0	1	0	0	0	0	2	3	0	1	1	1	3	1	4	1	2	2	3	1	1	1	0	1	1	1	4	1	4	3	8	9	19	36	63	91	187	248	331	382	414	452	395	343	223	106	87	48	24	12	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
16	4	6	3	2	2	0	3	1	0	0	1	1	0	0	1	1	0	2	0	3	2	0	1	2	1	1	0	1	4	4	1	1	2	1	2	1	3	0	2	0	0	2	2	4	9	12	15	24	57	107	169	229	307	339	437	460	373	320	208	167	95	62	31	11	7	3	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	2	2	5	2	0	2	1	0	0	3	1	0	3	3	0	0	0	0	0	2	1	0	0	1	1	0	1	0	0	1	1	1	0	1	0	0	0	2	1	0	3	3	1	5	4	9	10	23	58	94	149	224	304	395	427	406	433	334	237	155	87	51	28	20	9	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	3	4	2	1	3	1	0	1	0	0	0	0	3	2	0	2	2	3	0	0	1	0	0	0	2	1	1	1	1	1	1	1	0	1	2	0	1	3	2	0	0	0	2	1	3	13	14	32	44	78	123	194	297	341	402	445	391	355	263	163	106	53	31	10	8	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	3	2	1	2	1	1	3	0	0	0	1	1	3	0	0	1	2	1	1	0	1	1	2	3	3	1	1	1	0	1	1	0	2	0	1	1	2	0	0	3	4	3	2	3	7	6	19	20	51	88	116	201	257	315	401	428	415	327	269	182	137	75	47	21	4	6	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	1	2	2	2	1	1	0	2	1	0	1	0	2	1	1	2	1	1	1	1	1	2	1	2	1	3	2	2	0	0	3	2	2	0	1	2	0	1	1	0	2	0	1	2	3	2	8	25	28	83	110	186	272	312	424	416	424	394	281	204	129	91	36	25	9	3	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
14	3	1	2	2	1	1	1	2	2	3	0	0	2	2	0	0	1	3	2	1	4	1	1	2	0	1	0	0	2	2	1	0	0	1	2	1	0	2	1	0	1	1	3	3	5	6	15	28	34	64	93	171	232	312	371	418	418	352	317	220	157	84	58	21	10	1	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	3	0	1	2	1	0	0	1	1	2	0	0	1	2	0	0	0	0	1	0	1	0	1	3	1	2	1	0	1	3	0	1	2	0	3	0	1	1	3	0	0	3	1	4	3	6	14	12	35	65	89	181	211	312	396	396	456	424	341	257	154	95	50	37	15	7	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	3	2	1	1	0	1	0	0	0	0	0	1	4	0	0	0	0	1	0	1	1	1	3	2	2	1	0	0	0	0	0	1	0	1	2	1	2	1	0	0	0	1	4	2	3	12	18	29	50	89	138	188	310	380	416	449	389	364	268	164	125	68	29	14	4	2	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	4	1	5	5	3	1	1	1	0	2	0	3	0	0	3	2	0	0	0	1	3	2	0	1	0	0	0	0	0	0	0	0	1	1	0	2	2	2	1	3	2	0	1	4	4	3	7	13	26	36	82	119	230	247	337	412	414	394	370	288	167	122	75	49	14	6	3	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	5	2	3	3	1	0	2	1	2	2	0	0	1	0	0	1	0	3	1	0	2	2	0	0	1	1	0	0	0	4	1	3	3	1	1	1	1	1	1	1	0	3	3	5	4	10	13	21	45	66	102	172	228	343	438	425	420	375	295	186	151	74	39	19	8	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	4	2	2	2	0	0	0	0	2	2	3	2	0	0	1	1	0	0	0	2	0	1	1	2	0	1	4	0	0	2	1	1	1	3	0	0	0	0	0	3	2	2	1	3	4	7	8	20	41	53	99	169	233	328	398	433	428	351	292	233	149	85	50	35	12	9	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	3	3	3	1	1	1	2	1	2	1	1	0	1	0	2	0	0	0	2	2	1	1	1	1	1	2	0	1	1	0	0	1	0	1	1	1	2	0	0	0	1	1	0	1	0	3	2	8	22	32	57	104	168	261	293	400	431	414	355	346	235	168	100	48	37	16	8	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	2	1	3	1	2	0	0	0	0	0	0	0	0	0	1	0	2	3	0	1	0	1	3	1	0	3	0	1	2	1	1	2	3	0	1	0	1	0	1	3	0	2	3	2	2	2	3	6	21	32	49	91	156	207	281	343	409	426	374	337	238	182	127	59	53	18	4	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	2	7	1	2	0	3	0	1	0	0	1	0	2	0	0	1	1	1	1	1	1	2	3	1	2	1	1	2	0	0	1	0	0	1	3	0	0	2	2	1	2	2	1	1	4	1	9	7	13	42	55	84	131	204	281	325	434	455	409	340	289	210	115	92	61	18	10	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	1	2	2	0	3	0	0	0	0	1	1	1	1	0	1	1	1	2	1	2	1	1	0	0	0	2	1	0	1	0	0	2	1	2	1	3	1	1	0	1	1	1	3	2	5	5	11	12	15	38	68	104	177	287	302	400	414	428	357	264	217	140	77	39	23	10	3	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	1	3	2	2	2	0	1	0	0	1	2	1	1	0	1	0	1	1	0	0	1	3	1	1	2	0	3	3	1	0	0	0	1	0	0	1	2	2	2	1	0	1	2	1	3	2	2	6	12	13	34	58	126	186	231	304	397	404	404	371	287	219	158	75	53	31	5	8	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	2	1	2	0	2	0	0	2	1	0	0	0	1	0	0	1	1	2	0	0	0	1	1	1	2	1	1	0	0	1	1	2	1	0	1	1	1	1	1	1	0	1	1	2	3	2	4	7	12	35	48	109	155	217	296	373	428	406	369	328	229	184	114	76	20	16	7	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	3	0	3	0	0	0	1	1	0	1	1	1	2	0	1	1	0	0	1	0	0	1	1	2	1	2	1	1	1	1	0	3	0	1	1	1	0	5	0	1	1	4	2	0	2	4	0	5	13	35	65	88	170	198	300	369	382	456	402	341	253	168	112	68	44	20	8	4	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	2	1	3	1	4	0	0	1	3	0	2	0	1	1	0	1	0	0	1	2	0	0	1	1	0	1	1	3	0	4	2	1	1	0	2	1	3	1	0	2	1	1	0	4	2	0	6	4	9	14	19	42	74	145	189	297	340	370	428	396	346	270	195	137	84	47	17	8	4	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	3	2	5	1	0	1	0	2	1	2	1	0	3	0	2	3	3	0	2	0	3	2	2	0	2	0	0	1	0	1	1	1	3	2	1	1	1	2	1	2	2	0	1	0	2	3	6	6	5	17	28	52	69	107	150	237	374	397	396	402	366	296	204	132	83	42	25	13	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	0	5	1	0	1	3	0	2	2	1	0	1	0	2	0	2	1	0	2	0	2	1	0	1	3	2	2	3	2	2	0	0	2	1	1	3	1	1	3	0	2	2	1	3	1	1	4	4	4	18	40	63	125	188	252	287	393	454	418	375	291	246	176	96	50	27	16	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	2	2	1	2	2	3	0	1	2	0	2	3	0	0	0	0	0	0	2	0	1	0	1	1	1	1	0	1	1	2	1	1	3	1	0	1	0	0	3	1	0	0	1	1	5	2	3	5	7	8	18	35	60	94	150	223	322	382	392	388	358	351	248	163	115	60	34	14	8	1	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	1	2	0	2	1	0	0	1	3	0	1	1	1	0	0	2	1	1	0	1	2	2	1	4	0	0	2	0	1	2	2	0	5	1	1	1	2	1	0	2	0	0	2	2	1	2	3	6	7	5	17	30	54	93	121	213	265	346	406	449	349	298	245	193	110	75	43	18	9	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	3	4	1	0	1	3	0	0	1	2	2	3	1	0	3	1	0	0	5	1	0	1	1	2	0	2	4	0	3	0	1	2	0	2	1	1	1	0	1	3	1	2	0	1	2	3	0	3	5	10	15	32	39	83	127	200	263	340	424	438	437	345	297	204	135	73	38	18	6	3	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	3	8	1	1	1	3	0	0	1	1	1	0	2	3	2	1	1	0	2	1	0	4	1	2	2	0	2	0	1	3	0	0	1	2	1	3	0	0	2	0	2	0	3	0	5	2	2	4	6	5	13	25	41	90	120	179	241	316	377	395	389	350	301	226	149	78	41	21	14	1	2	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	2	4	2	3	1	1	0	0	0	2	2	1	1	0	1	1	2	0	1	1	1	0	1	1	0	0	2	1	0	0	1	0	0	1	2	1	2	0	0	0	3	1	1	1	2	2	2	6	2	7	12	14	43	67	103	181	234	296	394	404	453	366	294	232	175	116	56	29	9	5	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	3	3	1	1	3	2	0	0	1	1	1	1	2	3	1	4	0	0	1	0	0	0	1	0	1	1	1	2	1	2	1	1	0	1	2	1	2	0	0	3	1	0	1	0	1	1	1	6	4	5	11	22	38	59	92	155	230	299	338	393	422	367	337	222	159	97	66	28	17	10	2	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	4	1	2	0	0	0	0	1	0	3	1	1	0	2	0	2	1	2	0	2	0	0	1	0	1	0	1	2	1	2	1	1	3	1	2	2	0	2	1	0	1	2	0	1	1	4	2	2	7	10	20	30	57	103	153	213	300	308	364	461	383	323	231	188	130	65	51	22	10	8	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	3	4	3	1	0	2	1	1	0	0	0	1	0	2	3	1	1	1	2	1	0	0	0	2	1	1	2	2	4	1	2	1	2	1	1	1	1	2	1	0	2	2	2	1	2	0	3	1	5	2	9	20	27	43	77	151	196	272	355	367	394	402	355	225	181	133	67	38	27	10	2	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	2	1	2	0	1	2	0	0	1	3	0	0	1	0	1	0	0	1	3	2	0	1	0	1	1	1	2	1	0	1	1	2	2	1	2	1	1	3	2	0	2	1	0	1	1	3	1	4	5	6	12	22	51	88	133	175	245	350	355	420	434	355	275	201	134	77	47	20	14	6	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	5	2	3	0	0	1	1	2	2	2	1	0	0	1	1	1	0	0	2	0	0	2	1	3	3	1	0	1	0	1	1	1	1	0	0	0	1	0	1	0	0	1	0	2	0	2	2	2	2	0	13	20	40	68	132	162	235	332	416	404	453	351	304	190	150	113	57	26	12	5	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	3	2	2	3	2	1	0	1	1	0	0	0	0	2	1	0	1	0	1	1	2	0	1	3	1	0	1	0	1	3	1	1	2	0	1	0	1	1	6	2	2	2	0	2	1	1	1	2	3	2	6	10	18	34	64	103	152	246	312	357	436	429	366	318	245	168	98	48	22	14	2	7	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	0	5	1	4	0	1	1	0	0	0	0	0	1	1	2	0	3	0	1	0	1	0	2	0	0	1	0	0	0	0	0	1	0	0	3	0	0	1	3	1	0	1	1	0	1	0	1	5	3	5	5	5	17	27	59	94	154	205	314	345	427	466	366	273	241	177	136	60	45	20	8	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	3	2	5	1	2	0	0	0	0	2	0	1	0	0	0	1	2	0	0	0	1	1	2	0	1	0	1	1	3	2	2	1	1	0	2	0	4	2	2	0	1	0	1	0	3	0	4	0	3	4	5	7	19	26	52	106	136	211	263	342	376	418	360	369	251	199	115	74	44	21	10	8	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	6	2	1	2	0	1	0	1	1	0	1	0	0	1	4	1	2	1	1	0	1	0	1	0	1	1	0	1	0	1	1	1	3	0	0	2	0	1	1	2	0	1	0	3	1	1	2	2	2	0	15	15	28	39	72	137	186	234	313	418	408	408	361	260	195	141	88	50	22	10	6	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	4	1	3	2	0	0	2	0	3	0	0	0	2	0	1	2	1	2	0	2	0	2	2	1	0	1	1	1	1	1	1	2	0	0	2	1	1	1	1	2	4	1	0	1	1	3	1	2	0	4	1	9	13	20	36	65	108	153	226	294	369	409	392	335	304	240	121	93	52	31	13	3	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	3	4	3	0	1	0	0	0	1	2	1	1	2	2	0	2	0	0	0	2	1	0	0	1	1	0	1	0	0	0	1	2	0	1	0	1	2	2	0	1	1	0	0	1	2	1	1	4	2	4	2	8	14	26	25	77	77	171	237	304	348	420	415	336	296	246	175	86	64	31	17	5	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	4	2	0	0	1	1	0	1	0	0	3	0	0	0	1	0	1	0	3	0	1	2	1	1	1	2	1	0	1	1	1	1	1	0	1	3	2	0	0	0	1	1	1	1	2	3	1	6	2	5	6	5	18	32	58	99	151	227	277	317	384	394	383	326	251	177	117	72	37	20	8	3	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	2	2	4	0	0	0	1	1	0	0	1	0	1	1	0	1	0	3	0	1	0	1	1	1	0	0	3	2	0	1	0	0	0	0	0	1	1	2	2	0	0	0	0	1	3	4	2	1	0	4	6	7	13	13	25	60	84	131	229	280	358	403	403	397	338	269	190	138	78	31	19	12	4	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
12	1	5	2	1	1	3	1	0	1	0	1	1	1	2	1	0	0	1	2	0	1	0	0	1	0	2	3	1	1	0	3	0	0	1	1	0	2	2	0	1	1	1	0	0	1	3	2	0	0	2	6	9	10	15	21	42	69	141	188	260	329	356	405	388	359	313	214	131	87	43	22	10	7	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	4	4	2	3	1	1	0	0	0	0	0	0	1	1	0	3	0	2	1	0	2	0	0	2	0	0	0	1	0	1	1	1	3	2	1	0	0	1	0	1	0	0	0	2	1	1	0	1	3	2	5	6	6	12	20	43	65	137	168	216	314	408	404	384	337	290	217	161	101	49	34	10	11	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	3	1	0	2	0	0	0	0	2	0	0	0	2	1	1	1	3	0	1	0	1	2	1	0	1	1	0	1	3	3	0	1	0	4	4	1	1	1	1	1	2	0	1	2	0	0	1	1	2	1	3	6	6	12	20	28	69	103	170	235	285	388	408	381	342	318	221	174	96	59	34	19	6	6	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	3	1	1	1	1	0	3	0	0	0	2	2	0	0	0	1	1	1	0	0	1	1	3	1	2	2	0	0	3	1	0	2	1	1	3	2	1	1	2	3	2	3	0	3	1	0	1	2	1	3	8	8	13	15	22	57	107	147	198	292	329	409	417	361	308	270	214	127	69	36	16	9	5	3	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	0	2	2	2	0	1	0	1	1	1	1	2	1	1	1	1	0	0	1	1	0	1	0	1	1	0	0	1	0	1	0	1	0	2	0	2	0	0	1	1	1	3	4	0	1	1	1	3	1	2	2	3	7	6	16	27	62	92	131	195	270	335	388	378	393	334	259	175	134	80	53	28	8	7	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	1	0	3	0	1	1	0	1	1	2	0	0	0	1	0	0	1	3	1	0	1	0	1	1	1	0	1	2	1	1	1	2	0	2	2	0	1	1	0	1	2	0	1	1	0	2	2	0	2	5	2	4	5	14	28	48	68	110	191	274	333	384	415	361	326	267	210	133	86	33	22	14	7	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	3	1	0	1	1	2	0	1	1	1	0	0	0	0	0	1	0	1	5	1	0	3	0	2	1	1	0	3	0	0	1	3	1	0	0	0	1	1	2	1	1	3	1	4	1	1	3	2	0	1	4	2	6	8	17	18	36	74	121	183	255	309	381	402	412	305	291	231	154	100	57	41	9	8	1	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	5	3	1	1	0	1	0	2	2	0	0	1	1	3	0	2	2	2	0	2	1	1	0	1	1	0	0	0	4	1	1	3	2	0	1	1	0	0	3	2	0	2	0	1	0	3	2	2	1	1	4	4	7	8	20	28	57	85	167	228	304	357	377	392	366	337	221	167	110	59	37	18	8	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	2	2	3	0	2	1	0	2	2	1	0	0	1	0	2	0	1	2	0	1	2	2	0	2	0	0	0	2	0	1	0	1	0	3	0	1	1	0	1	0	2	1	1	1	0	2	1	4	3	0	3	1	6	6	18	25	65	95	172	200	288	375	397	389	418	289	270	159	118	70	48	21	12	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	4	5	3	2	0	0	1	0	0	1	0	0	2	0	0	3	0	0	2	0	0	3	1	0	1	0	0	0	1	3	0	2	1	1	1	0	1	0	0	1	2	1	3	0	1	1	2	3	0	0	1	1	5	9	11	14	25	64	100	119	209	300	367	367	412	386	299	277	183	126	90	45	22	10	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	1	6	2	2	0	2	1	0	0	1	0	2	1	0	2	0	1	2	2	0	3	1	0	2	0	1	3	2	0	0	0	0	0	2	1	2	0	4	3	2	2	1	1	1	3	1	1	2	3	3	2	0	4	9	10	17	25	46	67	128	202	272	353	381	383	397	340	284	210	138	83	38	20	13	7	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
11	2	4	0	1	0	1	0	1	0	0	0	0	1	2	2	0	1	2	0	1	0	1	1	0	0	0	2	2	2	1	2	3	1	1	1	1	0	3	1	1	1	0	2	2	2	0	0	0	2	1	1	4	4	3	8	18	26	55	61	135	186	241	327	363	364	443	354	259	215	157	99	74	46	14	8	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	3	0	1	2	3	2	1	0	1	0	0	0	0	0	3	0	1	2	1	0	2	1	2	0	1	1	1	1	2	0	0	0	1	0	1	2	1	1	2	1	0	2	1	2	3	2	0	2	1	1	1	2	3	2	11	15	26	39	69	98	152	225	316	335	385	429	345	287	253	128	91	76	38	19	8	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	3	4	2	0	1	2	2	0	1	1	1	1	1	0	2	0	1	0	0	1	1	1	0	0	2	1	1	1	1	2	0	3	1	2	2	2	2	1	1	1	1	1	2	1	1	3	1	1	1	2	2	2	7	3	3	10	21	34	60	106	162	214	283	344	406	413	371	320	246	205	125	67	53	24	7	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	5	1	1	1	0	0	1	0	0	1	2	1	1	0	2	2	1	0	0	1	1	2	2	1	0	0	2	2	0	1	1	1	1	0	1	2	1	1	3	0	0	1	1	0	1	1	0	0	0	0	2	3	4	1	5	11	17	32	46	88	150	205	299	339	405	423	376	315	286	179	121	73	71	25	8	7	5	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	3	3	2	1	0	1	2	1	1	0	2	0	0	0	0	3	1	1	1	2	0	1	0	1	0	1	1	1	1	1	2	0	0	0	1	1	2	0	0	1	1	1	1	2	1	0	0	1	2	3	1	4	6	3	4	12	14	25	52	90	127	172	256	295	383	404	394	305	305	208	145	91	67	18	11	7	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	0	3	2	0	0	0	1	1	1	0	1	0	1	4	0	0	0	1	0	2	0	1	1	0	1	0	0	0	3	1	2	1	2	1	0	3	2	2	1	0	0	3	0	1	0	4	2	3	0	3	1	3	2	3	4	11	21	42	73	119	176	256	345	366	390	385	364	306	219	165	106	76	32	11	8	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	4	2	1	3	2	2	0	0	0	1	1	1	1	1	2	1	1	0	2	1	0	2	2	1	1	1	2	0	0	1	0	0	0	1	0	1	0	0	1	2	2	2	1	0	0	3	1	2	0	0	4	2	3	3	6	3	14	27	35	67	110	158	232	294	369	363	368	408	344	232	166	113	69	35	14	4	5	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	1	2	4	1	0	0	0	1	1	4	0	1	0	0	2	0	2	0	1	1	2	4	2	0	1	0	1	1	2	0	2	2	0	0	1	1	0	0	0	1	1	1	1	5	2	0	2	1	1	2	1	2	2	5	9	7	27	30	66	100	155	218	282	339	393	385	365	303	243	209	104	62	40	17	12	8	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	3	3	0	1	3	0	1	0	2	0	0	1	0	1	1	0	0	1	1	0	1	1	0	3	1	3	1	0	2	0	1	0	0	3	0	1	0	1	1	1	3	2	2	0	0	4	3	2	1	1	1	1	4	4	3	8	22	29	56	95	137	238	250	323	405	399	401	349	244	157	123	85	49	22	15	4	0	2	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	0	2	1	1	1	2	3	2	3	1	3	1	1	2	0	0	0	4	0	1	0	0	1	0	2	0	1	1	1	3	1	2	1	0	4	1	0	1	0	1	0	2	1	2	3	2	2	1	1	0	3	1	2	5	4	6	27	24	47	86	132	188	280	299	393	353	382	333	277	220	149	90	69	23	18	7	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	1	1	1	0	0	1	0	1	0	1	0	0	1	1	1	0	1	0	0	1	0	0	1	0	1	1	1	1	0	0	0	1	1	0	0	1	0	2	1	1	1	2	3	3	1	3	2	4	1	1	1	0	4	3	3	6	5	10	32	56	67	130	179	240	282	359	387	365	338	303	208	143	100	56	33	13	7	3	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	3	2	0	3	2	1	1	3	0	1	1	1	0	1	0	1	2	1	2	0	2	1	1	1	1	0	1	2	0	2	1	0	1	0	1	0	1	1	1	0	0	0	0	1	1	3	1	0	1	2	0	1	2	0	8	8	7	9	29	38	55	103	170	266	307	371	366	374	355	314	244	162	120	64	36	8	11	4	1	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	2	2	2	1	2	1	0	0	0	0	0	0	0	1	1	2	0	2	0	0	1	1	1	0	3	0	0	2	0	3	1	1	0	3	2	1	1	1	1	1	2	1	2	0	1	3	3	1	4	6	0	0	3	1	7	5	8	14	25	35	63	106	167	206	294	345	400	401	350	297	247	169	111	68	47	24	8	5	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	2	2	2	1	2	0	0	2	0	1	1	0	1	1	0	0	2	1	2	2	1	1	1	0	3	2	0	0	1	1	0	2	1	3	0	0	0	0	1	0	0	1	3	2	1	2	0	2	1	2	0	1	1	0	5	6	9	15	38	43	93	147	214	259	346	401	376	379	327	243	182	132	87	46	17	9	4	4	1	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	3	4	1	2	1	0	1	1	0	0	1	0	0	2	3	2	0	0	0	1	0	0	0	1	1	0	0	1	0	0	2	0	0	3	2	0	2	0	1	0	1	0	0	2	2	2	0	1	1	2	0	0	1	1	4	3	2	6	12	34	52	82	146	214	290	327	389	389	375	339	276	186	150	88	55	26	13	7	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	2	2	1	1	0	3	1	1	0	1	0	1	0	1	1	0	0	2	1	3	0	2	0	0	3	0	2	0	0	1	2	2	2	0	0	1	1	1	2	3	2	1	0	0	0	2	1	2	1	3	0	3	1	2	1	4	5	9	17	24	34	70	147	186	285	321	355	427	393	340	287	216	140	87	64	27	12	8	6	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	2	6	0	1	1	3	0	1	1	0	0	2	2	0	0	1	2	0	0	2	2	2	2	2	2	2	1	1	1	1	0	1	1	0	2	0	0	0	0	2	3	1	1	1	1	1	1	1	1	2	1	2	1	5	6	2	11	13	22	40	75	120	155	250	288	394	369	362	353	294	249	140	114	67	32	20	6	4	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	3	1	0	1	1	0	2	0	0	1	1	2	2	0	1	1	1	1	1	2	0	0	2	0	1	1	2	0	2	2	0	1	1	0	2	1	3	0	1	0	0	1	2	1	0	1	3	2	1	1	1	1	1	2	5	5	7	11	18	32	58	88	181	230	303	349	380	371	380	294	264	160	119	85	40	21	12	7	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	2	2	1	0	1	1	1	2	0	0	0	0	0	1	2	1	0	2	1	1	0	0	0	0	1	1	3	3	0	2	1	2	1	0	1	1	1	0	3	1	2	2	1	0	3	0	1	1	4	0	0	1	3	3	0	1	3	4	16	29	49	53	104	145	228	271	371	360	373	373	288	250	203	140	96	42	30	14	6	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	2	1	0	0	0	1	1	0	1	1	1	0	2	1	0	1	1	1	0	0	1	1	1	2	0	2	0	1	0	1	1	2	1	3	2	1	2	0	2	0	4	4	1	1	1	1	3	0	0	1	1	1	1	1	1	1	5	9	24	34	52	80	113	181	268	349	394	369	389	300	281	176	139	96	53	15	10	8	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	3	1	1	0	1	0	3	2	1	0	0	2	0	0	1	0	1	1	2	0	2	0	2	0	1	0	1	0	2	1	1	3	2	2	0	0	1	1	2	1	0	1	0	3	2	0	0	1	0	1	3	1	2	1	2	6	7	8	10	23	42	86	141	175	286	312	383	373	360	342	262	228	161	95	49	31	9	13	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	1	2	2	1	1	1	0	1	0	0	1	0	1	1	1	1	1	2	1	2	1	0	3	0	0	1	0	3	1	0	0	0	1	1	1	0	0	2	0	1	0	1	0	2	1	1	1	1	3	1	2	0	1	3	5	4	3	14	12	20	41	67	114	176	268	309	358	393	421	378	273	236	172	119	62	38	23	7	2	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	0	2	1	0	0	0	0	0	0	1	1	2	0	0	1	0	0	0	2	2	0	0	2	2	0	2	1	1	1	1	1	1	2	0	0	0	0	0	1	3	0	0	0	1	2	0	3	0	0	2	2	1	2	2	1	2	3	8	6	9	19	44	67	94	168	233	309	332	416	416	361	301	237	194	124	67	40	31	10	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	2	2	2	0	0	0	0	0	2	1	0	0	1	0	0	3	1	1	0	1	2	1	1	2	0	4	2	0	2	1	1	0	0	0	2	3	2	3	1	0	0	2	1	3	0	2	1	2	0	0	1	1	1	0	4	4	2	5	12	22	31	49	86	153	219	272	315	351	386	384	282	268	199	130	87	63	29	13	3	3	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	3	2	6	1	1	0	1	0	0	0	0	1	0	1	1	1	0	0	1	0	0	1	0	1	0	1	0	0	1	0	0	0	1	0	2	1	2	3	1	4	0	3	4	0	0	0	1	1	2	0	1	1	1	1	3	1	3	3	4	8	14	33	53	86	138	179	252	340	351	379	345	299	285	202	151	82	60	29	15	6	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	8	7	4	3	1	1	1	1	0	1	1	1	0	1	1	0	2	0	0	0	1	0	1	0	2	0	1	1	2	0	0	0	2	0	1	0	1	1	1	3	1	1	2	1	1	1	3	4	1	3	0	1	0	5	4	2	1	2	3	7	19	27	55	97	121	189	253	324	394	448	386	367	287	215	169	105	59	37	15	7	3	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	2	3	3	1	0	1	2	2	0	0	1	2	1	0	1	1	1	1	0	1	1	1	0	0	1	0	2	0	0	5	1	0	0	2	1	2	1	0	3	2	0	0	2	0	0	1	1	1	2	1	1	0	1	0	2	1	4	6	9	10	30	49	74	115	172	233	314	321	376	408	323	317	218	182	109	64	38	22	12	4	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	3	4	0	1	3	2	0	0	0	0	2	1	0	1	1	2	0	1	0	0	4	0	0	2	1	1	0	0	3	1	0	1	1	0	0	2	0	0	1	0	1	2	0	1	1	2	1	2	1	2	0	2	2	1	0	2	2	3	8	8	15	28	37	66	88	185	216	289	331	379	357	361	314	255	177	124	63	41	19	17	5	6	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	2	1	0	1	0	4	0	0	1	0	0	1	0	0	2	0	0	1	3	2	0	2	2	2	0	1	4	0	2	2	1	1	1	2	1	1	3	1	1	1	0	1	2	2	0	2	1	0	3	2	5	2	1	1	3	4	4	2	5	13	25	28	75	91	162	208	250	334	391	368	372	320	264	173	128	70	48	13	13	3	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	4	2	3	1	1	1	0	1	0	1	1	1	0	1	1	1	3	0	1	2	2	0	1	1	0	0	0	0	0	0	0	0	0	1	2	1	2	0	0	0	1	0	3	0	1	0	1	2	3	0	1	2	3	0	0	0	1	3	1	6	6	13	29	59	83	143	219	254	367	368	371	365	323	273	204	161	81	56	25	17	5	3	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	2	4	1	0	1	3	0	0	0	3	2	1	0	0	0	1	0	0	1	3	0	0	1	0	1	1	1	0	0	1	0	0	0	2	0	0	0	0	1	1	2	2	1	0	2	1	1	1	1	2	3	3	0	3	2	1	1	0	14	8	16	31	44	87	126	166	281	310	332	383	371	319	313	227	157	106	50	31	23	6	1	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	2	0	4	0	1	1	3	0	0	2	2	1	1	0	1	0	0	0	0	0	0	1	2	2	0	2	2	1	1	1	1	0	0	1	1	1	1	0	0	0	0	2	0	0	2	0	0	0	1	3	1	2	1	1	0	2	2	1	2	7	13	24	45	87	121	171	239	290	345	359	395	363	315	234	174	117	62	35	26	10	4	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	1	2	4	2	2	1	1	2	2	1	1	0	1	1	0	0	0	1	0	0	0	0	2	2	4	0	1	0	0	2	2	0	2	1	0	1	0	0	3	3	1	0	1	1	1	2	0	0	0	0	1	1	0	1	2	2	1	1	10	8	18	20	42	78	134	174	233	251	338	415	367	335	319	249	183	125	80	46	20	6	3	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	2	2	1	2	1	0	0	3	1	0	1	0	0	1	1	2	1	2	0	2	0	0	1	1	2	1	1	0	0	0	2	1	0	1	1	2	1	0	2	1	1	3	0	1	1	2	1	0	2	3	1	1	3	1	3	2	2	0	3	3	7	6	20	36	53	89	150	204	297	354	367	359	394	311	263	200	125	71	52	22	15	10	5	3	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	2	1	1	2	0	0	2	0	1	0	0	0	0	0	0	1	1	1	1	0	0	1	2	0	1	3	0	0	2	0	2	0	0	0	2	1	1	2	0	0	1	0	0	3	1	2	0	1	1	2	2	1	1	0	3	2	1	3	3	8	11	17	37	57	96	140	222	255	328	411	372	358	323	258	183	159	83	44	29	10	9	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	1	4	1	1	0	0	0	1	1	1	0	3	0	0	2	0	0	1	0	0	0	1	1	0	1	1	1	1	1	2	1	0	0	0	1	1	1	2	0	2	0	1	0	1	0	2	2	1	2	0	5	0	0	2	1	0	4	1	3	4	4	9	13	27	51	92	120	184	255	350	349	350	353	344	305	208	170	96	49	39	18	5	5	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	2	3	4	1	0	1	0	1	2	3	0	1	0	0	0	1	1	1	1	0	1	0	0	2	1	0	0	2	0	1	1	0	1	1	2	2	1	0	1	2	0	1	0	0	1	0	0	1	1	2	2	2	2	4	1	1	0	1	5	6	7	6	18	24	50	72	116	198	234	290	344	375	422	351	295	211	146	98	86	35	17	12	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	3	5	1	0	2	2	2	0	1	1	2	1	2	2	2	1	0	2	1	0	1	1	0	0	1	1	4	1	0	1	3	0	1	0	1	1	1	3	0	0	0	2	0	1	1	0	1	0	0	0	2	1	2	2	1	0	1	1	2	4	5	4	18	19	37	59	109	189	206	296	360	414	390	375	304	226	186	115	82	47	29	15	3	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	1	3	1	0	2	1	1	1	1	1	1	0	0	0	0	0	0	0	1	1	0	1	1	0	1	1	0	0	1	1	2	1	0	1	0	1	1	1	2	1	3	0	1	2	0	1	1	0	1	0	2	0	0	1	1	0	4	0	0	1	8	4	10	14	29	51	97	140	205	235	337	380	432	374	293	270	198	136	86	47	22	16	8	3	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	5	0	2	1	0	0	0	0	0	1	3	0	0	0	2	0	1	0	0	3	1	1	2	2	0	2	2	3	1	1	2	1	1	0	0	3	0	1	1	0	2	0	0	1	1	1	3	0	3	3	1	0	1	0	1	1	2	5	2	3	7	7	18	34	55	103	146	196	249	333	353	394	361	351	279	181	146	97	42	31	9	6	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	3	3	2	6	2	3	1	1	2	0	0	1	3	1	1	1	0	1	2	0	2	0	0	0	4	0	1	3	1	1	3	2	1	4	2	3	0	1	0	1	0	2	2	2	0	3	0	3	0	1	1	2	0	3	6	4	2	5	2	2	3	8	3	15	26	42	68	110	192	235	365	372	385	372	343	273	208	143	107	64	27	19	5	6	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	3	1	3	1	2	1	0	0	0	1	1	3	1	0	0	0	0	1	2	0	1	4	2	0	0	1	2	2	2	1	0	1	1	0	0	2	0	2	1	0	0	0	1	1	0	2	2	0	2	2	2	0	1	1	1	1	4	2	1	2	5	6	3	14	28	39	66	129	163	229	298	337	426	358	315	283	206	163	124	75	32	27	13	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	2	0	1	1	1	4	0	0	0	0	1	1	1	0	1	0	0	2	0	1	0	0	1	2	1	0	1	1	0	2	0	2	2	0	1	1	2	0	2	1	2	0	2	3	1	1	0	0	1	1	1	0	0	3	1	0	6	0	3	7	6	9	10	25	31	70	125	144	233	267	336	366	391	358	319	244	171	132	82	55	39	18	6	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	2	2	1	1	0	2	1	1	1	0	3	0	1	0	0	2	2	0	0	1	1	0	1	1	2	1	0	1	2	1	2	2	2	1	1	0	0	1	0	1	3	1	2	1	2	0	0	0	0	0	2	0	3	2	7	0	0	2	3	4	7	7	14	14	32	76	103	161	200	276	350	349	384	380	326	283	186	128	64	53	18	9	4	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	0	0	2	2	0	1	1	0	0	2	3	2	2	1	0	0	2	1	0	0	0	0	4	1	2	1	2	0	2	1	0	1	0	2	0	0	3	1	2	0	3	0	1	1	0	1	3	1	2	1	0	0	2	3	2	1	0	1	0	3	4	8	14	17	35	54	87	140	196	254	328	340	416	399	312	262	192	167	95	58	31	14	8	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	3	1	0	1	0	0	1	0	0	1	1	0	2	1	2	0	0	0	0	1	3	0	0	1	0	0	0	1	1	0	1	3	0	0	1	0	0	0	0	2	0	0	0	0	1	1	1	1	1	0	0	1	1	1	2	1	2	3	1	2	3	5	12	10	16	29	55	100	135	181	247	326	355	385	337	302	277	214	157	103	61	35	15	9	5	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	0	3	3	0	0	1	2	0	0	0	1	0	1	2	0	0	1	0	1	0	2	1	0	1	0	1	0	0	1	1	0	3	1	1	1	1	0	0	2	1	0	1	1	0	0	0	1	0	1	1	1	2	1	1	0	2	0	1	1	4	3	8	4	18	26	49	85	132	179	241	303	359	362	404	306	283	227	183	86	58	29	20	9	8	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	4	4	1	1	0	2	1	0	0	1	2	1	0	0	0	1	2	1	1	0	1	0	1	1	1	1	1	1	1	1	0	0	1	0	1	0	1	2	1	1	4	3	0	0	0	1	2	2	1	1	0	0	2	2	0	0	0	6	0	3	0	5	7	11	20	21	37	73	110	171	203	314	346	377	387	333	297	243	194	109	73	52	21	15	3	3	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	0	2	0	1	0	1	0	1	0	0	1	2	1	1	2	1	0	0	1	0	1	0	0	2	2	0	0	2	0	1	1	0	4	3	0	2	0	1	1	1	0	0	0	1	2	2	2	0	1	0	1	0	0	3	1	0	3	4	1	2	5	3	8	11	23	35	77	111	174	204	303	307	399	380	341	296	252	171	139	96	47	18	14	7	2	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	3	0	1	0	1	1	0	1	2	3	0	0	0	1	2	1	1	0	1	2	1	0	0	2	0	0	0	2	0	1	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	2	0	2	1	0	1	2	0	2	1	0	3	1	1	3	3	2	5	7	11	25	41	50	87	136	202	234	318	389	340	353	294	264	225	175	92	59	28	20	14	6	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	3	3	2	1	0	0	2	1	1	0	2	2	0	0	1	1	1	0	2	1	1	0	1	1	1	2	1	1	0	3	1	0	1	0	0	0	1	0	0	2	2	2	2	1	3	0	1	2	0	1	0	0	3	1	2	0	0	1	1	3	3	3	7	14	17	25	58	91	134	195	249	308	363	369	359	347	270	219	124	100	71	35	13	4	1	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	5	1	1	1	0	0	0	0	0	0	0	1	2	1	0	3	0	1	0	0	0	0	1	2	1	0	3	1	1	1	2	0	1	0	1	4	2	0	0	0	1	2	3	0	2	0	4	0	0	0	1	1	2	1	1	3	3	1	2	1	3	5	5	10	20	29	45	88	131	180	245	304	366	363	353	324	273	220	158	94	73	36	22	14	8	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	1	1	1	1	3	1	1	1	0	0	0	1	0	1	1	0	0	0	0	2	2	1	0	2	0	0	0	1	0	0	1	0	0	0	2	0	0	0	1	0	2	0	0	1	2	1	2	2	1	1	0	1	0	0	1	1	1	0	1	1	3	2	3	4	10	14	30	44	76	117	170	244	281	315	359	393	357	300	239	167	116	73	44	33	16	12	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	2	1	0	0	0	1	1	0	1	0	0	2	3	3	0	1	0	1	0	1	0	1	0	0	3	0	0	0	1	1	2	1	0	2	0	0	0	2	0	4	2	2	0	1	1	0	2	1	1	0	2	1	3	1	1	2	0	1	2	4	7	3	6	21	16	50	64	116	168	220	268	359	372	350	359	306	247	200	138	98	55	33	18	9	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	1	2	0	0	0	0	0	0	1	1	3	2	1	1	1	2	0	2	0	0	0	1	3	0	0	1	0	1	2	0	1	5	0	2	1	1	0	2	1	0	1	1	1	0	1	1	1	1	2	1	1	1	0	1	1	0	2	2	0	0	1	3	5	6	8	22	31	70	114	161	208	295	280	396	393	333	320	264	206	166	96	61	41	13	9	6	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	0	4	0	1	2	0	1	0	1	0	1	1	0	0	0	2	0	1	2	0	1	4	1	1	3	0	4	2	1	1	2	0	1	0	0	1	0	2	1	4	0	0	0	0	3	0	1	0	0	3	0	3	1	2	0	1	3	1	5	0	2	5	3	2	8	14	23	38	68	87	138	210	267	290	362	337	347	293	283	221	165	97	58	32	24	6	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	3	2	0	1	2	3	0	1	0	1	0	0	1	1	1	1	1	3	0	1	0	1	0	2	2	3	3	1	0	1	1	3	0	1	1	1	2	1	0	3	1	0	2	0	2	0	1	0	0	0	2	0	1	1	0	1	1	1	0	0	2	5	2	1	9	7	21	31	57	84	117	166	258	294	348	365	366	308	271	239	182	108	87	38	20	9	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	1	0	0	1	1	0	0	0	1	0	0	0	0	0	2	0	1	0	2	0	0	1	0	0	2	1	0	2	2	2	2	0	2	0	0	0	0	1	2	0	0	1	1	3	1	1	0	0	0	0	1	0	1	1	1	1	5	1	3	3	5	2	9	10	17	25	44	94	110	186	206	276	346	370	391	310	323	252	189	111	92	51	34	18	2	3	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	2	1	3	2	3	0	3	0	2	0	0	0	0	0	1	1	0	1	1	0	0	1	1	1	0	0	1	0	2	1	2	1	0	1	2	2	3	2	1	0	0	2	2	4	0	2	3	1	3	2	0	1	0	2	1	2	1	1	2	0	1	1	6	3	6	8	16	27	41	68	105	151	186	284	318	332	360	378	282	261	191	143	84	43	37	6	10	0	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	0	0	3	3	0	0	1	0	0	2	0	0	0	1	1	0	0	1	0	1	1	2	2	1	0	0	2	1	0	0	0	1	1	2	1	2	1	0	1	5	2	1	0	2	1	2	0	1	2	0	2	0	1	0	2	0	4	1	0	1	0	4	4	6	6	2	9	24	33	57	97	150	231	289	326	339	384	335	325	255	203	167	90	59	33	22	8	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	4	0	2	1	2	1	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	1	1	1	1	1	2	2	4	1	1	0	0	2	1	0	0	0	0	0	0	0	1	3	4	1	3	1	2	2	1	2	0	3	1	1	1	0	3	2	3	2	2	3	5	6	15	19	39	59	92	132	199	240	314	351	377	382	349	280	220	143	113	70	36	19	14	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	3	2	3	1	0	0	1	1	0	1	0	0	1	0	3	0	2	0	0	2	1	3	1	1	2	0	1	0	2	1	2	2	2	1	1	1	2	2	2	3	1	2	0	1	0	1	1	0	1	0	1	3	0	1	3	3	2	1	1	2	2	1	3	5	7	10	16	33	51	90	139	171	235	319	326	352	358	358	312	207	157	113	79	28	12	8	0	5	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	1	2	3	1	0	1	1	1	1	0	1	0	0	0	0	2	0	1	0	1	0	0	0	0	1	1	0	1	0	1	1	2	0	2	0	0	0	1	0	1	0	0	1	1	2	1	0	0	0	1	0	5	2	0	4	1	0	1	0	0	2	2	2	8	0	9	8	12	37	38	63	124	183	198	299	313	335	387	372	271	244	183	125	81	46	25	10	4	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	2	1	1	0	1	3	1	1	1	1	0	0	0	1	0	2	0	1	1	0	0	1	1	0	3	3	0	1	1	3	0	0	2	1	0	0	2	1	0	0	1	1	1	1	2	0	3	2	0	1	0	0	1	0	0	1	4	1	2	0	2	4	4	5	5	15	16	19	42	74	91	161	224	271	307	380	338	326	334	259	172	147	104	53	35	14	10	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	2	3	1	2	1	1	1	0	1	1	0	0	0	0	0	0	2	4	0	1	0	1	0	1	1	1	2	0	1	0	1	3	1	2	0	1	3	0	0	0	2	2	1	1	2	1	0	1	1	1	0	0	3	1	1	0	1	3	1	1	2	0	0	3	5	4	8	11	28	33	73	95	137	206	261	328	383	358	352	331	274	180	140	88	59	23	10	8	6	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	1	2	2	0	0	0	0	0	2	1	1	1	0	1	0	0	2	0	1	0	1	0	0	2	1	0	0	0	0	1	2	0	5	0	3	1	2	0	0	1	3	1	3	1	2	1	0	2	4	1	1	0	1	4	0	1	3	0	3	1	3	2	3	5	5	12	17	20	52	77	154	197	240	293	356	375	381	338	282	204	185	103	71	29	17	15	5	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	0	1	1	2	0	1	0	1	0	2	0	1	1	0	0	1	2	0	0	2	1	2	2	0	0	0	2	0	4	1	2	1	1	2	1	1	1	3	0	2	0	1	1	1	0	1	2	0	2	0	1	0	0	2	1	2	1	2	2	1	3	3	2	2	2	6	10	17	31	59	88	136	178	260	289	337	344	357	318	311	213	163	106	57	37	34	15	7	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	4	2	0	1	1	0	1	1	1	1	0	0	1	2	1	1	0	0	0	2	0	1	0	0	2	1	0	1	0	2	1	1	3	1	2	1	1	0	0	2	2	1	1	2	1	2	3	2	2	0	0	2	2	1	0	2	1	1	2	2	3	1	2	3	5	4	10	7	14	25	52	84	117	170	242	304	304	360	352	331	312	254	178	124	90	48	27	9	4	5	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	3	1	1	0	0	0	2	2	1	0	0	1	0	0	1	0	0	1	0	3	3	0	1	1	1	1	1	1	0	1	0	3	1	3	0	1	0	0	2	0	0	0	1	0	0	0	2	1	1	2	2	1	2	0	3	1	1	1	1	1	4	0	0	2	1	3	6	6	10	21	43	75	106	170	222	274	316	361	354	387	366	271	188	133	77	49	26	21	8	3	2	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	0	1	2	5	1	0	1	3	1	0	0	0	1	0	0	0	0	1	0	3	0	0	1	3	1	0	1	2	2	4	1	1	1	1	1	0	1	3	0	1	0	0	0	3	0	1	0	0	1	1	1	0	2	1	4	0	1	1	1	3	0	0	1	0	4	6	4	9	28	38	46	83	163	179	296	342	324	380	343	322	252	205	154	108	70	29	16	6	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	5	7	2	0	1	2	0	0	0	1	1	0	0	0	0	0	0	0	0	2	2	2	1	0	0	1	0	0	3	0	1	1	1	0	0	2	0	1	2	1	0	0	1	4	0	1	1	0	3	1	0	1	3	3	1	0	1	0	0	2	1	2	2	2	2	4	5	9	11	23	31	72	77	144	180	275	329	372	383	381	316	256	223	142	116	61	41	34	8	4	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	3	2	0	0	1	1	2	0	0	0	1	2	0	0	1	2	1	0	0	1	0	0	1	3	1	1	0	1	0	1	2	2	2	1	0	2	0	1	1	0	1	1	2	1	0	1	0	1	0	0	0	1	0	2	0	1	0	2	1	1	1	2	1	2	3	2	11	14	9	34	58	90	152	176	251	299	338	356	386	329	282	233	178	118	78	39	23	12	2	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	3	0	2	0	2	1	3	0	1	1	0	0	0	0	1	0	0	0	1	2	2	1	0	1	0	2	2	3	0	2	0	2	2	0	3	0	1	1	1	1	0	1	0	1	1	2	1	0	1	1	1	2	2	2	3	0	2	0	4	1	1	3	1	1	3	6	7	13	13	30	50	63	107	167	216	279	342	335	380	341	284	250	186	131	73	45	23	23	6	5	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	0	1	3	0	2	1	0	1	2	0	2	0	0	0	1	0	0	0	0	1	1	4	0	2	2	2	0	1	0	2	0	0	1	3	1	0	1	1	0	3	0	2	3	1	1	0	0	0	0	1	0	0	0	5	1	3	0	1	0	0	3	2	1	2	3	3	7	5	11	23	39	73	127	171	212	257	351	358	401	346	277	232	188	125	79	47	25	16	8	6	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	2	0	0	3	3	1	0	0	0	0	0	0	1	0	1	1	2	0	0	2	0	1	0	0	1	2	0	1	0	0	1	2	0	2	4	1	2	0	0	1	1	1	1	2	1	3	2	1	3	3	0	2	3	1	0	2	0	2	0	4	2	1	0	1	2	8	8	7	12	26	36	71	99	111	223	273	379	329	378	360	323	248	205	154	85	54	32	15	9	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	1	2	2	1	2	1	0	1	0	0	1	0	3	0	0	0	0	0	0	0	2	2	2	1	1	0	0	2	2	0	0	1	1	1	2	0	1	0	2	1	1	1	2	2	4	1	1	2	1	2	0	1	2	3	3	0	0	0	1	0	4	3	5	2	1	1	6	6	11	16	34	54	76	130	201	272	295	325	341	344	307	265	214	154	88	49	34	25	9	8	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	1	1	2	1	1	1	3	1	1	1	0	0	1	0	0	1	0	1	0	0	1	3	2	3	0	1	2	0	0	0	0	1	3	0	0	1	2	1	0	0	2	1	2	1	1	0	0	2	1	1	1	2	2	3	1	1	0	0	1	0	3	2	0	2	2	4	3	7	5	7	20	36	56	95	153	188	242	318	377	338	362	320	258	210	160	113	70	45	25	17	6	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	3	4	0	1	2	2	1	2	0	2	1	1	1	1	0	0	0	1	2	0	0	2	1	2	1	1	2	3	0	0	1	0	2	3	3	1	1	0	2	0	0	1	3	0	2	2	1	0	0	0	3	2	2	1	0	1	3	1	3	2	1	1	1	2	2	3	1	2	6	5	21	18	69	82	119	165	222	293	332	359	393	365	287	235	189	128	81	48	24	8	2	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	0	1	4	1	0	0	0	0	0	0	2	1	0	0	0	1	0	0	0	1	2	0	0	1	2	0	4	1	1	2	1	0	4	1	6	0	0	0	0	1	0	3	0	3	2	0	0	1	1	1	2	3	1	0	2	1	1	0	2	1	0	1	0	2	2	0	1	7	3	10	17	31	50	70	129	159	239	274	306	392	363	291	285	221	210	138	79	46	32	15	11	4	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	2	1	2	1	0	1	2	0	1	1	0	1	0	0	2	1	1	0	2	0	0	0	1	1	0	3	0	1	1	0	2	0	0	1	2	4	0	1	0	2	2	0	2	0	1	1	0	1	0	0	1	2	2	1	0	2	0	1	0	0	2	0	0	4	0	0	5	2	10	14	17	38	63	133	164	208	269	308	383	381	360	288	232	193	156	104	59	28	22	7	7	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	5	4	0	0	1	0	1	1	1	0	1	0	0	0	0	2	1	0	0	2	0	3	4	2	5	0	1	0	2	0	0	0	3	0	3	0	0	1	0	0	2	1	0	2	0	1	1	1	1	1	2	0	1	2	0	0	2	1	1	1	1	3	1	0	2	2	2	3	9	11	14	22	43	61	105	143	200	281	340	353	331	338	300	255	241	156	101	62	35	19	15	5	3	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	2	2	0	0	2	0	1	1	0	0	0	2	1	0	0	0	1	0	1	0	1	0	1	1	0	2	1	1	1	0	0	1	0	1	2	1	2	2	1	1	0	0	2	0	1	0	0	2	0	1	1	0	1	2	0	1	2	1	1	0	2	1	1	5	1	5	6	7	7	12	10	27	63	89	149	189	244	286	307	353	352	302	312	244	172	102	75	45	21	18	5	5	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	1	1	2	1	1	1	0	4	1	0	1	0	1	1	1	1	0	0	0	1	2	0	0	1	1	0	1	1	1	1	0	1	0	2	2	0	1	1	1	0	1	1	1	2	1	0	2	0	1	1	0	1	1	4	1	1	2	0	3	2	0	2	4	5	0	5	4	3	6	11	10	32	55	78	126	191	224	292	341	384	360	311	292	222	164	147	88	55	17	11	5	3	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	2	2	1	0	1	0	2	0	1	0	0	1	1	0	1	1	0	1	1	1	1	0	2	1	1	1	0	0	2	0	0	1	0	1	0	0	0	0	0	0	2	1	1	0	5	1	0	1	1	1	0	0	1	3	0	0	1	1	0	3	3	1	1	1	0	1	2	4	5	11	17	24	44	70	116	160	221	283	312	357	403	339	297	257	200	144	80	48	31	22	10	16	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	1	2	0	1	0	2	1	0	1	0	1	1	0	2	0	2	2	1	1	1	1	2	2	0	0	0	1	2	0	1	0	1	3	1	2	2	1	5	1	1	2	2	1	1	2	2	2	1	2	0	2	3	1	1	0	1	2	2	1	1	0	3	2	1	2	1	4	2	5	12	17	25	33	66	115	161	207	293	314	350	386	347	296	262	173	151	89	58	28	17	7	3	4	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	3	1	0	1	2	0	0	0	1	1	1	1	0	0	2	1	0	0	2	2	1	2	0	1	0	0	0	1	0	2	0	1	0	1	0	0	1	2	1	0	2	0	0	2	2	2	1	1	0	3	1	1	1	1	2	1	0	1	1	1	2	0	1	0	4	2	2	3	2	4	13	10	22	37	66	112	150	188	232	315	339	369	336	337	281	207	141	108	67	30	26	13	3	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	1	0	3	0	2	0	2	0	1	0	1	1	0	0	1	0	1	2	0	1	0	1	0	0	0	0	0	2	1	0	0	1	3	2	2	3	0	0	1	0	0	0	0	1	1	1	3	1	0	1	2	1	1	0	3	2	1	3	0	0	1	2	0	2	3	3	1	0	5	7	12	22	40	60	89	137	169	257	303	358	350	350	330	276	228	150	110	75	42	17	10	5	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	3	0	1	0	0	0	1	0	1	1	1	1	0	1	3	0	0	1	2	0	1	0	1	1	1	1	0	1	0	0	1	2	2	0	1	2	3	2	0	1	0	1	2	1	1	2	0	1	3	0	4	1	1	0	1	0	0	0	0	0	0	0	0	0	0	2	0	5	4	2	6	8	17	22	46	72	114	184	241	275	319	360	327	360	294	263	168	113	94	54	26	18	4	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	0	3	1	2	1	0	0	1	0	0	2	1	1	2	2	2	0	2	1	1	0	3	1	0	0	1	0	2	1	3	1	0	1	0	0	2	1	1	1	0	0	0	0	0	3	4	2	1	0	2	1	1	0	1	0	0	1	1	2	1	0	3	0	1	1	2	2	2	1	1	7	7	15	19	41	82	107	160	247	294	303	352	389	343	282	247	183	137	81	52	43	13	7	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	3	1	1	0	1	2	0	1	0	2	0	0	0	1	0	1	2	1	1	2	1	1	2	0	2	1	0	0	1	2	1	1	2	0	0	1	2	1	0	0	1	1	0	1	1	1	1	1	2	2	1	0	0	3	3	1	0	2	0	1	1	2	2	1	0	1	1	4	7	8	14	32	51	75	113	130	223	257	312	376	375	325	313	232	215	151	102	58	37	19	9	3	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	5	2	1	1	2	1	0	0	2	0	2	2	0	1	0	0	0	1	0	0	2	0	1	2	0	1	0	1	0	1	0	0	0	0	1	0	0	1	0	1	1	0	0	0	2	1	0	0	3	0	0	1	1	0	1	2	0	0	0	1	0	2	2	2	1	1	1	2	5	2	8	8	11	18	31	71	102	127	193	258	304	340	359	333	308	277	187	136	120	76	46	18	11	5	0	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	3	3	0	4	1	0	0	0	1	0	0	0	0	1	3	0	1	1	1	1	0	2	1	0	1	0	0	0	0	1	2	2	1	1	2	0	4	2	1	1	1	1	0	4	0	3	1	5	1	1	1	1	2	0	1	0	2	2	1	0	1	2	0	2	2	1	2	2	3	6	6	15	24	25	59	94	122	177	249	300	348	369	377	306	255	227	169	109	79	45	24	15	7	5	2	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	0	2	3	3	0	1	0	1	2	0	1	0	0	1	1	1	1	0	1	0	1	1	2	0	1	1	2	0	2	2	2	1	0	1	2	0	0	0	0	3	0	1	0	2	0	0	1	1	0	1	1	3	1	1	0	0	0	0	1	0	0	0	2	2	4	0	1	7	6	3	8	2	19	27	53	77	127	182	232	279	340	380	370	318	295	261	196	112	84	45	31	20	14	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	1	1	3	1	0	0	1	0	0	1	0	2	1	0	0	0	0	1	0	1	0	0	1	0	1	2	1	1	2	1	0	1	0	1	3	1	1	0	1	1	0	1	2	0	0	1	0	1	1	2	1	2	3	5	2	3	0	0	2	2	0	2	0	0	3	2	5	3	1	1	2	14	15	28	46	77	132	171	245	278	299	327	378	318	289	251	186	129	90	51	32	16	13	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	2	0	2	1	1	0	0	0	0	0	2	0	2	0	0	0	1	0	0	2	0	4	1	0	1	1	1	0	1	0	1	1	1	1	2	2	1	1	2	1	1	1	4	1	2	3	3	0	0	1	0	2	0	1	2	0	2	0	2	0	1	1	1	3	0	1	3	2	1	1	6	1	8	16	26	46	71	115	150	206	231	308	344	350	373	306	251	195	120	93	58	32	20	13	8	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	3	0	3	1	0	0	0	0	1	2	0	0	2	1	0	1	1	1	0	0	2	0	0	1	0	0	0	1	0	0	1	1	2	1	2	0	1	0	0	0	0	3	1	4	0	1	0	2	0	1	1	0	2	2	1	1	1	2	1	0	1	2	0	1	5	1	2	5	1	4	2	4	7	9	23	48	57	113	144	161	248	313	353	366	322	303	255	228	164	91	51	38	18	10	7	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	3	2	0	4	0	3	0	0	1	1	1	1	2	0	1	1	0	0	0	1	2	2	1	2	2	1	2	3	2	0	0	0	1	0	3	0	0	0	1	0	1	0	1	0	0	2	0	2	0	1	2	0	2	1	2	1	0	2	0	0	1	0	1	2	0	0	0	3	1	4	3	6	4	7	26	33	61	89	137	166	233	283	337	361	369	320	283	215	181	105	85	42	26	15	3	3	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	4	1	0	2	2	1	0	0	0	2	1	0	2	0	1	1	0	1	1	0	0	2	2	1	1	2	1	3	3	1	0	1	0	2	1	0	1	2	1	3	2	1	0	1	1	4	0	0	1	2	0	2	0	1	1	2	5	1	0	1	2	4	1	2	1	1	1	2	3	4	5	8	15	21	34	59	66	135	176	229	266	337	352	364	354	328	224	200	125	95	56	25	11	9	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	2	2	4	3	1	2	1	0	0	1	1	0	0	1	0	0	2	1	0	0	0	0	1	3	0	0	0	1	0	0	0	0	2	3	0	1	1	0	3	0	0	0	0	0	2	1	0	1	2	2	0	1	2	0	0	0	1	1	0	2	2	2	2	1	2	3	3	2	3	2	3	11	8	9	11	25	51	87	118	137	232	295	339	364	350	356	291	261	206	132	66	60	25	21	10	4	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	2	6	0	1	0	0	1	1	1	1	0	0	0	0	0	0	0	1	2	3	0	1	2	3	0	1	2	2	0	3	1	1	0	1	1	0	0	0	1	0	1	2	0	3	3	1	1	0	3	2	1	0	2	2	2	1	1	3	0	2	1	1	0	0	3	2	1	1	1	1	3	3	4	10	14	31	34	76	98	136	213	255	321	333	359	350	317	280	200	140	96	59	43	26	7	7	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	3	1	0	1	0	1	0	0	1	2	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	3	0	0	1	3	1	0	0	1	1	0	2	0	0	0	1	2	1	1	3	1	2	2	3	1	0	1	2	0	0	1	1	1	0	0	1	2	3	0	4	4	2	6	3	12	16	27	48	60	101	134	192	261	292	301	354	358	295	263	188	142	119	59	47	32	12	7	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	4	2	4	1	0	1	1	1	1	1	0	1	1	1	3	1	2	0	1	1	0	0	1	4	2	0	1	2	0	2	0	1	3	0	1	0	0	1	0	0	1	1	3	0	0	1	1	0	4	1	0	1	1	1	0	1	2	1	1	0	0	2	2	2	1	1	3	1	4	2	2	6	6	14	24	32	49	88	131	186	250	285	360	369	350	317	286	239	177	117	77	40	22	13	5	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	1	1	0	3	2	0	0	1	3	1	1	0	2	1	1	1	1	0	0	2	0	0	0	2	3	1	0	0	1	1	2	1	0	2	1	2	1	0	0	4	0	1	0	1	0	0	2	1	0	2	0	1	1	1	0	2	1	2	0	1	0	1	0	0	0	2	1	1	2	1	0	4	2	4	18	24	32	54	108	122	164	213	285	342	340	369	309	268	235	184	130	88	52	36	13	10	4	2	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	3	1	2	2	1	1	0	1	1	0	3	0	1	0	1	1	0	1	0	0	1	1	3	0	0	0	0	0	2	0	0	1	0	2	2	2	1	1	1	0	0	1	2	2	0	1	0	2	1	2	3	0	1	2	0	3	0	0	3	1	0	0	1	0	0	0	1	2	0	2	2	0	4	7	20	30	40	78	125	178	220	293	323	373	345	339	316	255	175	132	100	60	46	10	6	7	1	2	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	4	1	0	0	0	1	0	0	1	2	0	1	0	0	0	0	0	0	2	2	1	0	0	0	0	2	1	0	0	2	1	0	1	1	2	4	1	2	1	0	3	0	2	1	1	1	1	3	0	0	0	1	0	0	0	2	0	0	2	2	0	0	1	0	1	1	3	1	1	2	3	4	3	6	15	35	39	80	111	142	224	265	278	348	349	314	324	237	171	110	96	65	40	19	12	7	4	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	2	4	1	1	0	2	0	0	1	0	0	1	2	0	1	0	1	0	0	1	0	0	3	0	0	1	1	0	0	0	1	1	3	1	1	0	2	0	0	2	1	5	0	0	1	4	1	1	0	0	2	0	1	2	0	0	4	1	1	0	0	1	1	3	0	1	3	5	0	2	3	4	4	7	8	10	24	46	56	110	128	207	219	267	334	327	344	289	285	222	154	110	71	43	26	20	8	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	2	1	2	0	0	1	0	0	0	2	0	1	1	1	1	0	0	0	0	1	0	1	1	2	0	1	1	1	2	0	0	1	1	0	0	2	1	1	2	3	1	1	1	0	1	3	2	2	2	1	0	1	2	0	1	1	0	1	1	3	1	1	0	1	0	2	2	1	3	1	5	7	10	8	14	25	39	63	80	156	196	235	282	314	351	314	330	293	240	159	112	82	55	28	9	9	6	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	2	0	1	3	0	0	0	2	0	1	1	1	1	0	2	0	1	0	2	0	0	1	1	0	1	0	0	1	0	0	2	1	3	1	2	1	0	1	1	0	0	1	1	2	2	2	0	1	1	2	0	0	2	1	0	1	0	0	1	1	3	3	1	0	1	2	2	2	2	2	1	3	2	3	16	15	19	36	52	102	131	196	212	294	328	342	343	318	286	253	175	143	82	51	31	11	6	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	2	0	1	1	0	0	1	0	0	0	0	1	0	0	1	2	2	0	1	0	1	2	0	1	0	1	0	2	1	1	3	1	1	1	0	0	2	1	1	3	1	0	1	2	1	0	1	1	0	0	1	1	0	0	3	1	0	0	2	1	2	2	1	1	1	0	2	1	3	2	2	3	4	5	4	7	18	15	53	92	112	161	202	289	342	336	352	334	296	220	177	140	98	55	46	12	4	4	5	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	2	0	2	2	1	1	1	2	1	0	1	1	0	0	0	1	0	1	0	1	0	0	2	0	2	3	1	0	2	0	1	1	1	0	2	1	1	3	1	3	1	0	0	2	0	2	2	3	2	2	0	2	1	1	1	0	1	0	1	0	3	2	1	1	4	2	3	0	2	2	3	3	6	5	9	21	29	41	80	98	154	211	269	345	345	347	320	326	246	198	120	112	58	49	15	7	6	2	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	0	2	2	1	1	1	1	1	0	0	2	1	0	0	1	1	1	0	0	0	1	1	5	0	0	1	0	1	3	2	0	0	0	2	2	1	0	2	1	1	3	0	1	0	0	1	0	3	2	1	0	3	0	2	2	0	1	1	0	0	1	2	3	1	1	1	0	1	2	0	1	4	2	2	4	7	17	34	37	55	86	143	198	262	306	337	343	334	319	252	224	164	97	77	44	26	5	6	2	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	2	3	1	1	2	0	0	0	0	2	0	0	1	2	0	1	0	1	2	0	0	0	0	0	1	0	0	1	1	3	1	1	0	0	1	1	0	1	0	2	2	0	3	0	1	3	0	1	0	1	0	0	0	2	2	2	1	4	1	2	1	0	0	0	2	1	1	1	2	2	0	3	3	4	5	4	15	26	35	58	94	133	159	267	277	319	354	310	318	287	227	157	122	75	58	33	12	9	2	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	5	3	2	0	2	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	1	1	1	2	1	0	2	2	0	2	1	1	0	0	0	0	1	1	0	0	2	0	1	1	1	2	3	1	1	1	6	0	1	3	0	1	3	1	1	4	1	2	0	3	0	0	2	0	1	2	1	6	3	6	9	18	38	54	68	113	182	217	316	320	340	349	335	267	237	177	134	77	60	29	14	15	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	1	1	2	2	2	1	1	0	2	1	0	0	1	0	0	3	0	0	0	0	0	2	2	1	1	0	1	0	1	2	1	1	1	2	0	0	0	1	1	1	0	2	1	1	0	3	0	2	1	2	0	1	0	0	0	1	1	1	0	2	1	2	1	1	1	0	1	3	1	1	4	1	4	3	3	14	16	31	44	90	117	182	201	263	314	323	340	295	306	228	182	138	105	57	34	14	9	1	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	1	3	1	1	1	0	0	2	0	1	2	0	1	2	1	1	0	1	1	2	0	0	1	1	3	0	0	2	1	0	1	0	0	3	0	0	1	0	1	1	1	2	2	1	0	1	2	0	3	1	1	0	1	1	0	1	3	2	3	0	0	0	1	1	2	1	1	1	2	1	1	2	2	1	4	8	10	38	48	70	109	146	195	243	342	357	317	335	283	266	214	139	97	38	39	18	15	5	3	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	2	1	0	2	0	1	0	0	0	0	1	0	0	0	0	2	0	1	0	1	0	0	1	1	0	0	1	1	1	1	0	0	2	2	3	0	0	0	1	0	1	3	1	1	2	0	4	3	0	3	1	0	1	2	1	1	1	0	2	0	1	1	2	1	2	2	1	0	2	2	3	0	1	4	1	7	7	10	25	38	69	98	166	193	227	328	329	346	368	317	286	192	147	103	78	45	24	17	5	5	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	3	4	1	1	2	0	1	1	0	0	0	0	1	1	0	0	0	0	1	0	1	0	0	2	1	1	1	1	0	0	2	0	0	0	0	0	1	0	0	0	3	2	2	1	2	0	0	0	1	1	3	0	2	3	1	1	2	1	3	0	1	1	2	2	2	2	0	1	1	1	2	1	2	2	3	10	9	27	45	51	100	143	172	263	312	315	362	360	333	311	228	154	104	67	46	43	12	9	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	1	2	2	0	1	0	1	0	0	0	0	2	0	0	0	0	1	0	0	1	0	1	0	1	1	0	1	1	2	1	1	1	1	0	2	2	0	2	1	1	0	0	1	0	0	0	1	0	0	1	4	2	1	0	0	2	0	1	3	1	3	0	0	0	3	1	1	2	0	1	1	1	2	5	4	7	14	13	47	86	90	123	169	233	283	310	376	345	339	284	248	186	117	81	48	23	13	11	3	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	1	1	3	0	2	1	1	1	0	0	0	1	0	0	1	1	1	0	2	0	1	0	0	0	1	0	1	1	1	0	0	0	0	0	1	3	2	0	1	0	1	1	0	1	1	0	3	0	1	1	0	0	2	1	1	1	1	0	2	0	1	2	0	1	2	1	2	1	2	0	2	2	2	5	5	8	10	18	35	52	91	123	180	213	270	352	347	320	331	293	237	190	153	90	59	30	17	10	9	3	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	2	2	3	0	2	2	2	1	1	2	0	1	1	0	0	0	1	0	1	0	1	0	0	0	1	2	0	0	0	0	0	0	1	2	0	2	1	1	1	1	3	0	1	1	3	2	1	2	1	1	1	2	0	0	2	0	1	0	1	4	3	1	0	0	1	0	2	2	0	0	1	1	0	4	4	3	4	13	10	24	50	76	105	160	218	232	328	329	359	340	299	274	185	124	98	78	34	25	8	2	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	1	2	1	2	0	1	0	1	1	2	0	0	0	0	1	2	0	2	0	0	0	3	0	0	2	0	3	1	1	0	2	0	3	3	0	1	2	0	2	2	1	2	0	2	2	1	1	2	0	0	0	1	0	0	0	0	0	1	3	1	2	0	1	1	1	1	1	1	5	2	0	1	2	2	4	6	9	9	23	44	60	94	139	217	247	310	359	351	341	326	271	190	140	106	67	56	18	10	4	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	2	6	2	1	0	1	0	1	0	0	0	0	2	2	1	0	0	0	0	2	1	0	2	1	1	0	1	1	2	1	1	1	0	2	1	3	1	3	1	4	1	0	2	1	2	2	2	2	1	0	1	1	0	0	1	0	0	3	1	2	0	1	0	1	1	0	0	2	2	2	2	0	1	3	2	2	6	12	24	45	62	112	111	230	267	286	326	328	367	321	238	194	180	130	96	48	28	15	5	3	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	0	3	1	1	3	1	0	0	2	2	0	3	1	2	0	0	0	0	1	0	0	0	0	0	1	0	1	0	1	1	2	1	3	2	1	2	1	0	1	1	0	2	2	1	1	1	0	2	0	0	3	1	0	1	2	1	1	2	2	1	0	1	0	0	0	2	2	0	0	0	2	1	4	0	6	0	7	7	12	17	42	68	90	147	176	246	285	334	352	384	345	250	234	174	143	96	59	41	10	7	7	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	1	3	0	3	1	0	1	0	0	1	0	0	0	1	0	0	0	1	0	0	1	0	1	1	0	1	3	2	0	1	1	2	1	3	1	0	1	2	0	1	1	2	1	2	3	3	1	2	0	0	0	3	1	2	1	0	3	2	1	0	0	1	2	0	2	1	1	1	0	3	2	0	1	1	5	4	2	14	16	28	48	78	127	169	217	324	339	348	320	325	291	218	159	159	89	58	43	20	11	4	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	1	0	0	0	0	0	0	2	0	0	0	0	1	1	2	1	1	1	0	0	1	0	0	1	0	3	1	1	2	2	0	1	0	2	2	0	1	2	2	1	0	0	1	3	0	3	1	1	0	0	0	3	0	0	2	1	0	2	1	1	0	0	0	3	1	1	1	2	2	1	1	0	3	0	2	5	7	12	17	27	52	75	116	152	201	260	336	356	343	334	303	273	185	140	84	62	41	13	8	5	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	0	1	1	0	0	2	1	1	1	0	3	0	0	0	1	0	0	0	1	1	2	1	2	0	0	0	0	0	0	0	0	2	0	0	0	1	1	0	0	4	1	2	0	1	2	2	1	2	0	0	1	0	3	0	0	4	2	2	0	3	5	1	0	1	0	0	2	2	0	1	1	0	3	0	1	5	4	9	9	17	18	40	73	94	145	221	262	333	332	356	305	278	268	221	166	98	85	42	18	10	8	2	2	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	3	3	0	3	0	1	1	0	0	0	2	0	0	2	3	0	0	1	1	0	1	0	0	0	2	1	1	1	0	0	3	1	0	0	1	1	0	1	1	2	3	2	0	4	0	3	0	3	1	2	0	0	1	0	1	2	1	0	2	3	0	0	2	1	1	0	0	3	1	3	1	0	0	2	2	3	3	7	6	13	25	43	71	119	141	186	288	287	346	367	353	300	280	229	167	111	74	46	28	16	11	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	2	1	1	2	2	0	0	1	2	0	0	1	0	1	0	0	0	1	0	1	2	0	0	0	1	1	0	3	0	1	0	0	0	2	1	1	4	0	2	1	2	1	0	0	2	1	2	1	3	0	0	2	1	1	2	0	0	2	2	1	0	2	0	1	0	1	2	1	2	0	1	1	3	2	4	2	9	3	14	23	38	62	91	132	189	226	286	354	323	335	308	284	221	167	137	77	54	22	15	8	6	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	1	2	1	1	1	0	0	2	0	1	2	0	0	1	0	0	1	0	0	1	0	2	1	1	1	0	1	0	2	2	1	2	0	1	1	0	0	1	3	1	1	2	1	2	1	2	0	2	3	0	0	3	2	0	0	0	1	1	2	0	2	1	0	2	2	0	2	2	2	1	1	3	1	2	2	2	6	4	9	18	26	50	84	126	189	229	266	307	356	346	327	280	244	177	131	101	51	26	22	14	6	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	1	2	0	0	1	0	0	2	0	0	0	0	3	1	0	2	0	0	2	0	0	1	0	0	2	0	0	1	1	1	0	0	0	0	2	0	1	3	1	0	1	0	1	2	1	0	0	1	1	0	0	3	0	0	2	0	1	0	0	0	0	1	2	1	1	1	2	1	1	1	1	3	3	4	6	2	4	8	10	16	25	37	86	116	177	249	276	272	323	340	351	314	222	222	144	87	53	48	13	21	5	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	1	2	0	2	0	2	1	0	0	1	0	0	0	1	0	0	0	2	2	0	0	1	2	2	1	1	0	1	0	0	0	0	0	0	0	3	2	0	3	2	2	2	1	1	1	0	0	2	1	2	2	3	1	0	1	0	0	0	0	0	0	1	0	0	2	0	2	3	4	1	2	0	4	2	2	6	4	7	11	25	23	39	62	99	151	208	277	309	336	350	357	281	241	181	161	123	62	45	33	21	8	4	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	1	2	0	0	1	0	0	1	1	0	2	0	1	0	0	0	1	1	1	0	0	1	3	2	1	2	0	0	0	0	0	1	1	0	1	1	0	1	2	0	1	0	0	1	0	1	2	1	3	0	1	1	1	0	2	0	2	2	2	1	0	1	1	2	0	1	1	0	0	0	2	3	1	0	4	5	3	3	6	9	27	36	67	87	138	185	255	251	327	328	355	314	255	202	168	117	60	43	30	15	5	4	3	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
8	3	0	0	1	1	0	0	1	2	0	2	0	1	1	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	0	1	0	0	0	0	1	0	2	1	0	1	2	1	1	3	1	0	1	1	2	3	2	0	1	2	3	2	1	2	1	1	1	2	2	0	1	3	1	1	0	1	1	1	4	0	1	3	2	3	8	10	14	33	60	76	130	173	220	303	335	320	315	336	246	232	170	103	80	48	41	18	6	3	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
13	4	4	1	1	1	2	2	1	1	0	4	0	2	1	0	0	0	1	0	0	0	2	0	1	1	0	0	0	1	0	0	1	1	0	1	1	0	0	2	1	2	2	2	2	1	4	0	1	0	0	0	4	0	1	0	0	0	0	3	0	1	0	0	3	1	1	0	0	2	0	1	3	2	1	1	3	1	3	8	7	14	17	33	53	80	122	203	224	271	322	344	338	331	296	232	187	162	87	55	32	22	14	12	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	0	2	4	1	0	0	1	0	1	1	0	0	0	1	0	1	2	2	1	1	1	2	0	0	0	2	0	0	0	2	2	1	3	3	0	0	1	1	0	1	1	0	1	1	4	1	3	0	2	0	2	0	4	0	0	0	2	0	2	1	1	2	0	0	2	2	0	0	0	2	1	0	3	1	1	2	1	5	7	11	22	35	60	87	115	181	204	247	305	345	381	336	285	237	197	132	107	55	40	21	8	6	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	2	2	1	0	1	1	1	0	1	0	0	1	1	1	0	0	1	0	0	0	0	1	0	0	0	0	0	1	1	0	1	0	0	0	2	1	2	0	1	0	2	0	1	2	1	0	2	0	1	0	1	1	0	4	2	0	0	2	0	3	1	1	0	1	1	1	2	0	3	2	3	1	2	0	0	1	1	3	3	7	13	22	37	35	67	99	161	202	237	264	352	324	321	291	281	209	140	112	81	43	31	9	12	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	3	1	1	0	2	0	0	0	0	0	0	1	1	2	0	2	0	2	1	4	3	0	0	0	1	0	0	1	1	0	3	0	0	1	3	1	0	0	1	0	0	0	0	3	2	0	1	2	2	1	2	0	1	3	1	2	0	1	2	4	1	1	1	1	0	1	3	2	0	1	3	1	1	1	1	3	0	4	5	9	17	28	44	75	107	147	181	238	286	302	316	362	322	266	194	148	123	67	54	27	16	9	4	3	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	2	1	0	1	1	0	0	1	0	0	1	0	0	1	0	0	4	1	1	0	0	0	1	1	0	0	1	1	0	1	1	1	3	2	3	0	0	1	1	1	2	0	4	0	0	0	1	0	2	1	1	2	1	1	0	1	0	3	3	2	1	1	0	1	1	2	0	0	1	0	0	0	1	2	3	2	3	4	4	8	16	29	46	57	81	131	197	227	303	323	333	334	317	268	213	183	134	86	54	29	13	15	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	1	2	0	0	2	0	1	0	0	0	0	2	0	0	0	2	2	0	0	1	0	0	0	0	1	1	1	1	3	1	2	0	2	1	0	1	1	0	0	0	0	2	0	4	0	2	3	0	1	2	1	1	1	1	0	2	1	0	2	0	3	1	0	0	1	0	0	2	2	4	1	1	0	1	1	1	5	2	11	7	12	24	24	52	78	119	196	209	261	335	344	352	323	263	262	193	116	93	65	35	24	9	5	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	1	2	1	4	0	3	0	3	0	1	0	1	2	0	2	1	1	0	1	0	1	1	1	0	1	1	0	0	2	0	0	0	0	3	0	0	1	1	2	5	0	0	1	1	1	1	2	1	0	0	2	0	2	2	2	0	1	1	1	1	0	2	2	2	0	1	5	2	3	2	0	3	0	1	1	3	2	1	5	8	14	26	37	53	91	122	169	216	289	291	292	353	338	299	247	188	148	98	76	50	31	15	12	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	3	1	3	1	1	0	0	1	0	1	0	0	1	3	1	0	0	1	1	0	1	0	0	0	2	0	0	1	4	1	1	0	0	1	0	1	0	1	0	2	1	1	2	1	0	2	2	0	0	0	1	1	0	1	3	0	3	1	2	2	1	1	2	3	2	1	0	1	1	1	1	0	1	0	1	3	1	2	3	3	3	11	17	30	51	50	116	142	221	275	278	369	360	299	326	299	214	134	116	71	34	23	13	6	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	1	1	1	2	1	0	2	0	1	0	0	0	1	1	1	2	0	2	1	1	0	1	1	1	0	2	0	0	0	1	0	0	3	1	0	0	2	0	1	1	2	1	1	0	1	1	2	2	2	1	0	3	0	2	2	0	2	1	2	1	1	1	1	0	2	0	0	1	0	0	0	2	2	2	0	4	2	2	5	2	3	4	14	29	47	85	96	146	172	257	285	351	352	347	328	230	220	172	124	89	43	35	21	8	5	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	3	4	0	1	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	1	0	2	1	0	1	3	1	0	3	0	1	0	1	0	0	2	0	1	0	1	3	1	1	1	0	1	0	2	3	1	4	2	0	2	1	2	2	1	0	1	1	2	0	0	0	0	2	1	2	3	3	3	2	1	2	5	1	5	15	23	24	40	77	94	146	211	238	285	318	359	335	351	284	249	156	132	82	51	27	9	6	0	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	4	1	3	2	1	2	1	2	2	1	0	0	1	1	2	1	1	0	0	2	0	0	0	0	0	0	1	1	1	1	0	0	0	0	0	1	2	1	1	1	1	1	2	4	2	2	1	0	0	1	0	0	0	1	2	2	3	0	0	0	1	2	0	3	0	0	1	1	1	2	0	2	1	1	2	2	0	5	3	3	6	20	29	32	47	90	110	173	211	285	300	322	310	307	279	246	177	127	79	53	37	25	13	8	4	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	1	2	0	2	1	2	0	0	1	0	2	0	1	0	0	0	1	0	0	1	0	1	0	1	2	1	2	3	0	1	0	2	0	2	1	0	2	2	0	1	1	0	0	0	1	0	1	0	0	0	0	2	2	2	0	0	0	0	0	1	2	0	1	1	2	0	1	1	0	0	1	4	3	0	5	0	3	8	3	4	10	10	20	25	57	87	129	161	205	244	329	321	350	329	295	257	184	133	122	72	39	28	12	3	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	3	2	1	1	1	1	0	0	1	2	0	2	2	0	0	1	2	0	0	0	1	0	0	0	0	1	2	0	2	0	2	3	0	0	1	3	1	0	3	0	1	3	0	4	1	3	2	0	0	1	2	1	0	1	1	2	2	0	1	2	2	0	2	0	0	1	0	1	1	1	1	1	4	1	3	4	1	1	1	3	6	9	20	29	54	61	119	174	201	245	306	341	350	330	303	258	211	150	102	77	46	28	17	12	7	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	0	3	1	1	1	0	0	1	2	1	0	0	0	0	0	0	1	0	0	0	0	2	0	0	1	1	1	0	1	1	1	0	0	0	2	1	1	2	1	1	0	3	3	2	0	1	0	1	2	2	2	0	1	0	3	0	0	2	1	1	3	1	1	1	1	1	2	1	2	1	1	1	2	0	5	2	0	2	6	6	8	13	21	29	31	64	109	137	199	234	281	309	344	320	329	279	217	152	115	83	61	31	10	5	9	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	2	1	1	0	0	0	0	1	1	1	2	2	3	1	0	0	0	2	0	0	1	0	0	3	2	0	0	1	0	2	1	0	3	1	4	1	0	1	1	1	0	1	0	1	0	2	0	1	0	2	0	2	0	1	0	2	2	1	3	0	2	0	0	0	1	0	1	0	2	0	1	1	1	0	1	2	3	3	2	3	6	9	17	23	40	65	90	148	173	230	273	351	349	320	313	252	209	177	117	84	73	29	16	9	3	2	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	3	1	2	1	0	3	1	1	0	0	0	0	0	0	0	0	0	4	1	0	0	0	0	1	1	0	0	3	1	1	1	1	0	2	1	1	0	1	2	0	2	3	0	2	2	0	1	0	2	1	1	1	2	1	0	2	0	0	3	2	1	3	0	2	0	1	4	1	2	2	1	0	2	1	0	1	2	2	1	2	2	5	6	4	17	54	68	85	135	153	231	269	303	354	337	300	292	237	201	147	84	49	30	21	10	4	2	2	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	3	0	2	0	3	0	1	1	0	1	1	1	1	1	0	0	0	0	1	0	0	1	0	1	3	1	1	1	1	1	1	3	0	0	0	1	1	2	0	2	2	2	0	1	1	1	0	1	1	2	1	1	0	1	1	2	1	1	0	3	2	2	1	1	0	1	1	0	0	1	2	3	0	3	1	2	0	0	0	2	5	4	9	18	20	30	44	86	107	186	230	279	289	337	342	347	278	246	182	149	115	82	30	21	12	4	3	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	3	1	1	0	1	1	0	0	0	0	0	1	0	1	0	0	1	1	1	0	0	1	1	1	0	0	1	0	1	0	1	1	0	0	0	2	0	1	1	0	0	2	0	0	1	2	1	1	2	0	2	0	0	1	3	1	0	0	1	0	0	3	1	1	1	3	0	2	1	0	2	3	0	1	0	0	0	2	2	2	6	2	11	13	34	39	75	106	151	213	261	290	389	357	347	317	243	203	154	94	78	40	27	14	4	2	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
10	1	3	2	1	2	2	1	1	1	1	2	1	0	0	2	1	0	1	1	0	0	0	1	1	0	0	1	0	1	1	2	1	0	3	1	1	1	2	0	1	2	0	2	1	0	0	1	1	1	1	0	1	0	1	3	2	1	1	1	0	0	2	1	0	1	3	0	2	2	0	2	1	1	1	0	2	2	2	2	5	1	5	8	12	12	36	41	70	107	148	181	239	291	295	332	325	349	274	221	167	114	100	45	22	13	4	2	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	2	0	1	0	0	2	0	0	0	0	0	1	3	2	1	0	1	0	0	2	1	0	1	1	0	0	1	2	1	1	2	3	1	2	0	1	0	0	0	0	0	1	1	1	1	4	1	1	0	3	2	2	1	3	1	1	1	0	1	2	2	2	1	1	1	1	2	1	0	1	1	2	3	0	2	0	2	1	1	3	4	7	8	17	22	30	63	94	132	189	227	268	306	324	384	325	287	245	176	127	69	49	39	17	7	2	2	2	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	3	0	4	1	0	0	0	1	2	0	1	0	0	2	2	0	0	0	2	0	1	0	0	0	0	0	0	0	3	0	0	0	1	0	1	0	1	2	2	0	0	0	2	2	2	0	3	0	1	0	2	1	1	1	2	1	0	1	2	4	3	1	1	1	3	0	0	1	0	1	0	1	1	1	1	0	3	0	0	1	2	3	8	10	14	18	32	73	96	126	171	217	268	283	312	338	358	300	225	190	131	113	60	41	17	15	1	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	3	2	1	0	1	2	0	0	1	0	0	2	0	1	2	0	1	0	0	1	0	0	0	1	1	1	1	2	0	2	2	2	1	1	0	2	1	1	1	0	0	2	1	0	2	0	2	1	0	0	0	2	0	2	1	2	1	2	1	3	1	2	2	1	3	1	0	0	0	2	1	1	1	2	2	3	1	5	1	4	1	4	6	10	10	22	34	50	81	123	161	212	256	273	348	317	333	306	241	199	132	91	58	41	24	13	5	6	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	0	3	0	1	1	0	0	1	0	0	2	0	0	0	0	0	1	0	1	1	1	1	0	1	1	2	1	0	0	2	1	1	1	2	0	2	1	2	4	4	0	1	1	1	2	1	1	0	1	0	1	0	1	2	0	1	0	1	0	0	1	3	1	0	3	3	1	1	0	0	0	1	3	3	2	0	2	2	4	0	9	3	3	14	20	36	45	83	118	154	205	239	317	289	315	353	302	253	217	148	113	65	40	25	16	11	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	2	2	1	0	1	2	0	1	2	0	0	0	0	1	0	0	1	3	2	0	0	0	0	2	1	0	1	1	1	0	0	0	2	0	0	2	0	2	5	1	1	0	0	1	0	0	1	0	1	2	2	1	1	2	0	0	1	0	2	1	1	1	1	0	1	2	1	2	0	2	0	0	0	1	2	2	1	1	0	0	4	5	4	5	10	10	32	38	61	98	117	194	241	300	284	322	314	274	276	212	165	108	79	58	29	21	11	6	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	1	1	0	2	1	2	0	0	1	0	0	2	0	0	0	0	0	0	0	1	1	1	0	0	0	0	1	0	1	1	0	2	1	0	1	1	1	0	1	1	0	1	0	0	0	3	2	1	0	0	0	3	1	0	0	2	1	1	0	0	1	1	2	1	0	1	0	3	2	1	0	1	1	2	2	0	0	4	0	2	5	1	7	4	19	17	37	68	108	135	166	237	278	322	333	341	324	281	207	202	118	103	58	30	21	8	2	1	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	1	0	0	2	1	1	0	0	1	0	0	0	0	0	1	1	0	0	0	1	0	0	2	2	0	0	0	1	1	0	0	1	0	0	2	2	1	2	0	0	4	1	0	0	2	2	1	0	1	0	2	2	1	1	1	1	2	1	2	1	0	1	0	4	2	1	2	1	2	3	1	1	1	0	4	0	2	2	0	1	4	3	1	2	9	13	25	41	61	81	138	159	251	243	313	330	359	321	307	215	179	138	98	55	42	25	13	4	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	1	0	0	0	0	2	0	0	1	0	0	0	0	1	0	0	0	1	0	1	1	1	0	0	1	1	0	1	0	1	2	1	0	2	1	0	1	0	3	2	2	1	3	3	0	0	0	1	2	2	6	4	0	0	1	2	0	0	0	1	1	1	1	1	4	5	0	2	0	1	0	2	2	3	1	0	0	0	0	1	1	4	2	5	11	17	28	51	91	113	168	193	261	310	333	321	317	311	234	184	141	115	61	47	16	19	2	2	3	0	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	2	2	1	0	0	0	2	1	0	1	0	0	0	1	0	1	0	0	1	0	0	0	1	3	1	1	0	1	0	0	0	1	0	1	3	1	1	0	0	0	2	0	0	1	0	2	0	1	2	2	0	0	2	1	3	2	2	2	1	0	2	0	0	1	1	3	0	0	4	0	2	0	0	2	1	2	1	2	1	1	0	1	1	8	12	14	25	32	35	79	104	141	222	242	304	319	325	315	316	234	218	153	100	83	49	26	12	5	4	3	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	2	2	0	1	1	0	1	1	0	2	0	0	0	1	0	1	0	1	0	1	1	0	1	1	0	1	0	0	2	1	1	1	0	2	2	0	2	0	0	1	1	2	1	0	1	1	3	2	0	1	1	1	2	0	1	1	1	1	3	0	1	2	2	2	1	1	1	1	1	3	0	3	1	2	4	4	1	0	1	3	4	3	5	8	11	34	44	72	109	146	195	234	286	309	324	327	305	259	186	143	125	79	59	29	18	11	9	3	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	3	1	2	0	0	0	3	0	0	1	0	0	0	1	0	1	0	0	2	0	0	0	1	1	0	2	0	0	1	1	1	0	0	3	0	0	2	2	2	0	1	3	0	0	1	0	1	0	1	0	3	0	0	0	1	0	2	0	2	0	0	0	0	0	1	0	0	2	2	2	3	2	0	2	1	2	1	0	3	4	2	0	5	8	8	14	23	40	39	78	164	176	223	273	310	323	300	296	279	226	187	116	71	69	28	11	11	4	3	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	1	0	0	0	0	1	0	0	3	0	0	1	1	0	0	1	2	1	0	2	0	0	0	0	0	1	0	0	0	0	0	1	1	1	1	2	0	1	0	0	0	1	1	1	0	0	1	0	1	1	3	1	2	0	0	2	0	2	1	0	2	3	0	2	0	2	1	1	0	0	0	1	0	1	1	2	4	1	0	5	1	1	5	6	10	16	27	46	67	87	125	167	218	255	324	333	337	280	290	192	171	133	86	64	32	18	10	6	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	3	1	2	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	2	2	1	1	0	2	1	0	1	2	1	0	0	2	1	0	0	2	0	1	2	0	5	1	0	2	1	2	0	1	3	2	0	3	0	1	0	3	2	2	0	2	1	0	1	1	1	1	1	1	1	1	0	1	3	1	3	4	5	11	10	23	38	55	76	130	174	214	259	279	320	324	314	272	221	184	146	103	59	52	29	8	10	1	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	2	1	0	0	2	1	0	2	1	0	0	2	0	1	2	1	0	1	0	1	1	2	0	0	0	1	0	2	1	0	0	0	0	0	3	1	2	1	2	2	0	0	1	3	0	0	1	0	3	0	0	0	0	3	2	2	2	2	0	1	1	1	1	2	2	1	0	0	1	2	0	2	1	2	1	1	3	3	2	4	1	2	1	4	3	5	12	15	29	41	80	139	173	222	238	289	330	352	322	294	252	216	149	127	78	43	24	18	8	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	2	6	3	0	0	2	2	1	0	2	0	1	0	2	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	2	1	0	0	1	3	0	1	1	1	1	0	1	0	2	1	0	1	2	0	0	0	0	3	1	1	0	1	1	1	1	0	0	2	1	2	2	4	2	2	1	1	1	0	3	0	0	2	2	2	0	0	4	8	14	19	29	49	67	100	157	192	274	280	328	353	337	310	256	217	153	138	78	39	34	18	12	5	4	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	2	1	2	0	1	1	1	0	0	0	0	0	1	1	0	0	2	0	0	0	1	0	1	1	0	0	1	1	1	0	0	0	2	1	1	1	0	2	0	1	1	1	1	1	1	1	1	2	2	2	3	0	1	1	3	1	1	1	2	1	2	1	1	0	3	1	0	2	1	1	3	1	0	2	2	2	5	4	0	3	1	5	1	7	4	6	10	18	17	33	72	91	135	192	253	302	308	326	344	284	258	221	179	103	75	48	36	18	15	8	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	1	1	1	0	1	0	1	1	1	1	1	1	0	0	1	0	1	2	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	3	0	0	1	0	4	1	3	0	1	2	1	1	1	1	1	0	1	1	1	2	1	0	0	1	1	1	1	2	2	2	2	0	1	1	1	1	2	1	2	3	0	3	2	6	6	11	28	41	53	95	139	177	220	295	293	309	355	289	268	222	170	139	91	75	45	17	12	8	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	2	1	3	3	4	0	0	2	0	0	0	1	0	1	1	0	1	3	1	0	1	2	0	0	1	0	0	2	1	0	0	0	0	1	0	1	1	2	1	0	2	2	2	0	0	1	2	4	1	2	0	0	0	3	1	0	4	0	0	0	0	1	1	0	2	2	1	1	2	0	4	1	1	4	0	4	1	0	0	4	2	3	4	3	5	5	9	13	20	45	50	94	89	168	199	271	267	359	344	296	266	240	192	152	103	61	39	24	16	13	9	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	2	0	0	0	2	1	0	0	0	0	1	0	3	0	0	1	0	1	1	0	5	0	1	1	1	3	0	0	0	0	1	1	0	3	0	1	1	1	0	1	2	1	2	2	0	0	2	1	0	1	0	0	2	0	0	1	1	2	0	1	2	1	1	0	0	1	1	0	4	1	0	0	1	0	1	1	1	0	1	0	1	2	2	4	7	8	12	18	30	44	87	113	158	199	252	291	353	336	327	299	226	209	149	107	63	39	30	20	8	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	0	0	0	1	2	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	1	2	2	0	0	0	0	1	0	0	3	1	0	0	0	1	1	1	3	1	1	1	1	1	0	2	0	0	2	0	2	1	2	1	1	2	0	1	1	1	3	3	1	0	2	3	3	1	1	1	1	1	0	2	1	2	2	1	0	1	4	2	8	9	8	18	22	53	74	123	166	200	241	287	317	365	301	284	247	198	156	137	72	49	33	21	18	2	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	0	0	1	2	0	2	0	1	1	1	0	3	1	1	0	1	1	0	0	1	0	0	0	2	0	0	1	1	1	2	0	1	2	1	0	0	0	1	0	0	1	2	1	0	0	0	3	2	1	1	0	2	3	1	2	1	0	1	2	2	0	0	0	2	1	1	0	3	1	1	2	1	0	0	2	1	3	1	1	0	0	4	1	2	4	7	6	16	26	37	64	79	137	215	227	259	320	323	334	320	260	223	174	126	90	47	29	19	16	6	6	2	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	1	0	0	0	0	0	0	0	1	1	0	0	1	1	1	0	2	0	0	3	0	0	0	0	0	1	2	1	0	1	0	0	0	2	0	1	0	3	0	2	1	2	0	1	0	0	0	0	2	1	1	3	1	1	2	1	1	1	1	1	2	2	2	0	1	0	0	1	2	3	0	1	1	1	2	1	2	3	0	1	2	1	2	1	8	3	6	14	26	33	57	82	132	151	219	257	292	319	351	298	272	233	190	159	83	61	35	22	10	11	4	3	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	6	3	1	1	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	1	0	1	1	0	1	1	0	3	1	0	0	1	0	1	0	1	3	0	0	0	0	1	1	2	1	2	3	1	0	3	0	1	1	0	2	1	3	0	0	2	0	1	0	1	2	0	1	2	1	0	0	4	2	1	3	3	3	3	8	15	27	31	47	76	127	165	249	265	303	337	305	347	282	243	186	161	92	82	48	18	14	12	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	1	0	2	0	1	0	1	0	1	1	0	2	1	0	0	0	0	0	0	0	1	0	0	0	2	1	1	2	0	1	0	0	1	1	1	1	0	0	0	1	1	0	1	1	1	1	1	0	1	2	0	0	1	2	1	1	2	0	1	1	2	2	0	2	1	2	0	1	0	2	3	2	0	0	2	2	1	1	1	2	2	3	3	2	7	5	6	15	14	24	56	85	125	163	235	226	301	344	312	305	290	258	181	142	110	64	44	36	21	10	4	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	2	1	0	2	0	0	1	1	0	1	3	1	0	1	1	0	0	2	0	1	2	0	1	0	4	0	0	0	1	0	1	0	0	0	0	0	2	3	1	0	2	2	0	1	1	0	1	1	1	1	0	0	0	1	1	1	2	2	0	1	2	2	1	1	1	0	2	3	0	0	1	0	0	2	1	3	2	2	2	3	1	1	0	2	0	0	5	9	10	22	23	39	74	89	159	178	254	301	352	333	322	283	296	209	159	107	76	49	32	16	11	6	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
9	1	2	0	1	2	0	1	1	1	0	0	1	0	0	0	1	0	0	0	0	1	1	1	0	1	1	0	0	0	0	1	1	0	1	2	3	0	4	1	1	3	3	0	0	2	2	0	1	0	0	0	0	1	3	0	1	1	0	0	1	3	1	2	0	0	2	0	0	2	1	2	3	2	0	3	1	1	2	0	2	0	2	1	1	3	2	4	6	13	20	31	47	69	94	134	197	241	281	320	317	326	286	250	215	203	147	83	56	29	18	10	9	2	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	0	0	4	0	1	2	0	0	1	0	1	1	0	0	1	1	1	0	0	1	0	0	0	0	0	0	0	0	2	0	0	1	0	1	0	0	0	1	1	1	1	0	0	4	1	0	1	0	1	2	2	0	0	1	2	0	0	0	0	4	1	2	0	1	2	0	0	2	4	0	0	1	0	1	4	0	0	0	1	1	2	4	5	5	0	4	4	12	19	18	41	45	85	139	188	224	287	305	324	309	312	260	240	187	129	122	50	44	12	13	5	2	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	5	1	1	0	1	1	0	0	0	0	0	1	1	2	0	0	2	0	0	0	0	1	0	1	1	1	0	0	1	1	0	0	1	1	1	1	0	1	2	0	1	0	0	1	0	1	0	1	2	2	0	0	1	2	0	1	2	3	0	1	3	1	3	2	3	1	2	1	1	3	0	0	3	1	3	1	1	0	3	3	0	0	3	1	3	3	6	6	8	24	43	41	79	140	162	221	252	305	312	317	298	283	259	165	149	113	66	48	17	14	10	4	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	1	0	1	1	0	4	0	1	0	0	0	0	1	1	2	1	1	2	0	0	0	0	1	0	2	0	0	0	1	1	0	0	2	0	0	1	1	0	2	1	0	2	1	0	1	0	2	0	1	1	0	3	1	2	2	3	1	1	3	1	3	0	1	2	2	0	2	1	1	1	6	1	0	1	0	1	1	0	3	1	1	0	3	1	1	2	7	7	4	9	20	32	62	71	134	140	183	244	271	345	328	317	292	227	204	152	119	59	46	30	17	6	6	5	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	4	4	1	0	3	2	2	0	0	1	0	1	0	0	0	1	0	0	2	0	0	1	1	2	0	1	0	3	1	2	1	0	0	0	1	2	4	0	1	1	1	1	1	3	1	0	2	0	0	1	1	1	2	0	1	4	1	1	0	0	0	0	1	1	3	0	0	1	1	2	1	2	2	1	1	0	2	2	1	1	2	3	1	2	2	3	0	6	3	14	17	41	53	81	95	160	214	231	274	288	348	308	295	263	209	128	105	82	46	29	15	7	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	2	2	2	0	1	0	2	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	1	3	0	2	1	1	0	1	0	2	2	2	0	1	4	0	1	1	0	2	1	0	1	2	2	1	3	1	0	1	0	1	1	1	2	1	1	1	2	0	1	2	1	1	1	3	1	2	0	1	0	4	1	1	2	1	0	0	0	1	5	3	2	4	4	5	11	19	36	38	61	105	159	181	271	292	315	354	334	253	269	210	187	146	83	49	37	15	7	6	4	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	0	0	1	1	0	1	1	0	0	0	1	0	2	0	1	0	1	1	0	1	1	0	0	1	0	0	0	1	2	0	1	0	1	0	1	0	0	2	1	0	0	1	1	1	1	0	0	2	1	2	2	1	3	5	0	1	0	1	1	2	0	2	1	0	0	1	0	1	5	1	1	1	1	1	1	2	0	2	1	1	2	1	5	2	2	5	7	8	12	15	27	47	62	67	129	177	229	257	316	342	321	298	286	224	181	120	103	49	29	25	12	4	2	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	0	1	3	1	1	2	1	0	1	1	1	0	0	1	1	1	0	0	0	0	0	1	2	0	0	1	1	0	2	0	1	1	0	0	1	0	2	3	1	1	0	0	4	0	1	1	2	0	1	2	0	0	0	1	1	1	0	1	2	2	1	0	1	0	1	3	0	2	3	1	0	0	0	1	1	0	0	2	1	1	0	2	2	3	2	1	3	7	16	14	28	33	54	79	134	189	234	254	279	303	311	307	306	239	197	139	93	71	48	29	14	6	6	4	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	0	0	0	1	1	2	0	1	0	0	0	0	1	0	1	0	0	0	0	0	1	0	0	0	1	0	0	0	3	2	1	1	0	3	0	0	1	0	1	0	0	3	2	1	1	1	3	0	1	0	0	0	2	4	1	3	2	0	1	0	2	1	0	0	1	0	1	2	1	4	4	0	1	0	1	1	1	3	2	0	0	2	0	3	2	4	3	4	7	8	11	19	31	51	88	107	161	225	226	289	329	325	315	311	232	210	129	138	77	44	23	19	8	3	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	2	0	0	0	1	1	0	0	1	1	0	0	0	0	0	0	1	1	0	0	2	0	1	0	1	0	1	1	1	1	0	2	1	1	4	0	5	1	0	1	1	0	2	0	2	3	2	1	2	0	3	1	0	1	1	0	0	0	2	1	1	3	0	1	0	1	0	1	2	2	0	0	0	3	0	1	0	2	0	2	2	1	1	1	1	2	4	2	8	12	19	27	44	76	122	145	190	254	274	309	324	339	319	275	189	162	110	88	49	29	11	16	4	4	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	3	0	0	1	1	0	0	0	0	0	2	1	0	2	0	1	0	0	0	1	1	0	1	0	2	1	0	2	0	1	2	0	0	0	0	1	2	2	0	0	1	0	1	2	1	2	1	0	0	1	3	0	3	1	1	0	3	0	2	3	1	1	3	2	1	0	2	1	1	1	0	3	3	1	0	2	1	2	1	0	3	2	1	1	0	0	1	8	9	5	19	30	43	73	113	133	180	211	279	311	297	316	311	273	237	189	129	106	64	37	23	13	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	1	2	0	0	0	1	0	2	0	0	1	0	0	1	1	2	2	1	1	3	1	1	0	0	0	1	1	0	1	2	0	0	0	0	1	0	0	0	0	0	0	2	1	2	0	0	1	0	1	1	1	0	2	0	2	0	0	2	2	0	0	1	3	2	0	1	0	3	2	1	1	4	1	0	0	4	0	2	1	1	1	0	1	3	1	0	4	5	3	6	16	18	23	34	87	100	132	184	271	271	333	311	344	305	271	220	173	137	75	54	37	26	17	7	1	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	2	1	2	0	0	0	0	1	1	1	0	0	0	0	0	1	0	1	0	0	1	1	2	1	0	0	0	0	0	1	0	2	1	1	1	0	3	2	1	1	0	0	1	1	0	1	1	4	0	1	2	0	0	0	1	3	0	0	0	2	2	1	1	1	0	0	2	1	0	3	0	2	1	1	2	2	3	3	2	2	2	0	1	1	1	2	3	3	5	7	9	19	33	55	86	106	178	211	239	290	295	315	313	291	249	176	126	91	67	51	31	10	7	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	2	2	1	0	1	1	0	0	0	0	1	0	0	0	0	1	1	2	0	0	1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	2	1	0	1	1	2	1	1	3	0	1	1	1	2	0	1	1	2	2	0	1	0	2	1	1	0	2	0	2	3	1	1	1	4	2	2	1	1	1	2	2	0	2	2	2	3	0	2	5	8	7	16	16	32	60	81	129	168	197	277	268	330	332	317	292	250	235	173	93	89	59	28	20	7	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	0	2	0	0	1	0	0	0	0	1	0	1	2	1	1	0	1	0	0	0	1	1	4	0	0	0	1	1	2	0	0	0	1	0	0	1	0	0	1	0	0	1	0	0	0	2	0	1	0	0	0	0	1	2	2	0	1	1	2	0	1	0	2	2	2	0	1	1	0	1	0	3	1	2	1	0	0	1	1	1	3	1	6	3	1	4	4	0	6	7	7	18	30	50	71	108	141	210	241	298	338	313	281	289	273	229	155	107	77	46	29	24	4	4	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	3	3	2	0	0	0	0	0	0	1	0	0	0	2	1	0	0	0	0	1	0	0	0	0	1	1	2	0	0	1	0	1	1	0	2	0	1	0	0	0	2	0	1	0	1	0	3	0	1	0	1	1	1	1	1	0	2	1	1	1	1	1	0	2	0	1	0	1	3	3	0	2	1	0	3	0	0	0	1	1	2	1	1	2	2	0	6	2	3	1	7	12	26	39	49	79	102	141	206	258	278	307	342	337	298	271	214	153	126	87	56	41	30	9	4	3	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	2	1	2	1	1	0	0	1	0	0	0	0	0	0	0	2	0	1	1	0	0	0	1	0	0	0	0	1	1	0	0	0	1	1	1	3	2	2	1	2	0	0	2	1	1	1	4	1	1	0	3	3	1	0	1	2	2	1	0	3	2	0	0	5	0	2	1	4	3	2	0	3	0	0	1	1	0	0	1	2	1	1	1	3	3	2	0	2	2	4	9	19	34	46	54	114	133	182	230	255	299	334	339	273	263	219	156	148	80	65	53	30	17	7	5	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	3	3	1	4	1	1	0	0	0	0	2	0	0	0	0	1	0	0	1	1	0	0	1	1	2	1	2	2	0	2	0	0	2	0	0	1	0	4	1	3	0	1	0	0	0	2	1	0	4	0	0	2	1	0	1	2	1	2	0	0	0	0	0	3	0	2	0	1	0	3	1	1	0	1	0	2	0	1	0	0	1	1	2	3	0	2	2	2	1	4	2	7	13	21	51	70	87	158	180	197	266	317	308	326	323	264	237	177	153	112	59	44	29	17	6	4	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	0	1	2	2	0	1	0	0	1	2	0	0	0	0	0	0	0	1	2	0	0	0	1	0	1	0	0	0	0	0	0	1	0	0	0	0	2	0	1	0	0	0	2	1	0	1	3	0	1	0	2	2	1	2	1	0	0	3	1	0	1	1	2	0	4	0	4	3	0	0	1	0	5	0	2	2	0	5	0	0	1	0	1	1	1	2	3	3	2	4	8	8	13	16	30	61	83	132	170	217	237	280	316	372	341	268	261	198	148	125	86	47	35	18	9	7	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	1	2	1	0	3	0	0	1	0	0	0	1	2	0	1	0	1	0	1	0	2	1	1	0	1	0	0	0	1	0	1	2	3	1	1	0	2	1	1	1	0	0	0	0	0	2	0	1	1	0	1	0	7	1	2	3	2	2	2	1	3	1	0	3	2	0	2	0	1	4	3	0	0	0	0	1	0	0	1	1	2	3	3	1	4	1	1	3	4	4	12	11	24	38	45	81	94	164	196	228	295	335	324	311	319	230	190	150	114	95	43	31	22	13	1	5	3	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	0	2	4	1	3	1	0	1	1	0	1	0	1	1	1	0	2	0	0	1	1	0	1	0	0	1	1	0	0	0	1	0	0	1	0	0	1	2	1	0	0	2	1	1	1	0	2	2	2	2	0	2	3	1	0	1	0	1	2	0	1	0	3	2	0	3	0	0	2	2	2	2	2	4	2	1	2	1	1	0	0	1	1	2	2	1	4	3	0	4	5	6	13	29	30	46	63	99	139	156	246	287	320	307	287	303	259	225	175	120	85	58	42	22	18	10	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	0	1	2	0	2	0	2	2	0	1	0	0	0	1	0	1	1	0	0	1	0	3	3	0	2	2	3	0	0	0	3	3	0	2	1	0	0	1	1	1	0	2	1	2	0	2	0	0	0	2	0	1	2	1	0	1	1	1	2	1	3	1	3	1	1	1	1	3	2	2	2	1	3	1	4	0	0	0	0	2	2	3	1	4	4	0	3	3	1	4	2	5	16	24	44	71	89	145	216	218	270	305	332	328	288	270	255	171	157	91	52	44	28	12	4	4	2	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	3	1	0	2	0	0	0	0	0	1	1	1	0	0	0	1	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	1	1	0	0	2	0	0	1	1	1	3	0	0	0	1	1	0	0	0	2	0	2	4	2	1	1	1	2	0	2	0	2	1	1	2	0	1	2	0	0	0	2	0	1	0	3	1	0	0	1	1	0	3	2	1	2	1	0	3	8	16	14	43	66	94	127	195	213	283	292	328	307	305	269	224	227	160	115	64	56	18	7	7	9	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	5	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	1	0	2	0	2	1	1	0	0	2	1	0	0	0	1	1	3	0	0	1	0	0	0	0	1	1	0	0	0	0	1	2	0	1	1	0	1	2	0	1	1	0	1	0	0	1	0	2	0	1	0	1	2	1	4	3	2	3	2	0	2	0	4	0	1	2	2	4	1	2	0	3	8	3	7	9	13	27	31	80	79	125	152	209	270	296	309	294	325	272	264	200	152	121	82	48	31	16	9	5	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	0	1	0	0	1	0	0	1	0	0	0	1	0	0	1	0	0	0	2	0	1	0	1	0	0	2	0	0	1	0	0	0	1	0	1	0	1	1	0	0	3	0	0	2	4	0	0	1	2	2	0	0	2	5	1	1	2	1	2	1	0	0	0	3	2	1	0	2	2	1	1	0	1	3	1	0	1	2	1	2	1	1	4	2	1	1	1	3	1	1	3	6	6	16	17	29	61	86	104	147	206	232	314	331	300	322	302	238	215	149	123	72	48	38	23	13	7	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	2	0	0	0	0	0	0	1	0	1	0	2	1	1	0	0	1	1	0	1	1	1	3	0	2	0	1	3	1	3	0	1	1	1	0	2	1	1	2	0	2	0	1	0	1	0	2	1	1	2	2	0	0	0	1	2	2	0	0	1	1	1	3	3	1	1	0	1	1	1	2	0	1	1	1	0	3	2	1	0	1	1	1	2	2	1	2	3	5	5	11	11	17	32	49	73	115	147	187	234	273	319	289	279	278	281	237	172	139	84	49	32	21	10	4	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	3	0	0	1	0	0	0	0	0	1	0	1	1	0	3	0	1	1	0	0	2	0	3	1	2	1	0	0	1	0	0	0	0	0	0	2	0	1	0	0	1	0	1	2	1	1	1	1	0	0	1	2	1	2	1	1	1	1	1	0	0	2	0	1	3	0	1	1	4	0	0	1	1	1	2	1	2	0	2	1	2	1	1	0	1	0	0	0	1	2	4	5	4	23	32	37	66	99	132	197	236	261	299	324	322	318	279	218	189	133	108	57	36	25	16	8	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	4	1	5	0	0	0	2	1	0	1	0	0	1	0	1	0	0	0	0	1	0	1	0	0	1	1	1	0	3	0	2	2	0	0	1	0	1	1	1	1	0	0	1	0	0	0	0	3	1	1	1	1	2	1	1	0	0	1	0	2	3	1	1	2	0	4	2	0	2	0	3	2	3	2	0	0	2	1	1	0	0	1	0	1	0	0	1	1	5	2	1	7	10	13	28	42	62	102	121	171	214	275	314	328	309	280	267	236	167	133	97	71	34	24	18	13	1	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	4	2	1	2	1	1	0	0	0	1	0	0	0	2	0	0	0	0	0	1	0	0	0	0	0	0	0	2	0	0	2	1	0	0	0	2	1	3	1	1	3	0	1	3	1	1	0	1	0	3	3	0	0	1	1	3	1	0	0	1	2	1	5	1	2	2	2	3	0	2	0	0	1	2	0	3	1	2	1	1	0	1	1	1	0	0	1	0	2	4	0	2	12	11	14	36	44	61	67	120	160	225	257	294	329	314	297	252	250	182	152	118	65	43	27	19	9	6	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	2	1	3	1	2	0	1	1	0	1	0	0	0	0	0	0	1	1	2	1	0	0	1	1	0	1	1	1	1	0	0	0	1	0	0	2	0	2	0	1	1	1	0	2	1	1	0	1	0	0	1	0	0	0	1	3	0	1	0	0	1	2	0	1	1	0	1	2	2	4	0	2	1	0	0	1	0	0	0	0	4	1	2	2	1	0	2	0	3	2	0	2	7	3	17	26	38	48	87	119	153	220	271	265	290	338	332	287	276	174	171	120	93	59	36	20	8	6	6	2	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	0	1	2	0	1	1	0	1	1	0	1	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	1	1	1	0	1	1	1	1	1	1	0	0	1	4	0	1	0	1	0	2	3	2	2	1	2	1	1	0	0	1	1	3	0	1	3	1	0	1	1	0	4	1	1	0	0	3	0	0	0	2	1	2	4	3	1	0	0	1	1	2	0	7	4	0	4	3	5	10	18	31	75	77	115	151	190	229	283	304	326	326	296	271	190	159	128	84	56	44	20	12	6	4	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	0	0	2	0	0	0	1	0	0	2	1	0	1	0	0	0	1	0	1	0	2	1	0	0	1	1	2	0	0	1	1	1	1	0	0	0	0	2	2	0	3	2	1	0	1	0	2	3	1	2	0	1	0	1	2	3	1	3	0	2	3	0	2	2	1	0	2	5	2	1	0	1	2	0	1	2	1	1	1	2	0	2	1	3	1	3	1	0	0	6	3	2	7	11	12	26	40	64	109	145	203	230	241	330	328	323	314	275	223	194	138	72	70	39	24	14	7	3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	3	1	0	1	0	0	1	0	2	1	0	0	0	0	0	0	0	1	0	2	0	1	0	0	0	2	0	0	0	1	1	2	0	0	0	0	2	0	1	2	2	2	0	1	0	0	0	2	3	2	1	0	2	1	1	0	0	0	1	1	0	0	1	2	0	0	1	1	0	3	0	2	0	1	1	1	0	1	1	1	2	2	0	1	0	2	2	3	0	1	1	5	6	10	12	24	36	72	86	142	183	230	271	279	301	308	314	288	248	184	136	82	65	46	26	17	6	8	2	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
7	0	1	1	1	1	0	0	1	0	0	0	0	0	0	2	0	2	1	0	1	2	1	1	0	0	2	0	1	0	2	0	1	4	1	1	3	0	3	1	0	0	0	0	1	0	0	2	0	0	3	2	0	0	0	0	2	1	1	2	0	0	1	0	0	0	3	0	1	1	1	0	0	2	0	1	0	0	2	1	3	2	1	0	4	1	1	3	2	2	5	4	3	0	4	10	13	22	40	60	93	139	145	219	246	317	282	337	317	277	235	204	151	134	67	35	25	20	8	8	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	0	1	0	0	0	0	0	1	0	0	2	0	0	1	1	0	1	0	0	0	0	1	3	1	0	0	0	1	0	1	0	1	3	0	1	1	0	0	4	1	1	0	0	1	0	1	0	0	1	1	1	1	1	0	1	2	2	1	1	2	3	3	1	0	1	2	1	0	3	0	3	0	1	1	2	3	1	3	0	0	1	1	1	5	4	4	1	1	1	3	5	4	5	7	13	18	40	48	70	122	164	190	256	315	296	309	343	291	250	210	169	125	71	44	35	24	11	4	2	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	1	0	2	1	2	0	2	2	1	0	0	0	1	0	0	0	0	0	1	0	3	1	0	1	1	0	2	1	0	1	1	1	0	0	1	0	2	0	1	1	1	0	0	1	0	1	3	0	1	0	0	1	0	4	1	0	1	1	2	0	4	2	0	1	2	1	1	2	2	0	1	0	0	3	0	0	1	3	3	1	0	1	2	2	2	0	1	6	1	2	4	4	3	6	8	18	14	37	57	64	118	130	198	224	309	314	323	324	316	248	203	153	120	93	61	27	24	14	3	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	0	0	1	0	0	2	1	0	1	0	0	0	0	1	0	2	0	2	0	0	0	0	0	1	0	0	1	1	0	1	1	1	2	2	0	0	1	0	1	1	0	0	0	0	0	0	1	1	3	2	0	1	2	5	1	1	1	1	1	4	1	0	2	2	0	1	0	0	1	0	2	1	1	2	1	1	1	3	2	2	3	1	2	0	1	3	4	2	1	0	3	1	8	6	12	12	31	41	54	92	147	216	217	286	304	336	306	283	230	194	160	136	116	68	38	27	11	7	10	2	2	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	0	0	1	1	1	1	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	1	1	2	1	1	0	0	0	0	0	0	0	1	0	0	2	1	0	0	1	0	2	0	1	0	0	3	1	0	3	1	1	1	2	2	0	2	2	1	1	1	1	2	1	0	7	2	0	2	2	0	2	1	0	2	3	1	1	0	0	2	0	2	1	3	1	3	3	0	1	2	11	9	18	33	53	61	89	133	190	224	282	290	344	326	303	286	232	171	128	94	68	49	30	17	14	7	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	0	1	2	2	0	1	2	0	0	0	0	0	0	0	1	0	1	0	0	1	1	0	2	0	0	0	0	0	0	1	0	0	2	0	2	1	1	1	2	0	0	1	2	3	1	0	1	2	0	0	1	0	0	2	0	4	1	2	0	2	2	0	0	3	2	2	0	2	1	1	1	1	3	2	0	1	0	2	4	1	1	1	2	3	1	4	3	1	2	4	0	3	3	7	5	18	27	41	61	95	123	172	235	235	290	291	327	304	266	241	219	156	106	79	55	25	17	11	6	3	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
5	1	1	2	1	0	0	2	2	1	1	1	1	0	1	0	1	0	1	0	1	0	1	1	0	1	2	0	0	1	1	1	0	0	1	0	0	2	1	0	0	0	0	2	2	0	0	1	1	1	1	0	0	0	2	3	2	1	0	1	0	2	1	2	1	0	1	2	4	0	6	2	1	0	0	1	1	1	1	3	1	0	1	1	2	2	1	0	0	1	1	1	1	1	3	6	6	17	23	36	55	74	116	157	214	235	289	303	337	330	319	276	181	170	107	85	42	33	18	13	7	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	0	1	0	0	0	2	1	1	0	1	1	0	1	0	1	0	0	0	0	0	0	1	1	1	2	0	0	0	0	1	0	0	3	1	1	1	1	1	0	3	0	0	0	0	2	1	1	1	1	2	0	1	1	0	1	1	0	3	0	0	1	3	0	1	0	2	2	1	1	1	1	0	0	2	1	1	1	1	3	0	0	0	3	0	0	0	2	1	1	2	1	3	5	3	8	6	22	37	55	82	117	151	210	238	288	337	326	293	315	227	213	166	130	77	50	42	17	20	3	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	0	1	0	0	2	1	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	2	0	0	1	0	1	0	0	1	1	2	2	1	1	0	2	2	0	0	1	2	3	0	0	0	1	0	1	0	2	1	1	1	1	0	1	1	0	2	1	1	1	4	0	1	1	0	3	1	1	3	0	1	1	3	1	2	1	1	0	3	4	1	3	1	2	1	4	2	3	4	3	12	14	20	30	49	73	93	128	187	241	249	277	315	295	278	271	243	164	122	91	57	51	19	11	9	4	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	3	1	0	1	3	1	0	0	0	0	0	0	0	1	0	2	0	0	1	2	0	0	0	1	1	0	1	1	2	1	1	0	0	2	1	1	0	1	0	2	0	1	3	0	0	3	2	2	1	2	0	0	0	2	2	2	0	1	0	0	4	1	2	0	1	1	1	0	0	0	1	1	0	1	2	2	0	1	2	0	0	1	2	1	1	3	2	5	0	1	1	4	2	6	5	9	19	15	18	52	81	105	138	186	227	267	294	331	301	297	275	193	166	122	119	75	47	27	17	19	4	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	1	3	2	1	0	1	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	1	0	0	2	0	0	0	0	0	1	0	3	0	1	1	0	0	0	0	1	1	0	1	3	0	0	1	1	3	2	0	1	0	3	1	0	0	2	3	1	0	0	0	0	3	0	2	1	0	0	1	1	0	3	3	2	1	2	1	1	0	1	3	2	0	0	1	2	2	3	3	1	4	5	13	20	33	70	85	125	177	228	255	282	310	332	324	278	241	169	162	88	87	55	29	17	7	3	3	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	1	0	0	1	1	0	1	1	4	3	0	0	0	1	1	0	1	1	0	0	1	1	0	0	0	2	0	0	1	2	1	1	1	1	1	1	0	2	0	1	5	0	0	0	1	3	0	0	0	1	1	0	1	2	1	1	0	2	0	3	3	1	1	1	1	3	3	2	1	2	0	3	2	1	2	0	0	1	0	1	1	1	0	1	1	1	1	4	3	3	2	1	2	3	6	12	16	23	37	60	80	110	151	191	277	262	300	326	273	256	221	182	155	118	71	54	40	25	13	5	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	2	1	1	1	1	0	1	0	2	2	1	1	0	0	0	0	1	1	0	2	0	0	2	1	0	0	1	1	0	0	1	0	1	0	1	1	1	1	0	0	0	3	1	1	0	2	0	0	1	1	2	4	1	1	1	1	1	2	1	4	2	2	2	4	2	0	1	1	1	1	3	3	0	5	2	1	2	1	4	2	1	1	1	1	3	1	2	0	1	0	1	2	1	7	7	10	22	33	37	77	119	164	169	233	260	327	343	295	287	263	220	170	118	85	54	41	20	6	4	4	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	1	2	0	1	0	0	0	0	1	1	0	0	0	0	2	0	1	0	0	1	0	0	0	0	1	0	1	0	1	1	2	0	1	1	1	1	2	1	1	1	1	1	0	0	0	0	3	0	2	2	0	1	0	3	2	3	0	0	2	2	1	0	0	1	0	0	2	3	2	0	1	1	0	2	2	2	3	0	1	2	2	3	1	0	2	0	1	0	1	0	1	1	1	5	2	3	7	10	18	34	55	79	87	149	187	205	268	267	350	303	309	235	209	171	123	82	59	31	15	11	4	2	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	2	1	2	1	1	0	0	0	2	0	0	0	0	1	1	0	1	0	2	0	0	1	1	0	0	0	1	0	1	1	0	1	0	0	0	1	0	2	1	1	4	1	0	1	1	3	0	1	1	2	0	0	0	2	0	0	1	1	0	1	1	2	2	0	3	1	2	1	0	0	3	0	0	0	0	2	0	0	2	0	1	1	1	0	1	1	2	2	0	0	2	5	2	2	5	5	12	19	30	41	74	100	131	188	217	285	304	327	294	285	274	231	176	136	87	73	33	32	15	9	3	2	2	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	1	2	1	0	1	1	1	0	1	0	0	0	1	0	1	1	0	1	0	0	0	1	0	0	0	0	3	0	0	0	2	0	1	1	0	1	2	1	1	0	0	0	1	0	6	1	1	1	2	2	1	0	1	4	1	1	1	2	1	2	4	0	2	0	2	1	1	1	0	3	1	2	4	0	3	0	1	0	5	1	1	1	0	3	4	2	1	2	1	1	2	1	2	2	4	10	8	19	35	45	63	86	102	200	208	251	280	302	345	308	322	232	197	145	99	79	44	28	21	10	6	3	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	1	1	3	1	0	0	0	0	1	2	2	0	1	1	0	0	1	1	1	3	2	0	0	1	2	0	0	1	0	0	1	3	0	1	2	2	0	0	1	1	1	0	0	0	1	2	2	0	2	2	0	2	2	3	0	0	0	1	1	1	1	1	0	2	2	0	1	1	1	0	1	0	3	0	2	1	1	0	0	1	1	0	2	1	2	2	2	0	0	4	0	1	3	1	4	6	6	13	30	38	59	94	121	142	209	252	284	285	331	314	278	239	225	175	122	70	57	27	24	13	6	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	2	1	1	4	0	1	0	0	1	1	0	0	1	0	0	0	1	0	0	1	1	0	0	2	2	2	0	0	0	0	1	0	0	0	0	2	0	0	0	0	0	1	0	0	1	4	2	1	1	0	0	0	1	0	1	0	0	2	1	2	2	2	0	2	0	3	0	2	1	4	1	4	3	0	0	0	3	2	2	1	4	1	3	0	2	0	2	2	1	3	2	5	1	5	2	4	9	13	9	26	45	56	77	117	150	191	255	280	319	349	312	276	248	200	169	101	93	62	42	24	12	8	5	2	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	1	0	2	2	1	1	1	0	0	0	1	1	0	1	1	0	2	0	1	1	1	0	1	0	0	1	2	0	0	2	0	0	1	1	0	1	0	1	1	0	2	4	4	0	1	2	0	1	2	1	0	2	1	0	1	0	0	1	0	2	3	1	1	3	0	2	2	0	3	4	2	1	0	0	1	0	1	1	1	1	1	1	2	2	0	1	5	3	3	0	1	1	1	5	2	3	8	12	21	27	42	63	107	123	188	264	257	312	325	302	293	277	218	155	151	100	70	43	16	19	7	4	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	2	0	0	2	0	1	2	0	1	0	0	0	1	2	1	0	1	0	0	2	0	0	0	0	0	0	0	1	1	1	0	1	1	0	0	1	1	4	0	1	0	1	0	4	0	2	0	0	0	0	1	1	1	1	1	0	1	0	2	0	3	3	0	1	1	2	0	1	2	1	2	0	2	2	1	5	0	1	1	1	2	2	2	0	1	1	3	1	0	0	2	3	3	1	4	3	4	11	12	30	45	76	95	128	187	229	257	297	331	280	318	280	234	138	150	86	71	46	25	17	9	1	4	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	0	1	3	1	0	1	1	0	0	1	2	1	0	0	0	0	0	0	0	1	1	1	1	2	1	0	0	1	0	0	2	3	0	0	0	3	0	2	0	1	0	1	2	1	0	0	0	0	0	1	0	2	1	0	0	0	2	2	2	0	1	1	0	0	4	1	1	2	2	0	0	0	2	3	1	0	0	3	1	0	1	0	0	2	1	1	0	0	1	1	0	0	2	2	1	4	8	7	13	28	43	70	101	117	162	199	269	273	319	346	304	273	236	220	152	107	66	48	34	11	10	4	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	1	0	1	2	2	2	0	0	0	0	1	1	0	0	0	0	1	0	2	1	0	0	1	0	0	0	0	2	0	0	0	1	1	0	0	1	1	1	1	1	0	0	0	0	0	3	1	1	1	1	0	1	0	0	1	1	0	1	0	2	1	2	2	3	0	0	3	0	0	0	0	1	0	0	1	1	0	2	1	1	1	2	0	0	2	2	1	3	1	3	1	2	2	2	4	2	4	5	6	17	21	44	50	87	107	154	193	231	269	291	326	324	284	250	217	143	108	88	76	33	14	10	3	4	0	4	0	0	1	0	0	0	0	0	0	0	0	0	0	0	
3	1	5	2	1	0	2	1	0	0	1	1	1	0	0	1	0	0	0	1	0	0	0	0	0	0	1	2	1	0	1	0	0	0	5	0	0	0	1	1	0	0	0	0	0	1	1	1	0	1	0	3	1	0	3	2	1	1	1	0	3	0	0	5	2	0	1	1	2	0	1	1	2	1	2	1	4	1	0	2	1	0	3	0	2	4	0	0	2	2	0	1	2	0	0	3	1	3	8	4	10	15	35	63	81	128	150	205	246	289	289	312	337	279	227	235	156	115	89	68	36	21	9	6	2	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	1	1	1	1	0	0	0	1	0	0	1	0	0	1	1	0	0	0	1	0	1	1	0	0	0	1	0	0	0	1	0	1	0	1	0	0	3	2	2	1	0	0	2	1	0	0	2	0	1	2	0	0	3	1	3	1	2	1	3	2	0	2	0	1	1	2	1	1	1	1	0	3	3	0	0	0	1	3	2	0	1	2	1	0	3	0	3	1	1	1	3	2	4	3	6	3	8	10	10	23	29	39	82	88	151	191	230	279	284	299	304	272	248	223	175	147	85	55	37	26	15	5	6	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	
4	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	2	0	0	2	0	0	1	0	0	0	0	1	0	1	0	2	0	0	1	1	0	0	2	1	1	0	1	0	0	0	1	0	1	0	0	1	0	1	1	0	5	2	1	2	4	1	3	0	3	1	0	2	1	2	1	1	1	1	0	1	1	1	2	0	0	0	4	0	3	1	0	2	1	3	2	1	3	9	17	13	26	39	75	108	167	160	232	272	292	334	284	290	261	204	197	135	108	64	41	20	15	14	3	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	4	2	0	0	0	1	1	1	0	0	0	1	0	0	2	0	1	1	0	1	0	0	0	2	1	0	0	1	0	1	1	1	1	0	0	0	2	0	1	1	0	0	2	0	0	1	0	2	1	1	4	0	0	0	1	2	1	0	3	0	2	1	1	1	1	2	3	0	2	2	0	0	1	1	1	0	1	2	1	1	1	2	0	0	1	3	0	1	0	2	0	0	2	1	1	6	6	6	8	20	27	49	65	91	123	166	202	224	292	320	336	318	306	237	198	167	125	58	40	24	12	9	5	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
3	0	5	3	0	0	0	0	0	1	0	0	1	0	1	3	0	1	0	1	1	0	0	0	2	0	1	0	0	1	1	3	1	0	0	1	0	0	1	0	1	2	2	0	0	1	0	0	1	1	0	1	1	1	1	0	1	1	0	1	1	1	1	1	0	3	0	1	1	1	2	0	1	3	0	0	4	0	0	1	3	0	1	1	1	1	1	1	1	2	3	0	0	1	2	3	1	4	3	5	10	17	20	41	59	81	121	157	212	230	270	329	294	319	301	260	192	148	105	77	47	37	21	15	7	1	1	3	0	0	0	0	0	0	0	0	0	0	0	0	0	
6	0	0	0	0	0	0	0	0	1	2	0	1	0	0	1	1	0	0	0	0	1	4	1	2	0	0	0	0	1	0	1	0	0	1	0	0	1	0	3	1	0	2	0	0	2	1	1	0	1	0	1	4	1	2	0	2	0	0	2	0	1	3	0	4	2	0	1	0	4	2	0	2	1	3	1	1	2	1	1	1	2	3	1	0	1	2	2	6	1	0	0	2	0	1	2	0	4	1	4	5	18	20	42	63	79	117	170	219	251	292	287	317	272	274	251	202	155	118	78	58	38	20	14	4	4	2	0	2	1	0	0	0	0	0	0	0	0	0	0	0	
8	1	1	3	1	0	1	1	0	0	0	0	1	1	0	0	0	1	1	1	2	2	0	0	0	0	0	1	0	0	0	1	0	0	0	1	0	0	0	1	0	1	2	0	1	0	0	1	3	2	0	1	2	1	1	3	0	1	1	2	1	0	0	2	1	0	0	0	0	0	2	0	1	0	4	3	0	2	1	0	0	0	1	1	2	1	2	0	1	1	1	2	3	1	2	4	3	2	1	4	9	10	26	36	47	68	126	128	176	228	291	298	311	292	296	250	221	178	118	101	58	47	30	14	8	6	3	0	2	1	0	0	0	0	0	0	0	0	0	0	0	
1	0	0	0	2	0	1	1	1	0	0	0	0	1	2	0	2	0	0	3	0	0	0	0	1	0	1	0	1	0	0	0	0	1	0	1	1	1	0	1	0	1	1	0	0	0	1	2	1	0	1	1	0	2	1	1	2	1	0	3	4	1	2	1	1	0	0	2	2	0	4	2	2	2	2	2	0	2	1	0	1	5	1	2	2	4	1	2	1	1	1	5	4	1	0	1	1	3	2	2	6	11	14	34	34	74	99	133	188	234	290	279	304	292	293	272	206	184	133	105	76	37	33	19	4	3	4	1	0	1	0	0	0	0	0	0	0	0	0	0	0	
3	0	1	1	2	0	2	1	1	1	2	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	1	1	0	1	2	0	1	2	0	1	1	0	0	0	2	1	2	0	3	1	0	0	2	0	1	2	3	2	2	1	2	0	1	0	1	1	2	5	0	1	3	0	0	0	0	1	0	2	1	3	0	0	2	0	1	1	0	1	0	2	0	3	1	0	1	0	2	8	5	8	16	22	41	75	98	144	169	228	245	265	314	305	289	254	243	214	157	103	82	43	36	20	16	9	5	1	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	2	0	0	0	1	0	0	1	1	0	0	0	0	1	1	0	0	0	1	0	0	2	1	1	2	1	1	0	1	0	0	2	1	0	1	1	0	1	1	0	1	0	1	0	1	0	2	0	2	1	1	1	0	1	1	0	3	1	3	2	1	2	0	4	2	2	0	3	3	2	2	2	0	1	1	2	0	1	4	0	1	2	0	1	1	1	1	2	0	0	1	1	3	5	13	15	28	40	69	83	124	190	203	279	296	264	337	294	263	264	213	147	106	89	46	39	9	12	8	3	3	1	2	0	0	0	0	0	0	0	0	0	0	0	
4	0	0	1	0	1	0	0	0	1	2	1	0	1	2	0	1	2	0	0	0	1	1	0	1	0	1	0	1	1	0	2	0	0	1	0	1	1	0	2	0	0	0	0	1	3	3	0	2	0	2	1	0	0	0	2	3	0	1	1	0	2	1	0	3	1	1	0	0	1	0	0	3	2	0	1	1	2	1	2	3	0	3	2	1	0	1	2	0	1	3	3	0	1	4	2	2	3	2	2	5	12	14	23	33	50	76	107	131	204	252	261	319	327	314	315	260	195	152	141	91	70	35	20	10	10	6	1	0	1	0	0	0	0	0	0	0	0	0	0	0	
4	2	1	0	3	1	1	0	1	1	1	1	1	0	0	1	0	0	0	0	0	0	0	0	1	1	2	3	0	1	0	0	0	0	1	0	2	0	1	0	1	2	1	0	1	0	1	1	1	2	2	0	0	1	0	0	2	2	0	3	1	2	0	1	0	0	0	0	1	1	1	1	2	3	0	3	0	0	2	1	0	3	2	1	1	0	0	1	1	0	0	0	1	0	2	2	2	3	3	6	7	6	9	23	32	69	71	106	167	175	232	255	316	327	335	285	247	183	193	129	90	49	43	27	13	13	2	1	4	0	0	0	0	0	0	0	0	0	0	0	0	
6	2	1	1	2	1	0	1	0	1	0	0	0	0	1	1	0	1	1	1	0	0	3	0	1	1	0	0	0	1	0	2	1	1	0	1	1	0	1	0	1	0	1	1	1	4	1	0	0	0	2	1	1	1	1	1	2	0	0	0	3	1	4	0	3	1	1	0	1	0	0	0	0	0	4	1	3	0	1	0	1	1	1	2	2	2	1	2	0	0	1	3	0	3	6	2	2	3	4	4	5	9	11	17	31	55	72	94	136	173	258	276	297	294	303	266	259	201	188	112	79	70	39	29	21	8	8	1	0	1	0	0	0	0	0	0	0	0	0	0	0	
3	0	1	0	4	1	0	0	1	0	1	0	0	0	1	0	0	1	0	1	1	0	2	0	0	1	0	0	0	1	0	1	0	1	0	0	1	0	0	1	0	0	1	0	0	0	2	2	0	0	0	2	3	2	0	4	1	1	0	1	1	1	1	1	1	3	3	1	1	3	0	0	2	0	1	0	3	1	2	3	0	2	3	2	2	1	2	0	1	1	2	1	0	0	0	1	2	2	2	1	2	11	5	21	26	36	63	103	145	184	209	244	288	320	313	299	258	228	205	168	100	92	54	30	26	9	4	0	1	1	0	0	1	0	0	0	0	0	0	0	0	
3	1	2	2	0	1	0	0	1	0	1	1	0	0	0	0	0	1	1	1	0	0	1	1	0	0	1	0	0	0	1	2	1	1	1	0	0	1	0	0	2	1	1	0	0	0	1	1	2	1	1	0	1	0	2	1	3	1	3	2	1	1	0	1	1	3	0	0	1	3	2	2	5	4	1	1	2	2	0	2	0	2	1	2	1	2	1	0	0	0	0	1	0	2	0	0	2	1	4	4	4	3	7	16	28	49	53	86	123	155	211	233	275	286	327	312	278	226	193	150	97	95	56	31	22	17	9	6	2	0	0	0	0	0	0	0	0	0	0	0	0	
2	0	0	2	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	2	1	1	0	1	1	1	0	0	1	0	0	1	1	1	2	0	2	3	1	1	1	1	1	2	0	1	2	0	2	0	1	0	3	0	1	1	1	3	1	3	1	0	2	2	2	0	2	3	1	1	2	2	0	4	1	1	1	0	1	2	1	2	0	2	2	1	0	1	2	2	1	5	0	0	1	4	5	9	14	18	28	53	81	116	150	206	249	256	305	325	333	306	277	216	156	101	82	55	36	26	13	5	1	0	0	1	0	0	0	0	0	0	0	0	0	0	
5	1	0	2	1	2	1	0	1	0	0	0	0	0	0	1	1	0	1	3	0	1	0	0	1	0	0	0	1	1	3	1	0	1	0	0	1	2	1	2	0	2	0	0	0	3	2	1	2	0	0	2	2	1	1	0	0	1	1	1	1	0	2	0	1	0	2	1	1	3	0	0	0	3	1	0	1	2	0	0	0	0	1	0	2	1	0	0	4	0	0	2	0	0	3	1	2	2	3	5	2	8	9	13	20	38	54	71	125	144	209	220	268	273	302	307	294	271	213	182	125	89	66	40	28	17	6	3	1	0	1	1	0	0	0	0	0	0	0	0	0	
4	0	0	0	1	1	1	1	0	1	1	0	0	1	1	0	0	0	1	0	0	1	0	0	1	1	1	1	0	1	0	4	1	1	1	0	0	1	1	0	0	1	0	0	2	0	2	0	2	0	0	2	0	2	0	1	0	2	1	2	2	0	0	2	2	4	0	0	3	1	0	3	4	2	2	3	1	4	3	0	2	1	2	0	1	2	0	0	1	0	1	1	1	2	2	0	2	3	2	4	4	5	10	16	23	33	46	69	115	145	155	238	287	281	322	307	283	261	229	172	154	110	61	52	26	13	14	1	2	0	2	0	0	0	0	0	0	0	0	0	0	
4	1	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	1	0	0	2	0	1	0	0	0	0	2	1	1	2	1	1	2	1	2	0	0	0	1	2	0	1	1	2	0	0	0	1	3	1	1	1	0	2	1	1	2	0	1	4	0	0	1	0	1	0	0	0	1	0	1	2	3	1	1	3	0	4	1	1	1	2	5	8	11	11	8	28	42	63	85	121	149	196	261	279	316	323	325	259	243	158	140	104	66	49	30	10	13	5	3	1	0	1	0	0	1	0	0	0	0	0	0	
1	1	0	2	2	0	0	0	0	0	0	0	1	0	0	0	0	2	0	0	0	1	0	2	2	1	1	3	1	1	0	1	1	2	0	2	1	1	1	2	2	1	1	1	0	1	0	1	0	2	1	1	1	1	2	1	1	1	2	2	1	0	0	2	1	0	1	1	0	1	1	1	1	3	2	1	0	2	1	0	1	1	1	2	2	0	1	1	3	0	1	2	2	1	0	1	1	0	2	3	5	3	4	11	21	24	41	76	83	111	164	193	245	280	321	301	349	292	213	210	172	109	76	45	44	13	15	4	5	0	1	0	0	0	0	0	0	0	0	0	0	
3	1	1	2	0	4	1	0	0	0	0	1	1	0	0	0	1	0	1	0	1	0	0	1	1	0	1	1	0	0	1	0	1	0	0	1	0	1	2	0	0	1	1	0	0	0	1	0	0	0	2	1	0	0	1	2	2	1	3	0	2	2	1	1	1	1	1	1	0	1	2	1	0	0	1	2	0	2	1	1	3	1	2	2	1	1	1	2	1	1	2	1	2	0	2	1	0	2	0	2	3	3	8	12	17	16	39	52	95	136	156	195	223	290	313	307	295	309	231	215	161	111	108	57	39	21	11	6	6	4	0	0	0	0	0	0	0	0	0	0	0	
4	1	0	1	1	2	0	1	0	0	0	2	0	0	0	0	0	0	0	0	1	0	0	1	0	0	2	0	1	1	0	0	0	0	1	1	1	0	1	0	2	0	3	1	1	1	1	3	0	1	1	1	0	1	2	0	1	2	4	3	1	1	0	1	0	2	3	4	1	0	0	0	1	0	1	2	2	0	1	6	1	1	1	0	1	0	0	2	3	4	0	4	1	2	0	1	2	3	2	1	3	3	6	11	9	20	36	56	82	112	144	193	223	258	301	318	314	260	233	202	162	111	106	62	37	22	10	9	3	1	0	0	0	0	0	0	0	0	0	0	0	
2	0	0	0	0	2	2	2	0	1	0	0	0	0	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	0	1	2	0	0	0	1	0	0	0	2	0	0	0	0	0	1	1	0	1	2	0	1	0	4	1	0	1	0	2	0	3	0	1	0	1	0	4	1	1	5	1	2	2	1	2	3	1	1	0	3	4	1	1	0	1	3	0	1	4	1	1	1	3	2	2	4	7	8	7	24	32	48	59	100	152	179	221	228	272	305	320	305	260	215	188	144	89	51	44	29	28	9	5	2	1	0	0	0	0	0	0	0	0	0	0	
1	1	0	1	0	1	1	0	0	0	0	2	2	0	1	0	1	1	2	0	0	0	1	0	1	0	1	1	0	0	0	1	0	0	0	0	0	1	0	0	1	1	0	0	0	2	2	1	0	0	1	3	0	4	1	3	2	1	0	0	3	0	1	1	1	1	2	3	3	4	1	2	2	1	1	2	1	0	1	0	0	0	0	1	1	1	6	1	0	0	1	3	2	0	0	2	3	2	3	4	3	4	10	6	11	17	33	60	76	87	147	165	211	298	284	296	308	284	269	218	174	157	113	65	47	43	17	14	5	6	1	0	0	0	0	0	0	0	0	0	0	
1	0	1	2	1	0	1	0	0	1	0	1	1	0	0	0	0	1	0	0	0	0	1	1	1	0	0	0	0	0	1	0	1	0	0	0	1	1	0	0	2	1	1	0	0	2	0	1	2	0	2	0	0	1	1	2	1	1	0	0	1	1	0	0	1	0	0	0	1	2	0	2	3	1	1	2	2	2	0	1	2	1	1	2	1	1	2	0	2	2	1	0	0	1	2	3	0	1	1	3	4	2	2	2	13	21	29	42	56	83	115	184	224	267	300	280	312	297	277	245	231	157	120	102	51	38	21	10	4	1	3	0	0	0	1	0	0	0	0	0	0	
5	0	0	1	1	1	1	0	0	1	1	1	0	0	1	1	0	1	1	1	1	1	0	0	0	2	1	1	0	3	2	1	0	1	0	1	0	0	0	1	0	0	1	1	0	0	2	0	0	1	1	2	1	0	1	1	1	4	1	5	0	1	3	0	1	0	2	1	2	2	1	1	2	1	2	1	0	3	1	1	0	0	0	2	3	3	5	2	3	1	2	0	1	1	2	2	0	4	3	1	1	4	5	0	7	17	24	32	63	82	122	158	200	255	294	290	341	286	274	275	189	162	108	89	59	33	27	10	9	1	3	0	0	0	0	0	0	0	0	0	0	
4	1	1	3	2	2	1	2	1	2	0	0	2	1	0	0	0	0	0	0	1	0	0	0	2	0	1	1	0	0	0	1	1	1	0	1	0	1	1	0	1	0	1	1	1	1	1	3	1	0	0	1	1	1	0	2	1	2	0	3	1	1	0	3	0	1	1	0	0	0	2	1	3	3	1	2	1	1	2	1	0	2	1	2	3	0	1	0	0	1	5	1	2	3	0	1	2	1	3	5	1	2	4	3	12	10	31	36	65	73	102	134	195	235	268	306	310	316	267	239	186	165	133	78	67	41	27	17	11	9	2	3	1	0	0	0	0	0	0	0	0	
1	0	3	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	1	0	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	2	0	1	0	0	2	1	0	0	0	4	1	1	0	0	1	2	2	2	0	0	1	1	2	1	1	0	0	1	1	2	2	0	2	4	1	2	2	1	2	2	2	1	2	0	3	2	1	1	1	1	0	1	1	2	0	4	0	1	2	0	1	5	1	2	3	3	8	16	21	31	52	79	114	160	210	232	235	277	300	310	282	276	246	173	129	107	64	57	36	18	13	6	1	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	1	0	0	2	0	0	1	2	0	0	1	0	0	0	0	0	0	0	1	2	1	2	0	0	0	0	0	1	0	0	0	1	1	0	0	3	0	1	1	0	3	1	1	0	0	0	0	2	3	1	3	3	1	0	2	0	0	0	2	1	1	0	0	2	1	0	1	1	6	1	0	0	0	0	1	2	0	1	2	1	1	1	2	4	0	2	1	2	0	2	2	1	1	3	3	3	4	5	1	8	7	19	37	47	67	113	133	181	229	245	285	284	327	284	254	243	180	145	102	72	43	35	11	14	6	7	1	0	0	0	0	0	0	0	0	0	
4	0	2	1	1	1	2	2	1	0	0	1	0	0	0	1	2	1	1	0	2	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	2	0	1	2	0	0	0	0	0	1	1	0	2	1	1	2	1	0	1	2	0	1	0	1	2	1	2	3	1	3	3	1	0	4	0	0	1	1	4	3	2	0	3	4	2	0	4	2	2	2	2	2	3	4	2	4	6	9	16	13	47	74	68	136	161	232	285	284	323	338	302	280	237	194	182	110	92	56	38	19	10	7	2	2	1	1	1	0	0	0	0	0	0	
1	0	1	1	2	1	1	0	0	0	0	0	2	0	0	0	2	0	1	1	1	1	1	1	0	0	1	0	1	1	1	1	0	1	0	0	1	1	0	1	0	2	0	1	1	2	0	2	0	0	1	3	1	0	2	1	2	1	0	1	1	1	0	1	2	0	0	2	3	2	1	0	2	2	4	1	3	3	2	1	0	0	0	0	0	1	3	1	2	1	1	1	1	2	0	0	5	0	5	1	3	2	2	2	3	10	15	35	39	61	73	119	171	207	254	270	301	301	312	274	245	187	167	127	77	63	44	25	13	6	6	2	3	0	0	0	0	0	0	0	0	
2	1	0	0	0	2	0	0	0	0	0	0	0	1	0	1	0	0	0	0	2	0	1	1	1	0	0	0	1	0	0	1	1	1	1	1	1	0	0	1	1	2	1	2	0	1	0	0	2	3	2	1	0	1	1	1	0	1	1	2	0	1	2	2	0	1	3	1	2	2	0	3	2	1	1	2	2	1	1	1	2	1	0	3	0	1	1	1	3	1	3	2	2	1	3	0	3	3	3	0	2	4	1	5	4	5	20	14	35	43	77	120	152	198	221	285	301	297	297	252	264	197	170	119	98	65	47	33	10	6	8	1	0	0	0	0	0	0	0	0	0	
4	1	1	2	0	0	0	0	2	0	2	0	1	0	0	0	0	0	0	1	0	1	0	1	0	1	0	0	1	0	1	1	0	0	0	0	1	2	0	0	0	0	1	3	3	0	1	0	1	0	1	0	2	1	0	0	0	1	2	1	0	4	0	0	2	1	1	0	1	1	1	2	2	0	0	0	0	1	1	1	1	1	2	0	1	1	1	1	0	0	2	0	1	2	2	1	1	1	2	3	0	1	1	2	6	13	9	15	24	54	72	106	134	205	200	258	295	321	263	315	272	207	178	141	93	77	49	21	23	10	10	1	1	2	0	0	0	0	0	0	0	
2	1	0	1	0	0	1	0	1	1	0	0	0	1	0	0	0	0	1	2	0	0	0	2	0	1	0	1	0	0	0	0	0	2	0	1	0	2	0	0	1	2	2	1	0	1	0	1	1	0	1	0	0	1	0	0	0	2	0	2	2	0	0	0	0	1	4	0	0	3	1	3	2	0	1	1	0	0	3	3	1	1	1	1	1	0	4	1	0	2	0	2	0	0	1	1	4	0	1	1	0	1	2	2	2	4	17	17	37	49	63	86	123	163	218	232	284	311	312	287	286	211	168	139	104	75	50	30	21	15	5	2	0	0	1	0	0	0	0	0	0	
2	1	1	1	1	2	2	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	2	0	1	1	0	1	1	2	1	0	1	0	1	0	0	1	2	1	0	0	2	1	0	0	0	2	0	2	3	0	3	3	1	0	2	0	1	1	1	5	1	1	0	1	0	3	2	2	2	0	1	1	2	0	1	0	1	1	2	2	0	1	1	1	1	2	2	1	1	1	0	1	3	6	3	2	4	13	17	24	43	72	78	125	169	209	242	261	290	328	308	275	238	191	144	137	81	65	33	17	11	8	7	1	0	0	0	1	0	0	0	0	
4	0	1	1	2	0	0	1	0	0	1	0	0	0	0	0	1	1	0	0	0	0	2	0	1	1	1	0	0	0	0	0	1	1	1	0	1	0	0	0	0	0	2	1	1	0	1	1	0	1	3	1	0	0	1	2	3	1	1	1	1	0	1	0	0	3	2	1	2	1	2	1	2	2	3	0	1	2	1	1	2	2	1	0	4	0	1	0	2	0	2	1	4	2	3	1	1	1	3	4	3	3	1	2	1	9	6	14	21	32	49	89	118	145	202	273	248	296	292	310	271	223	210	159	131	81	61	33	26	17	9	2	3	1	0	0	0	0	0	0	0	
2	1	0	0	2	1	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	1	0	1	1	3	0	3	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	1	0	0	2	2	1	2	1	1	1	1	0	3	4	1	0	2	1	2	3	0	0	0	0	2	0	0	0	1	0	2	3	1	3	2	1	1	2	1	0	2	1	3	2	0	2	1	0	7	5	6	8	23	38	60	79	138	153	211	239	289	274	307	266	303	259	219	152	119	95	59	37	26	15	10	6	2	0	1	1	0	0	0	0	0	
5	2	2	1	1	0	0	0	1	0	0	0	1	0	0	2	0	0	1	1	1	0	1	2	1	1	0	1	0	1	1	1	0	0	0	0	0	1	0	0	1	0	1	0	1	2	1	0	0	2	2	0	1	1	1	0	2	0	1	0	1	1	1	2	2	1	0	1	0	3	0	2	2	0	0	0	1	1	0	0	3	3	1	1	1	1	0	1	1	0	1	1	1	3	2	0	0	1	3	0	3	2	2	2	3	11	9	7	18	28	55	73	90	161	203	246	294	281	284	295	283	277	198	180	139	99	65	43	40	21	4	5	1	0	0	0	0	0	0	0	0	
6	1	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	1	0	1	1	0	0	0	1	0	0	0	0	2	1	0	0	1	0	2	0	2	1	0	1	0	2	1	0	0	1	1	0	0	0	1	1	3	0	0	1	1	1	0	1	1	3	3	1	2	0	0	0	1	3	2	1	1	1	0	1	0	3	0	1	0	2	3	0	1	2	1	2	1	1	5	1	2	3	5	6	9	23	24	34	48	59	92	134	170	211	265	276	316	330	287	259	242	184	150	95	73	48	24	25	11	7	3	4	0	0	0	0	0	0	0	
4	1	1	0	1	0	1	1	1	0	0	1	0	0	0	1	1	0	0	1	0	0	2	1	0	0	0	1	0	0	2	0	0	0	1	0	0	1	1	1	1	0	2	0	0	0	3	4	1	0	0	2	0	1	2	2	2	1	0	1	1	0	0	3	0	0	1	1	0	3	1	2	2	1	0	0	2	0	2	2	1	1	0	5	3	0	0	1	0	0	2	2	2	1	1	0	1	0	2	2	2	5	3	1	4	5	4	13	16	27	29	63	94	110	156	207	258	284	303	294	261	272	249	200	147	118	83	67	23	27	13	2	3	2	2	2	0	0	0	0	0	
1	0	0	0	0	0	1	1	0	1	0	0	1	1	0	1	1	0	0	0	0	1	0	1	0	3	1	2	0	0	0	0	1	0	1	0	2	0	0	2	0	1	0	0	0	0	2	1	2	1	0	1	0	2	0	2	2	1	0	0	0	1	2	0	1	1	2	1	5	1	2	2	1	1	2	4	1	0	2	0	1	0	0	0	0	1	1	2	1	2	0	1	0	1	3	0	1	1	1	0	1	2	3	3	4	5	5	7	10	24	41	75	93	136	157	187	255	270	304	265	282	275	253	209	167	127	103	56	36	23	11	4	9	4	3	2	0	0	0	0	0	
1	0	1	0	1	0	1	0	0	0	0	0	0	3	0	0	2	1	2	0	0	1	0	0	1	0	0	0	0	0	0	2	2	0	0	0	2	1	2	0	1	2	0	1	1	3	0	0	2	0	1	1	0	0	1	1	1	2	1	1	1	0	3	1	1	1	1	1	2	0	4	1	3	4	0	2	4	4	1	2	2	1	4	1	5	1	1	1	0	0	1	0	1	1	2	3	3	1	3	0	0	2	3	1	1	1	6	15	15	27	48	58	86	107	143	207	249	266	300	314	313	261	290	227	164	108	67	54	41	24	10	15	5	2	3	0	0	0	0	0	0	
2	1	2	0	1	1	0	0	0	1	0	0	0	0	1	0	1	2	1	0	1	0	1	0	0	0	0	1	0	0	1	0	1	1	0	3	0	1	1	0	1	1	2	1	1	1	1	2	1	0	0	1	3	2	1	2	0	2	0	2	1	1	1	1	0	2	0	3	1	2	2	4	0	1	0	4	3	0	0	0	2	1	1	3	2	0	0	3	3	0	0	0	2	1	1	2	1	1	1	1	2	1	1	2	3	5	6	10	14	27	41	37	88	110	142	188	217	274	277	298	287	284	239	202	199	133	102	68	47	41	18	14	7	1	1	0	0	0	0	0	0	
3	1	1	1	3	1	0	0	1	1	0	1	1	1	0	0	1	0	0	0	0	0	1	0	0	2	1	0	0	0	0	0	1	0	1	0	1	2	0	2	0	1	0	0	0	1	0	2	2	0	0	1	1	0	1	2	2	1	2	1	2	0	0	1	1	1	0	1	3	2	1	0	2	2	3	1	2	0	2	3	0	0	1	0	0	3	1	2	0	1	2	4	0	0	1	1	0	0	1	1	1	0	2	4	2	4	6	9	12	14	29	56	62	97	143	205	191	277	279	291	283	314	275	209	166	160	83	68	50	36	10	8	4	6	4	0	0	0	0	0	0	
0	2	1	1	0	1	1	0	0	0	1	0	0	1	0	1	1	0	0	3	0	0	0	0	1	0	0	0	0	0	1	0	0	0	1	0	1	2	2	0	1	0	1	1	1	1	0	1	2	1	1	0	3	1	0	2	0	2	0	0	0	2	3	2	1	4	3	0	2	4	2	2	2	1	3	5	2	0	1	0	1	0	0	1	0	3	1	0	2	1	3	1	1	0	2	1	2	2	0	2	0	1	4	1	3	2	8	7	9	18	28	54	67	85	130	168	209	246	274	307	243	289	274	228	198	178	110	80	60	25	18	8	6	4	3	1	0	0	0	0	0	
3	0	1	0	0	0	0	1	0	2	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	2	0	2	0	3	1	2	2	2	0	1	0	2	1	0	0	1	1	2	1	1	0	0	0	3	1	0	1	2	3	2	2	1	2	3	0	1	1	4	1	1	1	3	0	0	1	1	2	1	1	3	1	2	1	0	0	0	1	3	3	1	0	1	0	1	1	3	0	0	2	2	1	0	3	5	7	10	14	22	32	41	68	91	122	161	190	249	307	308	273	300	270	201	195	152	140	72	68	34	25	12	4	4	2	1	2	1	0	0	0	
2	0	1	0	2	1	0	0	0	0	1	0	0	0	1	0	1	1	0	0	0	0	1	0	1	0	0	1	1	0	2	1	0	1	1	0	1	1	0	0	0	1	1	0	1	2	1	2	0	0	2	1	0	0	0	0	1	0	0	2	1	0	1	1	0	1	2	0	1	1	0	0	0	1	1	0	1	0	1	1	1	0	0	0	1	0	2	0	0	0	1	2	0	1	0	1	0	2	3	2	1	1	2	3	5	5	4	6	15	16	25	34	55	75	111	166	197	220	274	295	325	318	265	211	237	164	130	96	55	43	14	16	6	6	2	4	0	0	0	0	0	
1	0	2	2	0	3	2	0	0	0	0	0	0	0	1	1	0	1	0	0	1	0	0	0	0	1	0	0	0	0	0	0	1	1	2	0	0	2	0	0	1	1	0	1	0	1	2	2	0	0	0	1	1	0	3	1	0	1	2	0	0	1	2	1	1	2	0	0	0	1	1	1	1	3	1	1	1	0	2	0	2	0	0	2	1	0	1	1	0	2	1	0	1	0	1	1	0	1	1	2	0	4	5	2	2	6	4	3	7	12	10	34	46	84	98	144	191	219	265	290	312	318	269	268	211	174	139	111	66	42	18	22	15	4	1	2	0	0	1	0	0	
2	0	0	1	1	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	1	0	0	0	1	1	0	0	2	0	0	1	0	0	1	1	0	1	2	0	3	1	0	2	1	1	1	1	4	1	0	0	1	0	0	1	1	3	1	1	2	2	1	0	3	0	4	0	1	0	1	2	0	1	1	2	2	0	0	3	1	2	0	1	0	1	1	2	3	0	0	0	3	1	1	1	0	1	1	0	4	2	4	1	6	14	26	30	52	75	112	138	159	213	262	282	302	292	281	270	192	184	154	126	88	58	34	20	20	6	1	1	1	0	0	0	0	
4	2	1	2	1	1	0	0	3	0	1	1	1	0	0	1	0	1	0	1	1	0	0	0	0	1	1	1	0	2	0	0	2	1	0	4	2	1	0	0	1	1	1	2	0	0	3	2	1	2	3	0	1	1	0	1	0	1	1	1	2	0	2	2	1	3	1	1	2	5	2	2	1	2	4	1	1	1	0	2	2	2	1	1	1	3	1	3	0	1	2	0	1	1	4	6	0	1	4	2	1	3	2	1	2	3	4	9	4	10	18	26	47	74	105	133	174	173	227	246	285	305	281	271	229	195	142	112	72	67	41	18	13	8	8	6	2	1	0	0	0	
5	0	0	1	0	0	0	0	0	0	1	1	0	1	0	0	0	0	0	1	0	2	1	0	0	1	0	0	0	1	0	0	0	1	1	2	1	1	0	2	1	1	1	0	0	0	0	2	1	0	0	0	1	1	0	0	2	2	0	1	0	1	0	2	0	2	0	0	1	1	0	1	1	0	1	1	1	1	0	3	2	1	3	2	2	1	0	1	4	1	1	1	1	0	2	1	0	0	2	0	0	0	4	0	3	1	1	4	4	16	17	26	36	60	80	131	147	180	252	287	300	297	294	275	234	215	171	137	73	47	35	26	17	5	7	1	3	1	0	1	0	
4	1	0	0	1	0	2	1	0	0	0	1	0	0	0	1	2	0	0	0	0	1	0	0	2	0	1	0	1	0	2	0	0	1	2	1	2	1	2	3	2	0	0	1	0	1	0	0	2	0	0	1	0	2	0	1	0	2	1	2	1	1	1	0	2	2	0	2	1	2	1	1	2	1	2	2	3	0	4	1	1	2	1	0	2	1	0	3	1	0	2	1	2	1	2	0	1	3	3	0	1	0	0	3	6	0	3	6	13	8	17	31	36	65	86	111	157	175	231	284	274	300	272	275	272	231	170	119	103	52	37	27	21	8	4	3	1	3	0	0	0	
5	0	2	0	2	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	2	0	0	0	0	1	0	1	1	1	1	1	1	1	0	1	0	0	0	2	0	1	0	1	1	2	1	3	0	3	0	4	0	2	3	5	1	2	1	0	1	1	1	0	1	0	1	0	1	1	1	1	5	1	0	1	1	0	3	2	0	0	2	0	0	1	1	2	0	1	1	2	1	2	1	2	1	2	0	2	2	2	3	3	5	8	18	28	34	51	78	115	132	177	216	253	261	307	288	260	284	235	159	126	104	74	37	29	20	7	6	0	1	0	0	0	0	
9	1	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	1	1	0	1	0	1	0	0	0	0	1	0	1	0	0	1	1	0	0	0	1	0	2	0	1	0	0	0	1	0	0	0	0	3	1	1	0	0	0	1	1	3	2	0	2	3	2	1	0	0	1	0	0	0	0	0	2	1	4	0	1	0	1	1	1	0	4	2	0	0	2	0	0	2	2	2	0	2	2	1	0	1	1	3	2	0	4	4	7	8	9	29	28	47	67	110	141	173	237	254	282	312	338	306	270	222	182	131	97	58	47	25	23	14	3	3	3	1	1	0	0	
6	2	1	1	2	1	2	1	0	0	0	1	0	1	1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	1	1	1	0	1	1	0	0	0	0	0	0	1	1	0	2	0	0	0	0	2	0	1	1	0	1	1	3	0	2	2	1	0	2	0	1	3	1	1	2	0	2	1	1	1	2	2	1	0	1	0	5	4	0	1	1	1	1	1	1	0	2	2	1	1	0	2	4	3	0	1	0	1	0	3	1	6	1	8	13	13	18	26	33	70	118	131	152	217	231	258	297	302	286	270	245	186	151	110	77	63	38	22	14	10	2	1	1	0	0	0	
4	0	2	1	1	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	2	0	0	1	0	0	2	1	0	1	1	1	1	0	0	0	0	1	0	0	0	0	1	0	1	1	4	2	0	0	2	0	1	1	0	0	2	1	1	2	0	1	1	0	2	0	0	1	2	0	1	1	1	0	0	0	3	2	2	2	2	1	2	2	1	1	1	0	1	2	1	1	1	1	0	1	1	1	2	1	0	2	2	0	2	1	3	2	11	8	8	14	30	39	60	93	124	178	194	235	243	304	289	294	265	291	193	146	122	93	52	41	25	8	12	1	3	2	0	0	0	
5	1	1	0	2	1	2	0	0	0	1	0	1	0	0	1	0	0	0	0	1	0	0	0	1	0	1	1	0	0	1	0	0	1	0	0	1	1	2	0	1	0	0	0	0	0	0	1	1	1	0	1	0	1	0	0	0	2	0	0	0	2	2	2	3	2	0	3	1	1	1	1	2	1	0	2	0	2	0	1	1	2	0	0	0	1	1	0	1	0	1	1	2	2	1	1	2	2	0	0	1	1	0	0	1	5	2	1	4	8	10	20	24	45	59	85	124	161	186	242	280	321	295	283	282	239	215	163	145	86	82	37	26	23	7	2	2	1	0	0	0	
2	0	1	1	0	1	0	1	0	0	0	0	2	1	1	3	1	1	0	0	0	1	1	0	1	0	0	0	1	2	1	0	0	2	1	1	2	0	2	2	0	0	2	0	1	0	0	2	1	1	1	0	1	0	2	0	0	1	0	0	0	0	1	2	0	1	4	1	0	1	1	0	0	0	4	0	2	3	3	6	1	1	1	1	1	1	3	3	0	1	1	2	0	1	3	2	2	3	1	2	1	0	1	2	0	2	3	3	5	2	7	16	13	31	57	82	110	142	178	237	270	275	301	292	285	247	216	208	129	95	58	52	27	10	13	6	3	0	0	0	1	
4	0	2	1	0	0	0	0	0	1	0	0	0	1	1	0	0	0	2	1	0	0	0	0	0	1	0	1	1	1	1	1	0	0	0	0	0	0	0	4	1	0	1	0	1	1	1	1	3	0	3	0	1	0	0	1	2	1	0	1	5	2	1	2	0	0	3	0	1	1	0	1	4	1	1	0	2	1	1	3	0	0	0	3	0	0	3	0	1	2	0	2	1	2	2	4	0	0	1	1	0	2	0	2	2	5	3	3	4	8	3	13	26	25	48	77	106	135	179	255	227	299	300	325	299	256	246	176	165	113	69	51	26	19	13	6	5	3	1	0	1	
5	0	3	1	0	2	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	2	1	2	1	1	1	0	1	0	0	0	2	0	0	1	1	0	1	1	1	0	0	0	0	0	1	2	1	1	2	0	0	2	0	1	1	1	0	0	1	0	1	1	1	2	1	0	1	2	0	1	1	1	0	2	0	1	2	4	2	1	2	0	2	3	0	0	4	0	0	0	2	3	3	2	4	3	5	4	3	5	14	15	34	51	65	111	122	198	188	234	266	305	271	280	236	241	180	138	133	71	80	30	18	11	4	5	0	0	0	0	
5	1	0	0	2	1	0	0	1	1	0	0	1	0	0	0	2	1	0	1	0	0	0	1	0	0	2	0	1	1	0	0	0	0	0	0	0	0	1	0	1	1	2	0	0	0	0	0	0	0	1	1	3	1	3	2	2	2	2	1	1	2	0	2	1	2	1	1	2	2	0	1	1	1	2	1	4	3	0	2	3	0	1	1	1	2	2	2	2	3	2	0	3	1	0	0	3	3	2	1	1	1	3	1	3	1	1	4	4	7	7	13	21	19	48	75	92	140	175	197	249	263	286	286	321	284	229	218	138	112	78	56	36	25	17	13	7	1	2	1	1	
2	1	0	2	0	0	1	0	0	1	0	0	0	1	4	1	0	0	0	2	0	0	0	1	0	0	0	1	0	0	0	1	0	0	0	0	0	2	1	0	0	1	0	1	1	0	2	0	0	0	0	1	2	0	0	3	0	1	0	1	2	0	1	2	0	1	0	0	2	2	2	2	6	1	2	1	0	4	2	0	2	0	1	2	1	0	0	3	1	0	2	3	0	2	2	0	3	1	0	0	0	2	4	1	3	0	4	4	3	4	4	10	10	19	45	60	83	111	144	183	233	251	293	305	251	261	231	211	148	142	99	58	36	36	15	8	6	0	0	0	0	
1	0	0	0	1	1	0	0	1	0	0	0	1	0	1	0	1	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	2	0	1	1	1	3	0	0	0	0	0	1	1	1	0	2	1	2	0	1	2	0	1	1	0	1	0	0	2	1	0	0	0	1	0	0	1	4	2	3	1	2	0	0	3	1	1	0	1	2	3	3	2	0	1	5	0	0	2	2	0	1	3	0	4	2	3	4	1	2	1	2	3	5	3	7	12	18	24	33	51	81	99	140	174	244	296	306	321	292	271	246	204	155	139	110	66	49	24	22	14	4	1	1	1	1	
4	0	0	0	4	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	1	1	1	1	0	0	0	0	1	1	1	1	0	0	2	1	0	0	0	0	2	0	0	0	0	0	0	0	0	2	1	3	0	0	0	2	0	0	0	1	1	2	0	1	2	0	2	1	2	3	1	1	0	1	1	4	0	1	0	5	0	0	0	4	2	1	2	4	3	3	2	1	0	0	0	2	0	2	2	0	5	2	4	6	3	6	13	23	38	67	67	128	124	198	217	226	286	289	270	262	279	230	161	153	102	81	57	30	19	14	8	4	2	1	0	
0	0	1	1	2	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	2	0	2	0	0	0	0	0	0	0	1	0	0	1	0	0	2	0	1	0	1	0	0	0	2	2	2	1	0	2	2	1	3	1	2	1	3	0	0	0	0	5	3	1	1	2	2	1	0	2	2	0	1	0	0	1	1	1	1	1	0	2	3	2	1	2	1	0	2	2	3	4	2	2	1	3	3	1	3	2	2	3	2	3	2	6	6	19	17	31	41	77	99	143	162	219	251	279	297	258	261	256	234	216	164	107	77	51	35	21	6	4	4	5	1	0	
2	1	0	0	0	1	0	0	0	1	0	0	0	2	0	1	0	1	1	0	0	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	2	1	0	0	0	0	0	1	3	1	1	2	1	2	0	2	1	0	0	0	1	2	1	0	1	1	0	0	1	1	5	1	2	1	3	3	1	0	1	1	1	2	1	1	1	1	4	0	2	0	1	1	1	4	1	1	1	1	2	2	1	1	0	2	0	0	0	2	3	2	4	3	3	10	10	22	26	48	47	94	124	159	205	249	308	289	298	279	256	227	221	161	98	80	55	41	20	15	5	3	1	0	1	
3	0	0	1	0	2	1	1	0	0	2	1	0	0	0	2	1	2	0	1	1	0	2	0	0	1	0	0	0	1	0	0	0	2	0	1	1	1	0	0	0	3	0	3	1	1	2	0	0	1	2	1	2	0	2	0	0	0	0	0	0	1	0	2	0	0	0	0	1	0	0	1	1	0	2	3	1	3	1	2	0	1	2	0	2	0	1	0	0	1	0	1	2	2	2	0	0	1	3	0	2	2	0	3	0	1	3	2	3	3	7	7	16	22	17	49	52	88	134	148	192	240	317	299	263	282	288	215	205	181	144	85	67	44	20	16	12	5	3	1	0	
4	0	0	0	0	2	1	0	0	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	2	0	1	0	0	0	1	1	0	0	1	0	0	1	0	2	1	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	2	1	1	2	1	0	0	0	3	1	0	0	2	0	3	1	1	1	2	1	3	0	2	2	0	0	1	1	1	0	0	2	0	3	2	0	5	2	2	1	2	1	4	4	3	5	3	13	21	23	31	66	68	124	140	174	234	276	280	341	326	289	246	216	193	134	111	66	48	32	22	9	6	4	3	0	
6	0	0	0	0	0	2	0	1	0	0	1	0	0	3	0	0	0	0	0	1	0	0	1	1	0	1	1	0	0	1	0	0	0	2	1	2	0	2	2	0	3	1	0	1	2	1	1	0	1	0	1	0	1	0	0	1	0	1	0	0	1	1	2	1	0	1	1	2	3	2	2	2	0	1	1	0	1	0	1	2	0	3	1	0	1	2	1	1	0	0	2	0	1	2	1	0	0	2	0	4	2	1	1	1	2	2	1	2	1	7	12	8	12	22	33	54	83	129	132	177	228	253	284	252	312	312	271	205	192	143	105	72	48	30	27	13	4	6	1	1	
2	0	1	0	3	0	2	0	0	0	0	1	0	0	1	0	1	0	0	2	0	1	0	2	0	1	0	1	1	0	0	1	0	2	0	0	0	2	0	0	0	0	0	1	2	0	0	1	1	0	0	2	2	1	0	2	0	0	2	1	1	1	1	0	0	1	0	0	0	2	1	0	3	1	0	0	0	1	0	2	1	2	0	2	1	1	2	1	3	2	2	1	1	1	3	1	1	0	2	3	1	0	0	4	3	0	3	0	1	5	6	9	6	14	17	27	37	67	109	121	190	191	256	276	272	285	286	254	235	222	141	112	79	49	29	21	14	13	3	3	5	
3	0	0	0	1	0	0	1	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	1	0	1	0	0	0	2	0	1	1	0	1	2	1	2	1	2	0	1	1	1	0	0	0	1	3	1	2	1	2	0	0	3	0	2	0	1	1	0	2	0	2	2	0	1	0	1	1	3	0	1	0	2	0	1	0	0	3	2	0	3	2	0	2	2	1	1	2	1	0	3	0	3	1	4	1	0	1	0	1	2	2	3	0	1	3	5	5	12	9	10	26	50	61	98	126	159	181	257	295	311	292	288	247	225	196	139	109	85	63	30	26	16	8	2	4	2	
5	2	2	1	3	1	2	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	2	0	2	1	0	0	0	0	1	2	0	0	1	0	1	3	0	0	2	1	2	1	1	0	1	1	1	1	0	0	1	0	1	2	3	1	3	2	2	3	0	0	0	2	0	0	1	0	1	0	2	1	1	1	0	0	0	0	3	0	2	1	2	1	2	0	0	2	1	2	0	0	1	1	0	3	2	6	11	8	17	29	41	69	84	116	163	197	237	260	320	301	294	269	256	211	179	115	77	68	42	23	22	8	2	2	1	
3	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	1	0	0	0	1	2	0	0	1	0	1	1	0	0	0	1	0	0	2	1	0	0	1	2	0	2	2	1	1	0	0	1	0	1	2	4	0	1	2	0	0	1	2	1	1	2	1	1	1	1	0	2	1	2	0	0	0	1	1	1	0	4	1	0	1	2	1	0	1	2	1	2	1	2	2	0	1	0	1	4	1	0	0	1	3	4	2	2	3	5	2	6	12	15	26	39	51	69	124	158	203	202	253	303	313	335	255	233	204	194	143	92	65	48	38	15	14	5	0	1	
4	0	2	2	1	0	1	1	0	0	1	2	0	0	0	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	1	0	0	0	0	0	2	1	1	0	0	1	0	0	0	0	0	1	1	1	0	1	0	0	1	2	0	1	1	1	3	0	2	0	1	2	1	1	0	3	1	4	0	0	2	0	1	1	0	0	3	2	1	0	3	0	1	1	2	2	1	0	3	0	2	1	1	1	0	0	1	1	2	2	2	2	3	2	3	1	1	3	6	10	19	28	35	49	85	103	140	190	211	269	271	284	295	280	239	223	191	129	98	76	69	36	30	9	4	3	1	
3	1	1	3	0	1	2	1	0	0	1	0	0	0	0	0	1	0	0	0	1	1	0	0	1	0	0	1	2	1	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	2	2	1	0	1	1	2	0	1	1	2	0	0	1	2	1	1	0	1	2	0	0	1	2	0	3	0	2	1	4	3	0	2	0	1	1	2	1	0	0	0	1	2	2	2	2	1	1	3	1	2	2	1	0	1	2	1	2	2	2	3	1	4	0	2	6	7	6	16	24	35	45	75	80	133	210	215	225	272	305	328	294	268	219	179	150	109	80	46	26	23	17	5	2	5	
3	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	1	0	0	0	1	0	1	0	0	1	1	0	0	0	0	0	2	0	0	0	1	1	1	1	1	0	0	1	1	2	0	0	3	2	1	0	0	0	2	0	0	1	0	0	1	0	1	4	0	1	1	0	1	1	0	1	2	1	0	0	0	3	1	1	1	2	2	0	1	0	3	7	1	0	1	1	2	2	1	2	0	1	3	1	1	1	1	4	3	1	2	3	2	8	7	8	10	20	30	45	75	102	146	153	228	247	290	276	289	289	273	232	190	156	110	87	66	47	25	20	11	5	1	
2	0	0	0	2	1	1	1	0	0	1	0	1	0	0	0	1	0	0	0	0	2	1	0	0	2	0	0	0	0	0	2	1	0	2	2	1	2	0	3	0	0	1	0	3	0	0	0	2	0	0	2	0	1	2	4	0	1	1	0	0	0	0	1	0	1	0	2	1	1	1	0	1	0	4	1	0	1	2	3	4	0	2	4	4	0	0	1	3	0	0	0	2	0	1	2	3	1	0	0	2	0	1	2	1	2	0	1	4	0	5	2	7	10	13	12	21	32	65	89	123	152	211	237	261	291	282	337	268	243	201	181	150	68	70	37	17	13	10	4	2	
3	1	2	0	1	1	0	0	1	0	0	0	0	0	1	0	0	0	1	2	0	1	0	0	0	0	1	2	0	0	0	1	1	1	3	0	0	0	1	0	0	0	0	3	0	0	0	2	0	0	1	0	0	3	0	0	1	2	0	4	1	1	2	0	1	0	1	1	1	1	1	2	2	0	0	2	1	2	0	1	2	0	1	0	1	1	1	1	2	1	0	1	0	2	2	2	2	2	1	2	1	3	1	1	2	1	4	1	1	2	1	5	5	13	3	11	23	44	52	80	108	148	165	249	258	303	287	278	270	255	202	162	147	101	69	47	40	17	11	1	1	
4	0	1	1	0	0	0	0	1	0	0	0	0	0	0	1	2	0	0	0	0	0	0	0	0	2	0	0	0	1	1	2	0	0	0	1	0	1	0	2	1	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	1	0	1	1	1	2	1	2	0	0	3	2	0	1	0	2	3	0	1	0	1	1	1	3	0	1	1	2	0	3	0	3	1	0	3	1	1	2	0	2	0	4	2	2	2	0	2	2	2	2	2	1	2	3	2	6	9	11	14	22	45	51	70	110	123	211	237	261	285	324	298	288	210	197	177	134	108	64	63	37	20	18	10	6	
2	0	2	1	3	1	1	0	1	1	0	1	0	0	0	0	0	1	0	1	0	2	1	1	1	1	1	0	0	2	2	1	0	2	0	0	0	1	0	1	0	1	1	0	0	0	1	2	1	0	0	4	1	0	1	0	2	1	0	0	2	1	1	0	1	1	0	0	1	2	2	0	1	2	0	0	1	0	3	2	1	2	3	2	1	2	0	3	1	0	1	1	0	1	2	2	2	2	1	1	1	3	2	1	1	0	3	2	4	5	1	1	4	6	11	10	22	30	44	65	100	114	150	221	257	304	302	302	268	235	223	199	145	129	86	43	34	25	14	5	3	
2	1	0	0	1	0	0	0	0	0	1	0	0	1	0	2	0	0	1	0	0	0	0	0	2	0	1	1	0	0	1	1	1	2	1	0	0	2	0	1	2	1	0	1	1	2	1	0	1	2	0	1	0	2	1	0	1	0	0	0	4	2	0	1	0	1	1	0	0	0	1	2	0	0	1	4	1	4	1	2	2	1	1	1	0	5	1	3	1	1	1	4	0	2	1	0	2	1	2	3	0	0	1	2	1	2	1	2	1	0	0	6	2	7	10	11	23	34	39	77	111	102	190	207	245	263	302	296	289	283	209	173	135	105	90	66	40	20	12	8	2	
1	0	0	2	1	0	0	1	3	0	0	0	1	0	1	0	0	0	1	0	0	0	1	0	0	1	0	1	1	0	0	0	1	1	0	0	1	0	1	1	0	1	0	1	0	2	2	0	1	0	1	0	0	1	0	0	1	3	1	1	1	0	1	0	0	1	0	2	0	2	2	1	0	1	3	2	1	1	1	2	0	2	3	1	1	1	3	0	2	1	1	1	2	0	2	0	1	2	0	0	0	1	3	1	0	0	4	1	0	2	2	4	8	7	2	11	11	39	30	65	106	129	169	174	216	274	327	280	293	275	246	182	152	116	100	76	44	26	17	5	7	
5	0	0	1	1	0	1	0	0	0	0	1	0	0	0	0	1	0	1	0	2	0	1	0	0	1	0	0	2	0	0	0	0	0	1	3	1	0	0	0	0	0	0	1	1	0	3	1	1	2	0	1	0	0	2	1	2	1	0	1	1	1	3	0	0	2	0	0	1	2	3	0	0	1	0	0	0	2	3	2	0	0	3	1	2	1	0	1	2	2	1	0	1	1	1	0	1	4	0	0	1	1	1	4	2	2	1	1	1	4	2	2	2	4	8	17	16	36	43	50	82	127	172	168	232	254	307	312	276	276	228	204	182	108	98	56	44	24	24	8	1	
1	0	2	1	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	2	0	0	1	0	0	0	1	1	0	0	1	1	2	0	0	2	1	1	2	1	0	1	2	1	2	1	3	0	5	0	0	2	2	0	2	1	1	1	0	0	3	1	0	0	1	0	0	0	1	4	0	1	3	1	1	1	2	2	2	3	1	0	0	2	2	2	1	1	2	1	3	3	0	2	5	0	1	1	0	0	2	0	2	2	1	4	1	3	2	4	3	6	7	16	26	36	62	80	111	152	192	223	260	274	296	276	265	273	193	190	154	90	72	44	24	25	17	10	
2	0	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	1	0	3	1	0	0	0	1	0	1	0	0	0	0	0	1	1	1	0	1	2	1	2	2	0	1	1	1	3	0	2	1	2	2	2	1	0	1	1	2	2	2	1	0	1	0	2	0	2	3	1	3	0	2	3	2	0	0	2	1	3	0	0	1	0	0	3	0	0	1	2	2	3	6	11	20	25	23	38	69	101	132	193	212	234	298	298	285	285	246	231	202	154	120	75	45	25	30	15	14	
2	0	0	1	0	1	0	0	2	2	2	0	0	0	1	0	1	1	1	1	1	1	0	2	0	2	0	0	1	0	1	0	0	1	1	0	2	0	0	0	0	0	0	0	0	0	0	0	2	1	1	3	2	2	1	2	0	0	1	1	0	1	1	1	0	2	4	1	1	0	2	2	1	1	0	4	0	0	1	1	0	2	2	1	3	3	1	1	3	2	1	0	1	0	2	0	2	0	1	1	0	1	1	0	1	1	0	3	1	1	1	3	3	4	6	9	16	29	27	45	60	103	154	202	178	240	264	298	308	308	303	265	203	138	107	75	63	36	28	20	6	
2	0	1	0	0	0	1	1	1	0	0	0	1	0	1	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	1	2	1	0	0	0	1	0	0	3	0	0	1	1	0	0	0	0	0	1	0	0	0	3	1	0	0	2	1	0	0	2	2	1	1	1	0	1	1	1	0	2	2	1	2	0	2	4	1	1	1	0	2	1	1	2	1	2	2	0	1	4	2	0	2	2	2	4	1	3	5	4	12	19	26	39	77	81	111	158	201	238	279	274	309	294	267	238	211	144	114	92	57	37	27	10	6	
6	2	3	2	2	0	1	0	1	0	1	0	1	0	0	2	0	0	1	2	0	1	0	1	0	1	0	1	1	0	1	1	0	1	0	2	1	0	0	2	0	0	3	1	0	0	0	2	1	1	1	0	0	2	0	3	1	1	2	0	1	1	0	1	0	3	0	2	3	0	1	0	1	0	2	3	0	1	1	2	0	1	0	1	2	1	2	6	0	2	1	0	0	0	3	2	2	1	1	1	2	2	2	0	0	2	5	3	0	1	1	2	2	3	5	3	8	13	20	30	69	91	133	150	178	197	256	282	291	268	283	241	212	176	153	100	82	37	29	24	13	
3	0	1	0	1	0	2	0	1	0	1	0	1	1	0	1	0	0	0	0	0	0	0	1	1	1	0	0	0	0	1	0	0	0	0	1	0	2	2	0	0	1	2	1	2	1	0	0	0	0	3	1	0	2	1	1	0	3	2	0	1	0	3	1	0	2	1	2	2	0	0	1	0	3	3	2	0	1	2	0	1	0	1	1	1	0	0	3	1	1	2	3	0	1	1	3	1	0	2	3	1	0	0	1	3	1	2	0	2	2	4	3	0	1	2	5	8	13	22	32	57	74	109	165	198	248	249	299	277	293	243	280	214	181	143	117	72	57	35	23	14	
0	0	4	1	1	1	1	2	0	0	0	0	0	1	1	0	1	1	0	0	2	1	1	1	0	0	1	1	0	0	0	0	1	0	0	0	1	2	1	0	2	1	1	1	1	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	2	0	3	1	2	1	2	1	2	2	1	0	0	2	0	3	2	3	1	1	1	1	1	0	0	1	2	1	1	1	1	1	0	0	1	0	0	3	1	1	0	0	1	1	2	0	1	0	1	1	1	2	4	2	1	4	12	16	22	29	58	67	133	132	169	237	273	269	278	308	259	208	226	185	139	108	78	58	40	20	17	
1	0	1	1	3	1	0	1	0	0	2	0	0	0	0	0	1	0	0	0	0	2	1	0	0	1	1	0	0	0	0	0	2	0	0	0	0	2	0	1	0	0	1	0	0	1	0	0	0	0	1	1	0	1	1	0	1	0	1	3	0	0	0	2	1	2	0	1	0	1	0	2	2	1	2	1	1	0	2	0	0	2	1	2	3	1	0	2	2	1	0	0	3	3	2	3	1	3	1	0	1	0	1	2	2	2	1	1	1	1	5	1	2	2	4	5	14	10	18	33	50	81	99	144	190	189	246	271	298	285	289	268	205	191	153	139	88	59	40	33	10	
0	3	2	1	0	1	0	0	0	0	0	1	0	2	0	0	0	0	1	0	1	1	0	0	0	0	0	1	0	0	0	0	0	1	3	0	0	2	0	0	0	1	0	0	0	2	2	0	2	0	2	1	0	1	1	0	2	1	1	2	2	0	3	0	0	0	1	1	2	0	1	0	0	0	3	3	0	2	1	1	3	1	2	1	2	1	0	3	1	1	3	2	2	2	0	1	1	2	2	2	0	4	2	3	0	2	2	2	1	2	1	0	3	6	4	4	11	14	17	24	43	66	87	123	164	192	238	269	272	279	292	268	236	212	140	120	89	68	39	34	10	
2	1	0	0	0	2	0	0	0	1	0	1	2	0	0	2	1	1	0	0	0	0	1	0	2	0	0	0	1	0	1	0	1	0	0	0	1	0	0	0	0	0	0	1	0	1	1	1	0	0	0	0	1	0	1	1	2	1	0	0	6	1	2	0	0	2	1	0	1	1	1	0	2	2	1	3	1	1	0	0	1	1	4	3	1	3	2	3	3	1	3	0	1	1	0	0	0	1	0	1	0	3	3	1	2	0	1	2	2	1	3	3	4	1	3	6	8	11	13	26	33	54	103	92	136	177	206	240	282	289	282	298	247	205	162	140	87	70	43	37	23	
1	2	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	1	1	1	1	0	0	1	2	1	0	0	0	0	1	1	0	0	2	0	0	0	0	0	0	0	0	1	0	0	1	0	1	2	1	0	0	0	1	1	1	3	1	2	1	1	2	1	0	1	1	0	0	2	2	3	2	2	2	0	1	1	1	2	1	2	0	0	2	1	2	1	3	2	3	0	2	0	0	0	2	1	2	1	1	1	0	1	0	0	1	0	1	1	2	1	2	3	2	6	12	13	15	26	33	49	77	124	151	180	226	261	291	287	278	264	287	210	188	123	112	64	49	46	14	
6	1	2	1	1	3	5	0	0	2	1	0	0	3	0	0	0	1	0	0	0	0	0	1	0	0	1	0	1	1	2	1	1	1	0	0	2	0	1	1	0	0	1	0	1	0	0	1	0	0	0	2	0	0	1	0	0	1	1	1	0	2	0	1	1	0	2	1	0	1	0	0	1	0	2	1	2	0	4	1	1	2	1	4	1	3	0	2	1	1	4	2	3	1	2	0	4	1	1	4	0	2	1	1	2	1	1	3	0	1	2	1	4	2	5	4	6	8	25	18	38	49	83	93	140	182	228	265	300	255	279	248	270	235	201	148	117	73	54	36	18	
1	2	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	1	1	0	0	2	1	0	1	1	0	0	1	0	0	2	1	1	0	0	2	0	0	0	1	0	0	2	2	0	1	1	0	1	0	0	1	0	3	2	2	2	0	2	1	2	0	1	0	2	3	1	2	1	3	0	3	0	0	0	1	1	1	3	1	0	0	2	2	2	2	0	2	1	0	0	0	2	1	0	1	2	1	0	1	1	4	0	3	2	2	5	3	7	8	11	22	33	52	60	107	146	169	202	258	273	303	282	317	269	216	206	158	104	78	54	53	31	
1	1	2	1	1	1	1	1	0	1	0	0	1	0	1	0	0	0	1	0	0	2	1	0	1	1	0	0	2	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	1	0	0	3	1	1	0	2	0	0	1	2	0	1	1	1	1	1	0	0	1	1	0	0	2	1	1	1	1	1	2	0	2	1	1	2	4	0	1	0	1	1	0	0	3	1	0	4	1	5	1	2	2	1	2	2	5	1	2	1	2	0	2	0	1	1	4	4	4	6	14	22	33	45	72	88	134	159	177	236	264	270	275	310	271	221	198	153	119	90	62	39	32	
3	0	0	2	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	2	0	0	0	1	1	0	0	0	0	1	0	3	0	1	1	1	0	2	0	0	0	1	0	1	0	1	0	3	0	2	2	0	0	0	2	0	0	2	3	1	2	1	2	0	3	0	2	0	2	0	2	2	0	1	2	0	3	3	0	1	3	1	3	0	0	2	1	2	1	3	0	1	3	3	2	0	0	0	0	2	2	0	0	1	3	1	1	2	1	1	2	3	4	4	4	4	9	23	17	23	50	62	92	114	171	203	197	244	301	291	310	261	256	204	142	140	95	79	45	47	
2	0	2	0	0	1	2	1	0	1	0	0	0	2	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	2	0	0	0	0	0	0	1	0	1	0	2	1	0	0	1	0	2	0	1	0	4	1	3	4	0	0	0	3	1	1	1	0	0	1	0	0	1	0	1	1	1	1	1	1	3	1	2	0	3	1	1	1	4	2	0	1	1	2	1	0	2	2	3	3	1	3	0	3	2	2	0	0	0	1	4	0	1	1	1	0	5	2	0	2	5	3	2	8	7	17	32	27	54	78	128	142	219	214	242	277	293	313	280	263	205	169	128	93	80	44	26	
3	0	0	0	0	0	1	1	1	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	3	0	0	0	1	0	0	1	1	0	0	0	0	0	2	1	1	0	0	1	3	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	3	1	1	1	2	0	1	2	1	1	2	2	2	0	1	1	0	3	1	4	0	1	0	0	2	1	2	0	1	3	0	0	0	1	1	1	1	1	0	1	1	1	1	2	0	1	2	0	1	4	1	3	0	1	2	4	10	11	18	22	36	56	67	103	158	200	199	235	285	280	282	284	255	216	181	133	112	70	62	45	
2	0	0	1	1	1	0	0	1	0	1	0	0	1	1	0	0	0	1	1	0	1	1	1	1	0	0	1	0	0	2	0	1	1	0	0	0	1	2	0	1	0	0	0	1	0	1	1	1	0	0	1	1	1	2	0	4	0	1	3	1	0	0	2	1	2	1	1	1	1	1	3	0	1	0	2	0	1	1	2	1	1	1	2	3	0	1	4	0	2	0	0	3	1	0	2	0	1	1	2	0	4	0	1	1	2	0	3	1	3	1	2	3	0	3	2	3	8	7	18	18	27	41	64	100	122	141	211	242	270	260	330	258	274	230	203	163	120	97	55	40	
3	1	0	0	0	2	1	0	1	0	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	1	1	1	1	1	1	1	1	1	0	1	0	0	0	2	1	0	1	1	1	0	1	0	1	0	0	2	1	0	0	1	0	1	3	2	1	3	0	3	0	1	0	0	1	2	0	1	1	1	0	1	1	1	1	0	0	2	1	1	1	0	2	2	2	2	2	1	0	3	1	0	1	2	0	2	1	0	1	4	2	1	0	1	2	1	0	6	0	2	2	3	2	6	10	12	24	28	53	61	84	120	175	216	242	246	268	281	286	257	231	208	162	116	84	72	50	
6	1	0	0	0	1	1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	1	0	0	1	1	0	1	0	0	2	0	1	0	3	0	0	1	2	1	0	2	0	0	0	1	3	0	0	0	1	1	0	2	0	1	0	1	0	2	1	1	1	0	0	3	0	1	0	0	0	0	2	2	2	1	3	1	3	2	0	1	1	1	1	1	4	2	1	1	1	0	0	1	1	1	2	1	1	1	0	2	3	2	2	1	2	0	0	1	2	3	3	3	5	3	8	15	21	29	53	70	77	117	173	170	221	279	297	318	309	255	251	208	175	147	103	77	47	
3	1	0	2	1	0	0	1	0	0	0	1	1	0	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	1	1	0	1	1	0	1	2	0	2	0	1	1	2	0	1	0	0	0	0	1	0	1	1	1	2	1	0	0	0	1	2	0	0	1	0	0	0	2	1	3	0	0	3	1	2	1	0	0	1	0	3	1	0	0	1	0	1	3	1	1	4	2	2	1	0	2	3	2	1	3	1	1	0	2	4	1	1	4	0	3	2	1	3	0	1	4	1	8	8	22	27	50	55	83	112	139	201	221	272	312	292	303	291	269	238	159	120	96	72	51	
2	0	0	1	0	1	1	0	0	1	0	0	0	0	0	1	0	0	0	2	0	1	2	0	0	2	0	1	1	0	0	1	1	1	0	1	0	0	0	0	0	0	0	0	0	2	0	1	1	0	0	4	0	0	1	0	0	0	0	2	0	0	3	0	2	1	0	1	0	3	0	3	0	3	0	1	2	1	2	1	2	2	1	2	3	2	1	1	0	0	1	0	2	1	2	4	0	0	1	1	1	0	2	1	1	0	2	1	2	0	3	0	3	0	5	4	5	6	2	9	8	21	38	57	73	98	137	169	222	251	287	296	308	260	267	224	168	161	126	58	48	
1	0	1	0	1	1	0	0	2	1	0	0	0	0	0	0	0	2	0	0	0	0	0	1	0	0	0	0	2	0	0	1	2	1	0	1	2	0	0	0	0	1	3	2	1	0	0	2	1	0	0	3	0	0	0	1	0	1	1	2	0	1	1	0	1	2	1	0	1	2	0	0	1	0	1	2	0	1	0	1	0	1	0	1	4	1	4	0	1	0	2	0	1	0	5	0	3	0	1	3	1	1	1	0	1	0	0	0	4	3	5	2	2	1	0	4	4	3	3	7	14	29	35	53	67	96	145	163	212	237	268	272	286	281	269	225	202	147	118	83	65	
1	0	1	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	1	2	1	0	1	2	0	0	0	0	1	0	2	0	2	0	2	2	1	5	0	2	1	1	0	1	2	0	1	1	1	1	0	0	1	2	1	0	2	2	1	0	1	0	3	2	4	3	1	2	1	3	0	0	1	1	1	2	2	1	1	0	2	0	4	1	3	1	3	1	1	0	0	0	6	1	0	1	1	3	1	2	4	5	7	12	17	31	46	67	98	145	183	217	247	229	252	275	275	232	216	174	163	137	93	72	
2	1	1	0	0	1	0	2	3	0	0	1	0	2	0	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	2	0	0	2	1	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	2	0	0	1	0	1	0	0	0	0	1	1	0	2	1	0	1	2	1	0	0	2	1	1	1	0	0	1	0	1	3	2	0	2	0	0	0	2	2	4	0	1	3	3	1	1	1	0	0	2	0	1	3	1	1	1	0	1	1	1	2	0	4	2	0	2	3	10	15	19	31	30	76	100	118	160	199	229	252	265	280	301	244	216	187	183	122	100	71	
3	0	3	0	1	4	0	1	0	1	0	0	0	0	0	0	1	0	1	1	0	1	2	2	1	0	0	0	1	0	0	1	1	1	1	1	1	1	1	1	0	2	0	0	0	2	1	0	0	0	0	2	0	1	0	2	1	2	0	0	1	0	1	3	3	1	0	1	3	0	1	0	4	0	0	2	0	0	0	2	1	1	0	2	3	3	0	3	1	2	0	3	2	1	0	4	3	1	0	3	0	1	2	3	1	1	0	0	1	2	3	0	0	1	2	0	3	4	5	9	14	18	20	26	67	73	135	151	180	205	251	301	247	287	269	241	208	186	135	110	88	
5	1	0	0	1	2	1	3	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	2	1	0	4	1	0	0	1	2	0	1	0	0	0	1	2	0	0	0	0	1	0	1	0	1	1	2	0	0	2	1	0	1	0	0	1	0	0	2	1	1	1	0	1	1	1	0	1	2	1	1	2	0	1	3	1	4	2	2	0	3	1	0	2	0	0	2	1	1	2	1	2	1	1	1	2	2	1	3	1	0	0	2	0	1	4	2	0	3	2	3	5	4	10	14	18	45	55	68	103	142	178	187	237	277	273	288	260	242	203	175	139	116	95	
2	2	1	0	0	0	0	0	1	0	0	0	1	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	2	0	0	0	0	0	0	1	2	2	2	1	3	0	1	1	0	0	3	0	0	2	1	1	3	1	3	2	1	2	1	1	1	1	2	4	0	0	2	4	2	1	3	2	1	0	1	7	0	3	1	1	1	2	1	1	0	3	2	2	1	0	0	2	3	2	0	1	0	2	1	1	1	2	8	8	6	11	15	29	46	68	99	134	181	219	249	265	287	296	253	266	226	183	118	119	79	
0	0	1	2	2	1	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	1	2	2	1	0	0	2	1	1	0	2	0	1	3	2	1	0	0	0	0	3	1	0	0	1	1	1	0	0	1	0	1	1	1	1	2	1	1	3	1	1	2	1	0	1	1	0	1	2	1	1	0	3	0	3	0	1	0	1	1	0	2	0	1	0	2	2	1	2	1	4	2	2	1	3	0	1	2	0	1	2	4	0	1	2	2	0	2	2	0	2	2	6	7	17	15	33	66	64	90	134	143	189	221	273	295	280	269	304	234	202	162	123	105	
3	0	0	1	0	1	1	1	0	2	0	0	0	1	0	1	0	1	1	0	0	1	0	1	2	0	0	3	0	1	0	1	0	0	0	1	0	0	0	1	0	0	0	1	2	1	2	0	0	1	0	0	2	0	0	0	0	1	0	1	1	0	0	0	3	0	2	0	1	2	1	0	1	1	2	3	0	0	5	2	1	2	1	0	1	0	1	1	6	0	1	1	1	1	2	0	1	0	0	1	1	1	2	2	2	0	3	0	4	4	2	1	1	1	1	7	2	3	1	5	6	13	22	29	38	71	89	123	147	182	233	273	278	323	282	260	219	200	179	136	83	
1	0	2	0	1	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	2	1	0	0	2	0	1	2	1	0	0	1	0	0	1	0	0	1	0	2	0	3	1	1	0	1	1	1	0	0	0	1	1	0	0	1	2	1	2	0	2	1	2	3	1	1	2	1	1	1	1	0	0	1	0	1	1	2	1	2	1	3	0	2	1	3	1	2	2	3	0	1	2	1	2	2	2	1	1	1	1	2	1	1	3	2	3	3	3	5	6	13	18	27	40	66	84	108	160	171	214	244	254	294	273	242	244	209	181	131	93	
4	0	0	0	1	1	1	1	1	0	0	0	0	1	1	0	1	1	1	0	0	0	0	0	0	0	2	1	0	0	0	0	0	1	1	2	1	1	1	1	0	0	0	0	0	0	0	0	1	1	0	0	1	1	0	0	1	0	0	0	1	1	1	0	0	2	0	0	0	1	1	0	1	2	2	1	2	3	0	2	1	1	1	4	2	1	3	1	3	3	2	0	1	1	2	6	2	1	2	2	0	1	3	0	1	2	0	2	0	1	1	4	1	1	0	1	1	5	4	8	1	11	14	34	37	65	62	98	158	138	221	262	293	291	258	269	251	203	170	132	109	
3	0	1	0	0	1	1	1	1	0	0	1	0	1	1	0	0	0	1	0	2	0	0	0	0	1	0	0	2	0	1	0	0	0	2	0	0	2	0	0	0	0	0	2	1	1	0	0	1	1	2	0	1	1	2	0	0	0	0	1	1	2	1	2	1	3	1	0	1	2	0	1	1	1	1	2	0	3	0	1	1	3	0	1	2	1	1	2	3	1	1	2	1	2	1	0	0	0	1	2	2	1	2	2	0	3	1	3	2	0	4	1	1	3	2	5	1	2	0	4	5	11	10	30	41	58	75	95	125	159	208	223	269	321	310	296	228	226	173	161	120	
0	0	4	1	0	1	0	1	0	1	0	1	0	0	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	0	1	3	0	0	1	0	1	0	0	1	1	1	2	0	1	2	0	0	0	0	0	0	1	1	1	1	1	0	2	1	1	1	0	0	0	0	1	0	2	0	0	0	2	1	0	3	1	1	2	0	0	0	0	1	4	2	0	1	1	3	1	2	0	1	1	3	1	5	0	3	1	0	2	3	2	3	2	1	1	2	2	1	1	1	4	4	4	3	1	6	11	24	25	52	51	97	143	162	203	227	258	322	284	271	235	236	208	156	125	
3	0	3	2	0	0	0	1	0	0	0	0	0	0	1	0	1	1	0	0	1	0	0	0	0	0	1	0	1	1	0	0	1	0	1	1	0	0	0	0	1	0	0	1	1	2	1	0	0	0	0	0	3	2	2	0	1	1	1	1	0	0	1	3	4	1	2	2	0	0	3	1	2	0	1	2	3	2	0	1	0	1	1	1	1	2	2	4	0	0	0	1	2	0	4	1	1	1	2	0	1	3	2	0	3	0	1	0	2	0	2	4	4	1	0	1	3	4	2	6	6	11	16	16	26	38	59	93	108	155	193	242	267	289	259	304	259	252	177	173	122	
1	0	0	0	1	1	0	0	1	0	1	0	0	0	0	0	1	0	2	0	0	0	0	0	0	0	1	0	0	0	0	1	1	1	0	0	0	1	0	0	0	1	2	1	0	0	1	0	2	0	1	1	1	1	1	0	1	2	1	1	1	1	1	2	1	0	1	0	1	0	0	3	1	1	0	2	0	1	1	0	1	2	2	0	2	0	0	1	1	1	1	0	2	4	1	1	2	1	2	0	1	0	1	1	2	2	0	1	0	1	1	1	1	3	0	0	2	2	1	0	4	5	12	24	30	40	50	89	89	144	196	213	235	274	261	263	292	242	232	174	138	
4	1	1	0	2	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	1	0	0	1	1	1	0	1	0	0	0	0	0	1	1	1	0	2	1	0	0	1	0	1	0	0	2	1	2	1	2	0	1	0	0	2	0	3	5	0	1	1	0	1	1	1	0	0	0	1	2	1	1	0	3	0	4	1	2	3	2	1	1	1	1	4	0	1	1	4	1	2	2	3	1	1	0	0	1	4	1	5	2	4	1	3	3	0	4	3	3	8	22	24	38	61	78	121	147	188	228	242	284	284	281	289	253	206	158	158	
3	0	0	0	1	0	1	0	1	0	0	1	0	1	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	1	1	1	1	1	0	0	1	1	2	1	0	0	0	0	3	0	1	0	0	3	0	1	0	0	0	0	0	0	1	1	1	0	1	0	2	2	2	0	2	2	1	2	0	2	2	1	1	1	1	1	1	0	2	1	0	1	0	1	0	2	3	0	2	1	0	2	0	2	0	1	1	2	4	1	1	1	1	3	3	0	1	0	1	1	2	1	2	2	2	3	5	5	9	14	24	30	38	95	107	116	169	235	247	285	292	282	267	237	236	187	183	
3	0	2	2	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	1	0	0	0	0	1	3	2	1	2	1	1	1	0	0	0	0	1	0	0	1	2	0	0	1	1	2	1	1	1	0	1	2	0	1	1	1	0	1	1	1	0	1	0	3	3	0	2	2	2	2	3	0	1	0	1	4	3	5	1	1	3	2	0	0	0	2	2	0	1	2	1	0	1	2	2	2	2	1	3	2	4	5	7	17	24	33	37	78	107	124	169	198	244	261	254	289	275	275	206	174	172	
2	2	1	1	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	2	0	0	1	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	2	1	1	1	0	0	0	1	0	2	2	1	0	1	0	0	0	0	2	0	0	1	2	0	1	1	1	1	0	0	2	0	0	0	2	1	2	2	3	0	0	1	2	0	2	1	3	0	1	1	3	1	1	2	0	2	2	4	2	1	2	2	2	0	1	1	2	0	1	1	4	2	1	0	4	2	3	4	2	10	19	20	33	51	51	86	121	163	173	243	244	295	304	276	265	223	222	184	
0	0	0	1	0	1	0	1	0	1	0	0	0	0	1	1	0	0	0	0	1	0	0	2	0	0	0	1	0	0	1	0	1	1	3	0	0	1	0	0	1	1	1	1	0	2	2	1	1	0	0	0	0	1	1	0	1	0	0	1	2	1	1	1	2	0	0	1	2	2	1	0	4	0	2	1	0	0	2	3	2	0	1	3	2	2	0	0	3	1	1	2	1	0	2	1	3	2	0	0	2	1	1	1	0	3	0	1	2	1	0	1	4	2	2	5	1	2	1	6	4	7	8	14	16	17	33	54	85	112	170	194	214	244	294	271	292	257	209	231	178	
0	0	0	1	0	0	2	0	0	0	0	2	2	0	0	0	0	0	1	0	1	0	1	0	1	0	0	0	1	1	0	0	0	0	2	0	0	0	0	0	1	0	0	0	1	1	2	0	1	1	0	2	0	2	0	0	2	5	1	1	1	1	0	2	1	1	0	0	2	1	2	2	1	0	0	0	1	0	1	2	1	1	1	1	3	0	3	1	0	2	3	0	0	0	1	1	3	2	3	1	2	1	2	0	1	0	1	1	1	2	3	3	1	3	3	2	1	0	2	3	2	4	9	14	14	24	34	44	82	103	131	173	222	207	283	305	297	261	253	244	182	
3	0	1	0	0	1	0	1	0	0	1	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	2	1	1	2	1	0	1	0	1	4	0	0	1	0	1	0	1	0	0	0	0	4	0	3	0	2	2	0	0	0	1	2	1	2	0	0	3	0	0	1	1	0	0	0	0	0	2	2	0	2	2	2	3	0	2	1	0	1	1	1	0	5	0	0	3	0	3	0	2	1	0	1	0	0	1	1	1	0	3	2	0	1	2	3	1	2	5	8	5	17	21	34	56	75	101	144	182	205	236	232	279	287	251	242	238	206	
2	4	2	2	1	1	0	0	0	0	0	0	0	1	0	0	1	0	1	0	1	0	0	0	0	1	1	0	0	0	0	1	0	0	0	1	0	1	0	2	1	0	0	1	0	1	0	1	1	0	0	1	0	0	1	1	0	2	0	0	0	0	1	1	3	3	0	2	3	0	1	2	2	2	0	1	1	0	1	3	2	2	0	2	2	0	1	3	1	0	2	2	0	2	2	2	2	1	4	0	0	3	0	0	0	0	0	0	4	1	1	3	1	2	1	2	2	2	1	3	2	5	4	10	18	23	25	51	81	101	111	172	213	248	249	265	322	266	253	235	195	
0	0	1	0	0	2	0	0	0	1	2	0	0	1	0	1	0	0	0	0	0	2	0	1	1	1	1	0	0	0	0	0	2	0	0	0	1	0	1	1	1	0	1	0	0	1	0	0	0	0	1	0	0	1	0	0	1	1	1	1	1	1	3	2	0	0	2	1	3	3	0	0	1	3	1	1	1	0	3	1	3	2	1	4	3	1	2	1	1	2	3	1	0	0	2	2	1	0	0	0	0	2	4	2	1	1	1	0	4	1	0	1	2	0	0	1	3	3	4	2	3	6	10	14	11	15	36	52	62	92	136	196	190	206	264	255	284	284	259	243	197	
2	1	1	0	0	2	0	2	1	0	1	0	0	0	0	1	1	1	1	0	0	0	1	0	0	1	0	1	0	1	1	0	1	0	0	0	2	1	0	1	0	0	1	1	0	1	1	1	0	0	0	0	1	0	1	0	0	0	0	1	1	2	0	1	1	2	0	0	0	0	1	0	0	2	0	0	0	0	1	1	2	0	3	1	0	1	1	1	0	1	0	2	3	1	0	0	0	1	2	0	0	1	1	1	2	4	0	1	0	1	1	2	1	0	1	1	2	4	2	1	4	4	9	5	14	17	21	45	69	95	126	155	188	238	259	274	292	287	279	250	204	
0	0	0	2	0	1	0	1	0	1	0	1	0	1	0	0	0	1	0	1	0	0	0	0	0	2	0	1	0	0	0	0	0	2	1	0	0	0	1	1	2	0	0	1	1	2	0	1	1	0	1	0	1	2	0	0	2	0	1	0	1	2	0	1	0	0	1	2	0	2	1	1	2	1	1	3	0	1	1	0	3	1	1	2	2	1	1	2	2	0	2	2	2	2	3	0	0	2	3	0	1	1	3	1	1	0	1	2	0	0	0	5	1	1	2	1	2	3	2	3	5	5	4	8	11	15	32	25	58	94	95	153	180	203	227	295	266	300	253	239	191	
3	1	2	0	0	1	0	0	0	0	0	0	0	0	1	0	1	1	1	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	0	0	0	1	0	1	0	2	0	0	0	2	0	0	1	0	0	0	1	1	0	0	0	1	2	0	0	1	2	0	2	1	1	1	2	2	0	2	1	0	0	0	2	2	0	1	0	1	2	1	2	5	1	1	4	2	2	2	1	0	1	1	1	1	1	2	0	0	0	0	0	3	0	5	1	1	3	2	1	2	1	5	4	0	1	1	4	4	7	7	6	21	58	57	63	80	140	203	217	243	280	280	304	264	252	237	
5	1	1	0	0	0	1	0	0	1	3	0	1	0	0	1	1	0	1	1	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	1	0	0	1	0	1	1	0	0	1	0	0	1	3	0	2	0	1	1	3	0	0	2	0	0	1	4	1	0	0	0	3	2	0	2	1	0	2	2	0	2	0	0	1	0	1	1	1	4	1	2	1	2	2	0	1	2	1	1	3	1	0	3	0	0	1	0	2	1	0	0	2	1	3	1	3	3	2	1	3	4	1	3	9	13	26	35	63	81	67	158	162	188	204	221	290	302	277	278	245	
1	1	0	1	1	2	1	0	0	0	0	0	1	2	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	1	0	0	0	0	1	1	0	0	1	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	1	0	2	0	0	1	4	2	2	0	1	1	1	1	1	1	2	0	2	1	1	0	0	3	0	1	4	0	2	0	3	0	1	0	2	2	0	0	2	0	2	1	2	0	1	1	2	1	2	0	1	1	0	0	1	3	1	2	0	3	0	1	1	0	1	1	2	5	2	8	7	11	16	28	37	83	83	115	143	217	241	268	286	285	282	266	231	
4	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	0	1	0	1	1	1	1	0	0	0	0	0	0	2	0	1	0	0	0	0	1	0	0	1	0	1	0	1	1	0	0	1	0	0	1	0	0	1	0	0	1	2	0	1	1	0	1	1	2	1	1	3	2	1	2	0	1	2	1	0	0	0	0	1	1	1	0	1	1	0	2	1	0	0	2	3	2	1	2	0	1	1	3	0	2	1	1	1	1	0	3	1	2	0	1	0	1	0	6	0	5	3	7	7	12	11	25	39	60	94	129	155	173	221	282	249	256	280	258	253	
4	0	0	1	1	3	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	1	0	0	1	0	0	0	1	0	0	0	0	1	0	0	1	2	0	0	0	0	0	0	0	1	2	0	0	0	0	1	2	1	1	1	0	0	0	1	3	0	0	0	2	2	2	1	0	1	2	0	1	0	1	2	2	1	1	2	1	2	0	1	1	0	3	3	1	0	2	4	1	1	0	1	2	1	0	1	0	1	0	2	2	4	0	0	1	0	2	3	6	3	10	4	15	26	47	70	76	106	139	166	197	249	282	234	295	264	237	
3	0	0	1	0	0	2	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	1	1	2	0	0	0	0	0	0	0	0	0	0	1	0	2	0	2	1	2	1	0	0	0	1	2	0	1	0	1	0	2	1	0	0	0	0	0	2	0	0	2	0	0	0	3	1	0	1	0	0	1	0	1	0	1	0	1	0	2	1	1	1	0	0	1	2	2	1	4	1	1	2	3	1	1	1	0	1	0	1	0	1	0	3	1	3	3	2	2	6	1	0	2	1	2	4	5	6	9	6	17	37	36	51	78	108	131	191	228	230	241	293	278	283	276	
1	0	1	0	0	1	0	0	0	0	2	0	0	0	1	0	0	0	1	1	0	0	0	0	0	0	1	1	0	0	1	2	1	2	0	0	1	1	0	0	0	1	0	1	0	0	1	0	3	2	0	1	1	1	0	2	0	0	1	1	0	2	0	1	0	0	1	1	2	1	2	0	0	0	3	0	2	3	2	2	2	0	4	0	2	3	1	0	1	0	4	1	0	1	1	2	2	1	4	1	0	1	2	2	1	0	0	1	2	1	2	0	1	2	2	0	2	1	4	3	3	7	7	7	7	11	10	17	37	62	77	114	133	156	192	256	275	295	292	287	289	
2	0	2	0	1	0	0	0	0	0	1	0	0	1	0	0	0	1	1	0	1	0	1	0	0	0	0	0	1	0	1	0	1	1	1	1	0	0	2	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	1	1	0	0	1	2	1	1	1	0	4	0	1	0	2	1	1	2	2	2	0	2	3	1	2	1	1	2	0	2	4	1	2	0	3	0	2	3	2	2	2	1	3	2	0	3	4	1	0	2	5	0	2	2	2	2	2	5	4	6	4	13	7	22	37	44	62	79	123	153	178	202	266	263	302	300	268	
1	0	1	0	0	0	0	1	0	2	0	0	0	3	0	0	0	0	2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	1	0	0	0	0	0	1	0	1	1	1	2	0	0	0	1	0	1	2	3	1	0	0	3	0	1	0	2	1	0	0	2	1	0	2	0	1	0	3	1	3	0	2	1	1	0	0	3	0	1	1	4	1	2	1	1	1	3	1	1	2	0	3	1	3	2	0	1	0	0	2	0	0	1	0	2	0	2	4	3	0	3	3	4	0	1	2	2	7	10	15	20	28	46	58	84	100	162	188	238	241	283	292	255	251	
0	0	4	1	2	0	0	1	0	0	0	2	2	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	2	1	0	0	0	1	0	0	0	1	0	0	0	1	1	0	1	0	0	1	1	0	3	0	1	1	0	1	0	0	0	0	1	1	0	0	2	1	1	3	1	1	0	3	1	2	0	1	1	2	0	1	2	1	1	0	1	1	1	1	2	1	0	5	3	1	2	1	4	1	1	2	2	3	0	0	0	1	3	2	0	0	2	0	2	0	2	4	3	9	3	1	0	2	4	1	4	3	13	24	31	41	73	85	119	159	188	217	249	255	282	295	257	
4	1	0	1	0	1	0	1	0	0	0	1	0	1	1	0	0	0	0	1	0	1	2	0	1	0	0	0	0	0	0	0	2	1	0	0	0	1	2	1	0	1	2	0	0	1	0	0	2	1	0	0	1	0	2	1	0	1	1	1	0	0	1	0	0	2	2	3	0	0	0	0	1	1	1	1	3	0	3	1	3	1	3	0	2	0	1	5	2	3	1	1	1	2	4	1	1	2	1	1	2	2	3	2	1	1	0	2	1	0	0	0	0	1	0	0	0	0	2	2	0	2	1	2	4	8	15	8	26	34	55	82	109	145	202	223	238	285	290	283	281	
0	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	1	0	2	2	2	0	0	3	1	1	0	0	0	0	0	0	3	1	1	2	0	2	0	0	0	0	2	1	3	0	2	0	0	2	0	1	1	2	2	0	0	2	0	0	1	1	1	1	1	0	4	1	2	3	3	0	1	2	2	2	1	2	0	0	0	2	1	1	2	1	1	1	0	2	1	2	2	0	1	3	3	1	5	4	4	9	12	17	27	35	45	85	94	142	175	216	236	272	283	252	295	
3	0	1	0	0	0	1	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	2	2	0	0	2	2	0	0	1	1	1	1	0	0	1	1	0	1	1	0	1	1	2	1	0	1	0	0	0	1	0	1	0	1	1	5	0	0	0	0	2	2	1	0	1	2	2	2	2	1	2	1	0	0	0	1	0	1	3	0	3	1	2	1	1	1	5	0	1	2	1	6	0	1	2	1	0	1	2	3	3	1	1	0	1	0	2	0	2	3	2	2	1	1	4	1	2	6	4	4	10	19	31	52	74	92	135	168	203	240	256	280	246	273	
1	0	1	1	0	1	0	0	0	2	0	1	1	0	0	1	0	0	0	1	1	0	1	0	1	0	0	0	0	2	0	0	0	0	2	0	0	1	0	0	0	0	0	0	1	1	0	0	1	0	1	0	0	0	0	0	0	1	0	0	1	2	1	0	0	1	3	2	2	0	2	0	1	0	1	0	1	1	1	3	1	2	1	0	1	0	3	2	2	1	1	1	0	2	0	0	1	1	1	1	3	1	0	1	0	2	2	1	1	0	1	2	2	3	5	0	1	3	2	3	2	3	1	3	8	8	13	15	7	45	40	66	97	137	140	175	237	269	277	275	258	
2	0	2	0	1	0	0	0	0	1	1	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	1	1	1	0	1	0	1	0	2	0	0	0	0	1	0	1	1	0	1	0	1	0	1	1	1	0	0	1	0	0	1	1	0	1	0	0	0	0	1	0	0	0	2	4	0	1	2	1	1	1	1	2	1	1	1	1	0	3	3	2	0	3	1	0	1	1	1	3	3	4	3	3	1	0	1	2	1	2	1	0	2	0	1	2	1	2	2	2	1	1	2	3	3	4	1	6	13	14	21	31	52	95	111	132	191	223	238	256	275	325	
1	0	0	0	1	2	0	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	1	0	2	1	2	1	1	0	1	0	0	1	0	1	1	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	1	2	0	0	0	0	0	1	0	0	3	0	0	0	1	0	1	1	1	2	0	0	0	0	1	0	1	2	1	2	0	0	1	2	0	0	2	1	4	1	1	1	1	2	0	2	1	2	1	2	2	1	1	1	3	0	2	2	0	0	2	1	2	2	2	1	6	3	1	4	8	11	12	18	29	38	60	83	113	147	182	246	247	275	266	280	
2	1	2	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	0	0	0	1	0	1	1	1	1	1	1	0	0	0	0	0	0	0	1	0	1	0	2	1	0	1	1	2	0	0	1	1	1	1	1	1	1	1	1	0	1	1	0	0	1	1	0	3	1	4	0	0	0	3	1	2	1	2	2	1	3	0	1	2	4	0	3	0	3	4	2	1	1	0	0	3	1	2	0	0	3	1	1	0	1	0	2	1	2	5	0	2	2	2	1	2	0	3	0	2	5	7	0	5	9	13	26	26	49	65	109	138	195	226	262	254	302	265	
1	0	0	2	1	0	0	0	0	1	1	0	1	0	3	0	0	0	0	1	1	0	0	0	1	1	0	0	0	0	0	0	1	0	1	0	0	0	0	1	0	1	1	0	1	1	0	0	1	0	0	1	1	2	0	0	2	0	0	1	0	0	1	0	1	1	1	2	3	1	1	0	1	0	1	0	1	0	1	0	2	1	0	2	6	1	3	0	1	1	0	1	3	1	1	3	0	1	0	0	1	2	0	1	2	2	1	2	1	0	1	1	2	2	1	1	1	2	2	1	2	2	2	3	2	5	6	12	13	22	30	38	60	99	127	146	193	230	238	286	285	
1	1	0	0	1	1	0	0	1	0	0	0	1	0	0	0	1	0	0	0	0	1	2	1	1	1	1	2	0	1	1	0	1	0	2	0	1	0	0	0	0	1	0	0	2	0	2	0	2	0	1	2	0	0	1	0	3	1	2	0	1	1	1	0	0	0	1	1	0	0	1	2	0	2	0	2	1	0	2	1	0	2	0	2	1	0	3	2	1	1	1	1	3	1	1	1	0	3	0	3	2	0	1	4	2	0	1	1	2	0	1	2	3	1	1	3	0	3	3	2	2	3	1	3	4	4	9	7	18	21	32	48	58	82	122	143	181	226	242	259	277	
2	1	0	1	0	2	1	0	2	0	1	0	0	0	0	1	1	0	0	0	0	0	0	3	1	0	0	0	1	2	0	2	0	0	1	1	1	0	1	0	1	0	2	0	0	2	0	1	0	1	0	2	1	0	0	0	1	2	0	1	6	0	0	1	2	0	0	3	3	0	1	4	3	0	1	2	1	2	0	1	1	0	1	3	1	0	2	5	3	2	2	0	0	2	0	1	4	1	0	1	2	0	1	1	0	0	2	2	1	2	1	5	3	1	3	0	1	0	1	3	5	2	1	2	2	2	5	11	5	18	37	38	65	83	113	140	192	231	272	244	283	
1	0	1	1	1	4	1	1	0	0	0	0	0	1	0	3	0	0	1	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	3	0	1	0	0	1	0	0	0	0	1	0	1	0	1	0	0	1	0	1	0	2	0	1	3	3	1	0	3	2	0	0	0	1	2	0	1	3	2	1	1	2	2	0	2	1	1	0	0	0	1	0	1	2	0	1	1	2	1	1	3	1	1	3	0	1	0	1	1	3	1	2	1	1	1	3	1	4	1	0	1	0	1	1	2	3	5	5	7	9	12	23	26	48	57	66	112	157	168	210	236	289	315	
2	1	2	1	0	0	3	0	1	0	0	1	0	1	0	1	1	0	0	0	0	0	0	0	1	1	0	1	0	0	0	2	0	0	0	1	0	2	0	2	0	0	0	0	1	0	2	0	1	0	0	1	0	1	1	0	0	0	1	1	0	0	0	2	0	1	1	1	0	0	1	2	0	1	0	0	0	1	2	3	1	0	2	0	1	3	0	1	3	0	1	3	1	4	1	1	0	2	2	3	0	2	0	0	2	3	2	1	0	1	4	3	1	4	1	3	1	3	1	2	1	0	4	1	5	2	4	4	9	10	20	26	53	73	98	121	174	214	266	281	277	
1	0	2	1	1	1	1	0	0	1	0	0	0	0	2	0	0	0	2	0	0	0	2	1	0	0	1	0	0	1	0	0	0	0	1	1	1	0	0	0	0	1	0	0	1	0	0	1	1	1	0	0	1	1	1	2	1	0	0	1	0	1	0	2	0	0	1	0	1	2	2	0	2	0	3	0	0	1	1	0	0	0	0	0	0	1	2	2	1	4	0	1	0	0	1	0	1	4	4	2	4	2	4	1	1	1	0	2	1	2	0	1	1	2	0	0	3	1	1	1	1	1	3	0	3	2	5	6	9	19	17	33	58	71	104	127	153	183	228	247	286	
5	0	0	0	1	0	1	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	1	0	2	0	0	0	1	0	0	0	0	0	0	0	2	3	0	0	1	2	0	0	1	1	0	2	0	1	1	2	1	1	1	1	1	0	0	1	1	1	1	0	0	3	1	2	0	1	0	1	1	0	4	2	2	1	0	0	1	1	3	1	1	3	2	1	2	2	0	2	3	1	2	2	0	2	1	2	2	1	0	4	2	0	4	2	1	1	0	1	1	4	2	2	1	3	4	3	1	4	9	11	13	15	37	54	69	85	126	177	199	235	285	277	
3	0	2	2	0	1	1	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	2	1	0	1	0	0	0	1	0	0	0	2	0	1	0	1	1	1	0	0	1	0	0	0	1	2	1	1	0	2	0	3	1	1	0	1	0	3	0	1	3	1	2	0	0	1	0	1	2	2	0	1	1	1	0	1	2	3	2	1	0	0	1	2	4	0	2	0	1	1	1	1	1	0	1	0	1	1	2	1	3	0	0	2	2	4	0	3	0	5	3	10	10	11	6	31	39	77	91	104	142	187	239	251	260	
3	0	1	0	2	0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	3	1	0	0	2	0	0	0	0	0	0	0	1	0	2	0	1	2	0	2	0	0	1	0	0	1	2	1	0	0	0	1	0	2	2	1	0	0	1	2	0	2	0	1	1	3	1	1	0	1	2	3	2	1	0	1	4	3	0	2	2	0	1	0	2	4	3	1	2	2	3	0	1	1	3	5	2	1	0	3	1	0	3	2	2	1	1	2	5	4	1	4	4	8	9	5	12	28	34	67	72	110	129	187	215	228	265	
2	1	1	1	1	0	0	0	1	0	1	0	0	1	0	0	0	0	2	0	1	0	1	0	1	0	1	1	1	1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	1	0	1	0	0	1	1	1	0	3	0	1	4	1	0	1	3	0	0	3	1	2	2	0	0	2	1	1	3	0	0	1	0	1	1	2	2	1	3	2	0	2	0	0	2	0	0	1	3	0	2	1	0	5	1	4	1	0	1	1	0	0	0	3	2	2	1	1	1	1	2	1	0	5	6	5	8	12	11	26	43	66	91	120	136	179	207	239	261	
2	3	2	0	1	2	1	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	0	1	0	0	1	0	1	0	1	2	1	2	1	1	1	0	1	0	2	1	0	1	1	1	0	0	2	1	0	1	0	0	0	0	0	1	0	0	1	0	1	2	0	2	1	1	0	1	2	3	1	0	1	3	0	0	2	3	1	2	0	2	1	1	2	0	2	1	0	1	1	1	1	1	2	2	2	4	0	2	1	0	0	4	1	0	2	0	1	1	0	1	2	3	2	4	4	2	4	0	0	5	6	10	20	23	29	46	80	89	116	167	173	239	273	
4	0	0	1	1	1	1	1	1	1	0	0	0	0	2	1	0	0	0	1	1	1	1	0	0	0	0	0	1	0	1	0	1	0	1	1	2	0	0	0	1	2	0	1	0	1	1	0	1	0	0	1	0	1	0	0	0	0	0	1	2	1	1	2	0	0	3	1	0	0	1	0	2	0	2	2	0	1	1	1	0	2	1	1	0	3	2	1	1	1	1	0	2	4	3	1	1	2	1	0	1	1	1	1	0	1	5	0	3	0	1	1	2	3	1	0	1	0	2	0	2	1	1	2	2	1	0	5	6	8	12	25	30	49	72	94	135	160	184	201	256	
2	0	0	0	1	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	2	0	0	0	0	0	0	1	1	1	0	1	1	0	0	0	0	0	0	0	1	1	1	1	1	0	0	0	0	0	1	1	1	1	0	2	0	0	1	0	1	2	1	0	1	1	2	0	4	1	1	0	1	2	1	2	2	2	0	4	3	1	4	2	1	2	2	5	1	1	1	1	1	2	0	0	2	2	0	0	2	3	1	2	0	0	3	2	0	1	2	3	0	2	0	3	3	3	9	4	11	6	13	25	38	69	85	134	168	189	202	261	
3	2	0	0	0	1	1	1	1	2	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	1	1	1	0	0	1	1	0	1	0	1	2	1	0	2	0	0	0	0	2	0	0	0	0	0	0	1	1	1	0	0	1	0	0	3	0	0	0	1	0	1	1	0	0	1	2	0	0	0	2	1	1	1	0	2	1	1	3	2	1	0	1	0	0	2	2	2	1	2	4	2	2	3	1	3	1	3	2	4	1	1	2	2	1	2	0	3	1	2	1	0	1	4	4	8	12	18	21	40	62	83	125	164	174	220	231	
0	0	0	1	0	1	1	0	2	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	1	1	1	0	0	0	2	0	0	1	0	0	0	1	1	0	0	2	0	1	0	0	0	0	1	0	1	2	1	0	0	1	1	1	1	0	0	0	0	0	0	1	1	0	1	0	1	0	0	1	0	0	2	1	2	3	0	3	1	1	1	1	2	1	1	0	0	1	1	0	1	3	1	0	0	4	1	1	1	1	3	2	3	3	3	0	4	2	0	1	0	1	1	5	2	3	1	4	1	1	3	4	6	5	14	11	26	37	55	61	113	154	171	204	230	
2	1	0	0	2	1	1	3	1	1	1	1	1	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	1	0	1	2	1	1	0	0	0	0	1	0	2	2	0	0	0	0	0	1	1	1	2	0	3	0	0	2	0	2	1	0	0	3	0	0	1	0	1	1	1	3	0	2	2	1	1	2	0	3	3	3	2	0	1	2	5	1	0	0	1	1	1	1	2	1	1	0	0	3	4	4	1	0	0	2	1	1	1	0	2	1	0	3	1	2	0	3	0	1	2	1	2	2	1	7	1	0	4	6	6	5	8	9	20	44	52	68	91	140	153	179	233	
1	0	0	0	3	0	1	0	1	1	0	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	1	1	3	0	0	0	0	0	0	0	0	1	0	1	2	2	0	0	1	0	0	0	2	0	0	0	0	0	2	2	0	0	2	1	0	1	3	1	2	1	1	1	0	1	4	2	2	3	3	2	1	2	3	0	0	2	2	1	2	3	3	2	1	3	0	0	2	0	1	2	4	0	0	1	0	1	3	1	1	4	0	1	2	3	4	6	6	7	6	7	19	23	19	41	60	101	119	143	185	213	
1	1	1	1	0	0	0	1	1	1	0	0	0	1	0	0	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	1	0	2	0	2	1	0	1	1	0	1	1	0	2	0	2	1	0	1	0	1	2	0	0	0	1	0	2	1	0	2	1	1	0	1	1	1	1	3	3	1	2	1	0	2	1	0	0	0	1	1	0	3	0	2	2	0	1	1	1	0	0	2	1	2	2	1	2	1	1	1	1	1	0	0	0	2	2	2	2	2	3	0	5	2	0	3	6	14	15	10	32	41	50	94	112	151	171	220	
2	0	1	1	1	1	0	0	0	1	0	0	0	0	0	1	0	0	0	1	0	1	1	0	0	1	0	0	2	0	0	1	0	0	0	0	2	0	0	0	0	0	0	1	3	0	3	1	0	2	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	3	0	1	0	1	3	0	2	3	2	1	2	3	1	2	1	3	0	3	1	3	2	0	0	0	1	0	2	1	1	1	1	4	3	1	2	2	0	3	2	1	0	1	5	5	3	2	0	3	2	2	0	0	3	1	1	0	0	0	5	2	2	7	2	4	8	8	27	24	45	70	94	111	139	178	224	
1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	1	0	0	0	0	0	2	1	0	0	0	3	1	1	2	1	0	1	1	1	2	0	0	1	0	2	2	0	2	2	1	0	1	0	4	0	2	0	0	1	0	1	0	2	3	2	2	2	0	1	2	0	0	2	1	0	1	1	1	0	0	0	1	2	2	3	1	3	4	1	1	0	1	2	2	1	3	1	0	2	0	2	1	2	1	1	1	1	2	0	2	4	2	3	1	3	2	0	3	4	6	12	16	24	33	51	60	109	148	181	211	
1	0	0	2	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	1	0	1	1	0	1	1	1	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	1	1	1	1	0	0	0	1	1	2	2	0	0	2	1	1	1	4	1	2	1	1	3	0	1	4	2	1	2	3	0	2	0	1	1	0	3	4	2	2	1	1	2	1	2	1	1	0	1	1	2	1	2	2	5	3	5	6	13	19	31	23	41	70	109	121	176	178	
2	4	0	0	0	0	2	1	1	0	2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	0	0	1	1	0	1	0	0	0	0	0	1	2	0	0	1	0	1	0	0	0	0	1	0	1	2	0	0	3	4	1	0	1	0	0	2	1	0	1	1	0	0	0	0	2	1	0	2	4	0	1	3	0	2	0	2	3	0	2	0	2	2	1	2	1	1	5	1	2	2	0	2	2	4	3	1	1	2	3	1	3	1	3	0	2	1	2	1	1	1	3	0	2	1	1	2	5	2	10	7	17	30	34	39	66	97	133	168	190	
2	1	0	1	1	0	1	1	1	2	2	0	2	0	2	0	0	0	1	0	0	2	0	0	0	0	0	0	0	0	2	0	1	0	0	0	3	0	0	0	1	1	0	1	3	0	1	0	2	1	1	1	1	0	2	1	0	0	2	0	0	0	0	1	1	0	1	1	1	0	1	2	0	1	0	0	0	1	1	1	0	0	2	0	1	0	2	0	2	3	3	0	1	1	0	0	0	3	2	2	0	0	2	2	0	4	1	2	0	0	1	0	3	0	0	0	5	0	0	3	1	0	2	0	1	5	2	0	1	4	6	10	9	17	24	53	53	60	113	145	189	
1	0	0	1	2	1	0	0	0	0	0	0	0	1	1	1	0	0	0	1	2	0	1	2	0	1	1	1	0	1	1	1	1	0	1	0	0	0	0	0	0	0	0	0	0	2	0	0	0	2	0	1	1	1	1	0	1	2	1	0	0	1	1	2	3	0	0	1	0	2	2	0	2	4	0	4	5	1	1	1	0	2	1	1	3	1	2	1	1	0	2	2	1	3	2	1	1	0	1	2	2	1	1	4	1	0	1	2	1	0	0	3	0	1	0	1	1	2	3	0	3	1	2	1	1	1	3	4	2	6	6	7	14	25	30	46	64	83	118	170	178	
5	0	0	1	0	0	0	0	2	1	0	1	0	0	0	1	3	1	0	1	0	2	0	2	0	0	3	0	0	0	0	0	1	0	2	1	0	0	0	0	0	1	1	2	0	1	0	0	1	0	1	1	1	2	1	0	0	1	1	0	0	1	1	0	1	2	0	0	1	4	0	2	1	0	3	2	0	1	0	0	2	1	1	1	3	0	1	1	0	1	2	1	0	0	0	1	2	3	2	1	4	2	2	4	2	1	0	1	3	2	0	2	1	3	0	2	3	0	4	0	2	3	1	0	1	1	3	2	7	3	5	7	11	23	26	36	56	70	127	134	182	
3	0	1	0	1	0	1	0	0	0	1	1	1	0	0	1	0	0	0	0	2	0	0	0	0	0	0	1	1	0	1	0	0	2	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	1	1	1	1	0	2	0	2	1	0	1	0	3	0	3	2	0	2	2	0	0	0	1	2	3	0	1	1	2	1	1	0	4	1	3	1	1	2	2	0	1	0	0	4	1	0	5	2	1	3	5	0	2	1	1	0	2	2	0	1	4	0	1	2	2	1	3	0	0	3	0	1	1	0	3	0	2	8	5	13	10	15	25	33	53	79	83	131	159	
2	0	1	0	3	0	0	0	0	0	0	1	0	3	0	1	1	0	0	0	0	0	1	1	0	0	1	1	0	0	1	0	1	0	0	0	1	0	1	0	0	0	1	0	2	0	0	0	2	2	0	3	0	0	1	1	0	2	0	0	1	1	2	0	0	2	0	0	0	0	1	1	1	0	0	0	1	0	2	2	3	2	1	2	0	1	0	2	4	2	0	1	3	1	2	1	1	2	4	0	1	2	3	1	0	1	4	2	0	1	2	3	3	2	0	2	1	0	2	0	2	1	1	2	1	2	2	0	1	2	7	8	14	17	25	26	56	84	104	114	152	
2	1	3	1	0	0	1	0	2	1	0	1	1	0	1	0	0	0	1	1	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	1	1	0	0	1	1	1	0	0	1	1	1	1	1	2	2	1	0	1	0	0	1	0	0	2	1	1	0	2	2	2	1	1	1	0	0	0	2	1	2	4	2	1	3	1	3	1	1	0	0	1	1	2	1	2	1	2	3	1	0	2	1	3	2	3	2	4	2	1	1	1	0	1	2	2	1	1	1	3	0	0	1	4	2	0	1	3	4	1	1	3	2	5	7	9	15	41	36	61	85	126	150	
6	1	0	3	0	1	1	1	0	3	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	1	0	2	2	0	0	0	1	1	0	1	0	0	0	1	1	1	0	2	0	2	0	0	0	1	0	0	0	0	1	1	0	2	0	2	1	0	0	0	1	0	2	1	1	2	1	1	0	1	2	2	4	3	1	2	1	2	3	3	2	2	1	0	2	0	1	1	3	3	2	3	4	7	1	3	0	4	0	2	2	2	1	1	1	1	1	3	3	1	2	1	2	2	2	1	2	1	2	6	3	2	4	8	3	11	19	29	50	61	99	116	155	
2	1	1	1	1	0	1	1	1	1	1	0	1	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	1	0	0	0	0	1	1	1	1	0	0	0	0	0	0	0	1	1	0	0	2	1	1	1	0	1	1	1	0	1	2	0	0	2	0	1	0	2	0	2	1	1	1	0	1	0	1	0	0	1	1	4	0	3	1	3	0	2	3	1	2	2	1	2	1	1	2	3	1	1	3	2	0	0	1	1	3	2	2	1	3	1	1	2	2	1	2	2	2	1	2	1	2	3	2	3	4	9	18	22	25	55	81	120	138	
4	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	1	0	1	2	1	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	1	0	0	2	0	0	0	0	1	0	1	2	0	2	0	0	0	0	0	2	0	0	1	3	1	0	1	2	0	0	2	1	0	1	3	0	2	2	0	1	0	0	1	2	2	6	1	2	1	3	2	1	1	1	1	1	1	2	1	2	1	1	3	2	0	1	1	1	2	1	5	4	0	0	3	1	1	1	1	0	2	0	3	0	1	0	4	1	5	3	4	5	16	20	15	42	50	78	100	138	
4	0	0	1	0	0	0	1	1	1	0	0	0	0	0	1	0	0	1	1	0	1	0	2	0	1	0	0	1	0	1	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	1	0	0	1	0	0	0	0	2	0	1	0	0	1	2	0	0	1	1	0	0	0	0	0	1	1	0	1	1	1	2	1	1	1	1	6	0	2	2	0	3	0	0	2	2	1	1	2	3	2	1	0	1	1	2	0	1	1	2	0	2	1	1	1	2	5	2	1	3	0	0	1	1	1	2	1	2	1	4	2	2	4	3	4	14	6	14	23	40	60	77	92	125	
1	1	1	2	0	0	2	0	0	1	0	1	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	3	0	0	1	0	0	1	1	0	2	1	2	0	1	0	0	0	1	1	2	1	1	0	0	2	0	1	1	1	0	2	2	0	0	3	1	0	2	0	1	0	3	1	1	2	0	1	2	0	3	0	1	2	2	1	2	0	1	1	3	5	1	0	2	0	2	3	2	0	1	1	0	2	2	1	1	2	3	2	2	3	2	5	5	0	2	1	3	12	17	17	30	43	66	90	108	
2	1	2	0	0	1	1	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	2	0	0	1	1	0	0	0	0	0	2	0	4	0	0	1	0	1	2	1	0	0	1	1	0	0	1	0	0	0	0	1	1	1	1	0	1	1	0	1	0	1	0	0	1	0	2	0	3	0	1	4	0	1	2	1	0	1	2	0	0	0	0	2	1	4	2	1	2	2	1	1	3	3	4	4	1	2	1	2	3	1	1	2	0	2	0	0	2	1	4	1	0	1	0	0	0	1	3	1	3	3	11	4	4	20	21	36	52	68	105	119	
1	0	0	1	2	1	1	0	2	1	0	0	2	0	0	0	0	0	2	1	0	1	0	0	0	0	1	0	0	0	0	0	0	1	1	0	0	0	1	0	0	0	0	0	0	2	0	0	0	1	0	0	1	1	0	0	3	0	1	1	2	0	2	1	0	1	0	1	1	1	1	1	0	2	0	1	0	0	4	2	3	2	1	1	1	1	2	2	3	3	2	1	2	0	3	3	2	5	0	1	0	3	5	0	1	1	1	0	2	3	1	0	0	3	0	1	1	1	3	1	2	6	4	1	0	0	0	1	1	2	2	2	5	10	16	23	30	45	58	74	102	
0	1	0	2	0	2	0	1	0	2	3	1	1	1	0	0	1	0	0	0	0	0	1	0	0	2	0	1	0	1	0	0	0	0	0	1	0	0	0	2	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	2	0	0	0	2	2	0	2	0	0	0	2	0	1	0	1	0	0	2	0	1	1	0	0	3	0	1	0	2	2	1	1	1	2	1	3	0	2	1	2	2	0	2	1	0	5	2	0	3	1	0	1	1	3	0	0	3	0	1	2	1	2	4	0	2	2	2	2	2	5	1	4	0	4	5	9	6	16	34	40	46	85	96	
1	1	0	0	2	2	0	1	0	1	0	0	0	0	1	0	0	0	1	1	0	0	1	0	0	1	1	1	1	0	0	2	0	0	0	0	0	0	1	1	0	2	0	2	0	2	2	0	0	0	0	1	0	0	1	0	0	2	0	0	1	1	0	0	0	0	0	0	1	1	2	0	0	0	1	1	0	1	2	0	2	1	0	1	1	1	1	2	0	1	0	1	1	2	2	5	4	1	2	1	3	2	2	3	1	1	2	4	2	1	1	1	6	2	4	1	0	0	2	1	2	1	1	1	2	3	2	1	1	2	6	1	6	9	10	21	25	47	61	77	80	
3	1	0	0	0	2	0	1	0	0	0	0	1	1	0	0	0	0	1	1	0	1	1	0	1	0	0	0	0	1	0	1	0	0	0	0	0	1	0	1	0	0	1	1	1	1	0	2	0	1	2	1	0	4	0	0	0	0	1	0	0	1	2	0	0	0	0	0	0	1	1	0	0	2	1	0	0	0	1	1	1	1	1	2	0	2	2	1	0	1	0	1	1	1	1	3	2	1	1	4	0	1	0	2	2	2	2	3	3	2	2	1	1	5	0	2	0	1	2	0	0	1	0	5	2	2	2	4	3	2	4	4	3	8	5	13	18	31	53	77	112	
4	0	0	1	0	0	1	0	0	1	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	2	1	0	1	0	0	2	1	0	1	0	1	2	1	0	0	0	0	2	1	0	0	0	1	0	1	0	2	2	0	1	1	0	0	1	1	2	1	1	2	2	0	0	0	0	0	1	0	0	0	1	0	1	0	0	2	1	2	1	0	1	0	2	2	1	4	1	1	3	2	1	2	0	3	1	0	0	0	4	1	1	3	2	2	0	0	4	0	1	0	2	2	0	0	0	1	2	1	3	1	5	0	3	4	5	2	7	14	21	31	40	65	106	
2	1	0	0	0	1	1	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	1	1	0	0	1	1	1	1	1	1	0	2	0	1	4	0	1	0	2	0	0	0	0	1	1	2	0	1	1	2	2	1	0	1	0	0	1	2	0	1	0	0	1	0	0	0	0	0	1	3	1	0	0	0	1	0	0	1	1	1	1	2	0	2	1	0	0	1	0	0	1	2	3	3	0	2	0	1	2	2	2	1	1	0	1	3	3	2	1	1	2	2	1	3	8	12	15	21	39	67	90	
4	1	1	1	0	2	1	1	0	1	0	0	0	2	0	1	2	1	0	0	1	0	2	1	2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	1	0	0	1	0	3	0	0	0	2	0	1	0	1	1	0	1	0	1	0	1	0	1	2	1	1	0	3	3	0	3	0	1	0	0	2	2	1	1	0	3	0	2	4	1	1	2	1	0	2	0	0	2	3	4	1	2	5	0	3	1	3	1	2	2	1	2	2	2	3	1	2	2	2	1	1	2	4	8	12	17	36	38	47	77	
2	0	1	1	0	1	0	0	2	0	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	1	2	1	1	0	1	0	0	1	1	1	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	2	2	0	1	2	0	1	1	2	0	3	0	2	1	2	0	0	1	2	0	1	1	1	0	0	1	0	2	1	1	5	0	0	3	4	3	2	0	3	4	1	1	3	1	1	1	4	0	3	3	3	4	1	0	3	0	1	5	2	0	2	2	2	3	3	16	14	21	35	57	80	
5	1	0	0	1	0	1	3	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	2	0	1	0	2	0	0	0	1	0	1	0	1	0	0	0	0	0	0	1	1	0	1	0	0	0	0	1	2	0	0	0	1	2	1	1	1	0	3	1	0	0	0	1	1	0	1	1	0	0	0	2	1	0	2	1	1	0	0	2	1	1	1	0	0	0	1	3	1	0	1	0	1	1	3	1	3	0	2	3	0	2	0	1	2	1	0	0	0	3	2	1	1	0	1	3	2	1	1	0	0	2	1	3	1	3	5	6	10	11	12	19	30	40	60	
3	3	1	2	0	1	1	0	1	1	0	0	1	1	0	0	1	2	0	0	0	1	0	0	3	1	0	2	0	0	2	1	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	1	3	0	2	0	0	1	0	0	2	0	0	1	2	1	0	1	2	0	0	0	1	0	2	1	0	0	2	1	0	2	1	1	0	1	0	1	1	3	2	3	1	2	1	1	2	2	0	3	1	1	3	2	1	1	4	4	1	0	0	1	2	0	1	0	1	2	2	1	0	1	2	3	0	0	0	1	1	3	3	3	1	3	2	2	8	3	8	10	10	17	28	35	66	
3	2	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	1	1	0	0	0	1	1	0	2	0	0	0	0	3	0	0	1	0	2	0	1	1	1	2	1	0	0	0	0	1	0	0	0	1	0	1	1	0	1	1	1	2	0	2	1	0	1	0	3	1	0	0	1	2	2	2	1	2	1	0	0	0	0	1	2	2	0	0	2	0	0	1	1	3	2	0	1	2	1	3	0	0	4	1	1	1	1	0	1	2	1	0	0	1	1	1	1	2	2	0	0	0	0	0	1	1	2	5	12	8	9	7	12	27	37	47	
2	1	0	2	1	1	1	0	1	1	1	0	1	0	0	1	0	3	1	0	0	1	1	1	1	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	1	0	1	0	0	0	0	0	1	1	0	1	0	1	0	0	1	1	0	0	1	0	0	0	2	1	2	2	2	1	2	2	1	1	1	0	2	1	1	2	2	0	4	3	0	2	2	1	2	1	2	1	1	0	1	0	2	1	2	3	1	0	0	1	1	2	0	1	0	1	3	1	0	1	3	1	3	2	2	0	3	3	4	3	1	8	2	5	11	16	27	43	70	
1	3	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	3	0	1	1	2	0	1	0	0	1	0	0	0	0	0	2	0	0	0	4	2	0	1	0	0	0	0	0	1	2	0	0	0	2	1	0	0	0	3	0	0	1	0	1	0	2	3	3	1	0	1	2	0	2	2	3	1	1	1	3	0	0	0	2	0	0	0	0	1	2	0	0	2	1	2	1	1	1	1	3	3	3	2	1	4	1	2	2	2	1	6	2	0	0	2	2	1	1	3	2	0	1	1	2	0	2	1	3	1	3	0	3	1	2	5	2	1	7	8	16	31	39	44	
0	0	0	0	1	0	0	0	0	0	2	0	0	0	2	1	0	1	1	0	0	0	1	0	0	2	0	0	0	1	0	0	0	0	1	1	1	0	0	0	1	0	1	1	1	0	0	0	0	0	1	1	0	1	0	0	0	0	3	1	0	1	1	1	2	0	0	0	0	0	1	3	0	0	0	0	0	1	2	1	0	1	0	1	3	1	1	1	0	1	1	0	1	4	1	3	3	0	1	1	1	1	4	2	4	2	1	0	1	1	2	1	0	2	1	5	2	1	4	3	2	0	0	1	2	3	1	2	3	3	1	3	0	2	5	6	8	17	21	26	47	
2	0	0	0	0	1	2	0	0	0	0	0	0	1	2	0	1	0	0	0	0	1	1	2	0	0	0	1	0	0	0	1	1	0	1	0	0	1	0	0	1	1	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	3	1	1	1	0	2	1	1	2	0	0	0	2	1	2	1	3	2	0	1	0	1	2	0	0	4	6	1	1	0	0	0	2	0	0	2	0	2	2	1	3	2	1	0	0	2	2	2	1	4	5	2	1	1	1	1	0	0	1	0	0	2	2	1	0	2	1	1	3	3	6	8	5	12	22	34	58	
1	0	0	2	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	2	0	0	0	0	0	0	0	0	2	0	0	1	2	0	1	1	1	0	1	0	0	2	0	0	0	0	1	0	3	0	1	0	0	1	1	0	0	1	0	0	0	4	0	2	2	0	0	2	2	0	0	0	3	1	1	1	0	3	0	1	0	0	1	4	1	3	3	1	0	1	1	1	3	1	1	2	0	1	2	0	1	1	0	1	1	1	1	2	1	1	2	3	0	3	2	3	2	1	1	2	1	1	1	1	0	2	5	7	6	17	30	35	
1	0	1	0	0	0	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	2	2	0	0	1	1	0	0	0	2	0	2	0	1	1	0	0	1	1	2	0	0	1	1	0	4	1	0	0	0	0	4	0	1	2	3	1	0	1	0	1	2	0	0	4	2	1	2	0	2	1	0	0	4	0	1	1	0	1	0	2	0	3	1	1	2	3	4	1	1	0	1	1	0	1	1	0	0	0	3	3	0	3	1	5	5	5	11	10	12	23	39	
3	0	1	1	2	1	1	1	1	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	2	0	0	1	2	2	0	0	4	2	0	0	1	1	0	1	0	0	0	0	2	1	0	2	1	0	0	0	1	1	0	1	1	1	1	0	2	2	1	0	1	2	0	0	0	2	1	0	1	1	0	0	1	1	1	0	3	2	0	1	4	0	0	2	1	2	0	0	0	2	2	1	3	1	2	2	0	3	2	1	1	1	3	1	5	2	1	0	1	2	2	4	1	2	1	3	3	4	7	9	12	10	18	51	
1	0	0	0	3	2	1	0	0	0	0	0	0	0	0	1	1	0	2	2	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	2	0	0	1	2	0	1	0	0	2	0	0	1	2	2	1	4	1	0	2	0	0	0	0	0	1	0	0	0	0	0	3	0	0	3	2	3	1	1	4	1	5	2	2	0	2	2	1	1	2	0	2	1	1	0	1	1	1	0	1	1	3	4	1	1	3	1	0	0	1	0	1	1	4	1	2	2	1	1	1	2	0	1	3	6	9	4	6	4	14	17	42	
1	0	1	0	0	2	0	1	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	1	0	1	1	1	0	0	0	1	1	0	0	1	0	0	1	1	0	0	1	0	1	1	2	0	1	0	2	1	2	1	0	2	2	0	2	0	0	1	0	0	0	0	1	3	0	2	0	1	2	0	2	0	1	2	4	2	0	1	2	2	3	0	1	1	1	1	1	0	4	1	3	1	0	2	3	1	3	1	0	2	2	2	1	2	1	3	0	2	1	3	2	3	1	1	0	2	0	0	3	1	5	0	1	0	3	3	13	13	25	33	
1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	1	0	0	0	1	1	1	1	0	0	2	0	0	0	1	0	0	0	4	0	0	0	0	0	3	0	1	0	0	0	0	0	1	0	0	1	1	0	1	0	0	0	1	0	0	0	2	1	0	0	1	3	1	1	0	0	1	0	5	4	2	0	1	2	1	1	3	0	3	1	1	2	0	0	2	2	2	3	3	1	0	2	0	1	1	4	1	0	2	0	0	2	0	0	0	1	2	0	0	3	1	2	0	1	2	0	3	2	1	10	6	16	9	21	30	
2	2	1	1	0	1	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	1	1	1	0	0	1	0	0	1	1	1	1	0	0	0	0	0	0	0	0	0	1	0	0	1	1	1	0	1	0	0	1	2	0	0	1	0	0	0	0	1	0	0	1	0	2	1	2	2	2	0	0	0	0	1	1	2	3	0	0	1	0	0	1	0	0	0	0	0	1	3	2	0	2	1	2	0	3	2	2	0	2	3	2	3	1	0	1	1	0	1	1	2	2	1	1	1	1	1	1	3	2	1	2	1	0	3	0	5	3	2	3	4	4	7	13	21	28	
1	0	0	1	2	1	1	0	0	0	1	0	0	0	0	0	1	0	1	0	1	0	0	0	2	1	0	0	0	1	1	0	0	1	1	0	0	0	0	1	0	1	0	0	0	1	1	0	0	0	0	0	1	1	0	1	1	0	0	2	0	1	0	1	0	1	1	0	1	0	1	2	1	1	0	0	0	1	1	1	0	1	3	0	0	0	3	2	1	2	1	0	2	1	1	0	2	1	0	2	0	2	2	4	2	0	1	2	5	0	3	2	3	2	0	4	1	1	0	4	1	1	2	2	0	2	3	2	1	0	1	3	1	4	6	7	5	5	7	11	25	
0	1	1	1	0	0	0	0	0	2	0	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	1	0	1	2	2	0	0	0	0	1	1	1	1	0	0	0	0	2	0	0	1	0	1	1	0	2	0	1	0	1	1	1	0	0	2	0	0	0	0	2	0	0	1	0	1	1	1	0	0	0	1	1	1	0	1	2	0	3	1	3	0	3	4	1	1	0	1	0	2	1	2	2	4	3	0	1	3	2	1	1	1	0	0	1	0	0	3	2	2	0	3	1	0	0	0	0	1	1	2	3	1	3	1	1	2	1	13	7	16	19	
1	0	0	1	0	2	0	1	0	0	0	0	0	0	0	0	0	0	1	0	2	1	0	0	2	0	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	2	0	1	0	1	0	1	0	0	2	0	0	0	1	0	1	0	1	2	2	0	0	0	1	0	0	1	3	1	3	1	1	1	1	3	2	3	0	0	2	1	3	0	4	0	4	0	2	0	3	2	4	5	1	0	4	1	1	5	1	3	2	2	1	2	0	0	0	0	0	1	1	0	3	2	2	3	2	3	3	0	4	2	9	5	9	15	
1	0	0	2	0	0	0	2	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	1	1	0	1	0	0	0	1	1	0	0	1	0	0	0	0	0	2	0	2	0	1	0	0	0	2	0	1	1	1	1	0	0	0	2	1	1	0	1	0	0	0	3	1	1	1	1	0	1	1	1	2	1	0	4	2	1	3	1	0	4	1	2	2	1	1	0	1	2	1	2	1	2	0	2	3	0	3	0	3	1	2	3	1	2	1	1	1	3	2	2	3	1	0	2	5	3	1	2	2	3	3	4	3	1	1	2	3	4	6	4	11	18	22	
0	0	0	1	0	0	1	1	0	0	0	0	0	0	2	0	0	0	1	0	0	1	0	0	0	2	0	1	0	0	0	0	0	0	0	2	0	1	0	1	0	0	2	0	0	0	0	1	0	0	1	0	0	2	0	1	1	0	0	1	0	1	1	0	0	0	1	0	1	1	0	1	0	0	3	1	2	3	1	1	2	0	0	1	3	2	1	2	0	0	1	1	1	1	2	3	2	1	1	2	1	1	3	0	0	0	3	1	1	2	0	3	2	1	3	2	1	1	1	1	2	0	3	2	1	0	1	1	2	1	1	2	2	5	4	4	6	7	11	17	22	
1	1	1	1	0	0	0	0	1	1	1	0	0	0	1	0	1	0	0	0	0	2	1	1	1	0	0	0	0	0	0	0	0	1	0	1	1	0	0	0	0	0	2	0	0	0	1	1	0	0	0	2	0	0	1	0	0	1	0	1	1	1	2	0	0	1	1	0	1	0	2	0	0	0	0	2	1	1	0	0	0	0	2	0	0	0	0	0	1	1	2	3	0	1	1	3	1	2	3	2	3	3	2	1	0	2	4	1	0	0	2	1	1	1	0	3	1	2	0	3	1	0	3	1	3	0	1	0	3	1	1	4	2	1	1	2	2	5	4	11	19	
3	0	1	0	1	1	0	0	0	1	0	0	0	0	0	0	2	0	0	1	0	0	0	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	1	2	0	1	0	0	0	0	0	1	1	1	1	0	0	0	1	0	2	1	1	0	0	0	1	3	0	2	1	0	0	1	1	1	0	0	2	0	0	0	1	1	2	0	0	0	3	0	1	3	1	2	2	2	1	1	1	0	4	0	1	3	0	3	0	2	0	1	0	0	3	1	1	2	3	2	0	3	1	0	1	2	2	1	0	0	0	1	3	1	2	3	4	7	12	21	
2	0	2	0	1	0	0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	2	0	1	1	0	0	2	0	0	1	2	0	0	1	0	1	2	1	0	0	1	1	1	0	2	1	0	0	0	1	2	0	0	0	0	0	0	3	2	0	0	1	1	0	2	0	0	0	3	1	3	1	1	1	0	1	2	0	4	0	2	3	4	3	1	3	2	1	0	2	3	1	2	2	1	1	0	1	1	2	2	2	0	1	2	1	2	3	3	2	3	2	7	4	14	15	
1	0	3	1	1	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	2	0	0	1	0	0	1	0	2	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	0	0	1	1	0	0	0	0	1	1	0	1	0	0	1	1	0	1	0	2	1	0	2	2	1	1	0	1	2	1	1	1	0	0	1	0	2	1	3	0	0	1	1	0	2	4	1	1	1	1	1	1	1	2	1	0	0	0	1	4	2	0	2	3	2	3	1	2	2	0	0	2	0	1	1	0	2	1	3	3	3	1	4	1	2	4	1	5	5	11	18	
2	2	2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	0	2	1	1	0	0	2	1	0	0	0	0	0	0	1	0	0	1	1	0	0	0	1	1	0	3	0	1	1	1	0	1	2	1	1	0	1	2	0	1	1	1	0	0	0	0	0	1	0	1	0	0	2	0	0	0	2	0	2	0	1	0	1	0	3	2	1	0	2	1	0	0	1	5	0	1	1	0	1	1	0	2	5	1	2	0	3	1	1	2	2	1	1	1	1	2	1	2	0	3	2	1	3	1	2	0	4	3	1	0	1	1	3	1	2	3	3	3	3	8	12	
3	1	0	1	1	1	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	0	1	0	1	0	1	0	0	0	0	0	1	0	1	3	1	0	0	0	0	0	0	0	0	0	0	2	0	1	0	0	0	0	2	0	0	0	0	1	0	1	1	1	1	0	2	2	0	1	2	0	2	0	0	1	1	2	0	2	1	3	2	1	3	3	2	0	1	1	0	2	1	2	0	1	0	0	1	3	2	1	3	0	2	2	1	1	2	2	2	1	2	0	7	2	2	1	3	2	3	3	1	1	3	7	3	3	5	2	10	9	11	
3	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	2	1	0	2	0	2	2	2	0	2	0	0	0	0	1	1	4	2	0	0	1	3	2	2	2	2	0	1	1	2	0	0	1	1	1	1	0	0	1	0	1	1	3	1	1	1	5	0	1	3	5	2	1	1	1	0	1	1	0	2	1	3	0	1	1	2	1	0	2	0	1	1	2	2	1	4	3	2	5	6	8	14	
1	0	2	1	1	1	0	1	0	1	0	0	0	0	1	0	0	1	0	0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	2	3	1	0	0	0	0	0	0	1	1	2	0	0	3	0	0	0	1	0	0	0	0	2	1	0	0	0	2	1	0	1	0	1	2	0	0	1	0	0	1	0	0	1	1	1	0	1	0	0	0	2	3	1	3	1	0	0	1	0	1	2	1	1	0	0	1	3	3	1	3	2	1	1	2	4	2	3	3	3	0	1	3	2	2	4	2	2	2	0	1	1	1	1	3	0	3	2	2	0	3	0	1	4	5	9	
2	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	2	2	1	0	0	2	2	0	0	0	1	1	1	0	1	0	0	0	1	2	1	0	0	1	0	0	1	1	1	1	1	0	1	1	2	1	0	0	1	0	1	0	0	2	0	2	3	2	2	2	0	0	2	0	2	0	0	3	1	0	1	1	0	1	1	2	0	0	0	3	5	0	3	1	2	0	0	2	0	2	0	0	1	2	1	1	1	1	0	2	2	2	0	0	1	0	0	1	2	0	1	1	2	2	2	1	5	4	5	7	8	
4	0	1	0	0	0	1	2	1	0	0	0	0	0	1	0	0	0	1	0	3	1	0	0	1	0	0	0	0	2	0	1	0	0	0	2	0	0	1	0	0	1	0	0	2	0	0	1	0	1	0	0	0	1	0	0	1	0	0	2	0	1	0	1	1	0	1	1	1	0	0	3	0	0	2	0	1	0	0	1	0	2	3	1	2	2	0	0	0	1	1	0	0	0	1	0	1	1	1	1	1	3	0	1	1	2	1	1	2	1	4	1	4	3	4	2	2	1	3	1	2	0	4	2	1	2	1	1	2	3	2	1	4	3	4	2	2	4	6	6	4	
4	0	1	0	0	2	0	0	2	0	0	1	0	0	0	1	0	2	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	1	0	0	1	1	0	0	1	0	1	1	0	0	1	0	1	0	1	0	1	1	0	1	1	0	0	0	3	2	3	0	2	2	0	0	2	1	0	2	0	1	0	0	2	1	0	2	2	1	1	0	1	1	0	0	0	2	3	0	1	0	3	1	1	1	0	0	4	1	4	1	3	0	1	1	2	1	2	2	1	1	1	1	2	1	3	5	3	2	0	0	0	1	1	1	0	1	2	4	4	2	4	5	4	1	6	7	
2	0	0	2	0	1	1	0	0	0	1	0	0	3	0	0	0	0	1	0	0	0	0	0	0	0	2	0	0	0	2	0	0	0	0	0	1	1	0	0	1	1	1	0	0	1	0	0	0	0	0	0	0	1	0	1	1	2	1	1	1	1	0	0	0	1	0	0	1	1	1	0	1	1	3	1	0	0	2	1	0	3	2	1	0	1	1	3	0	0	2	0	2	3	3	1	1	0	1	2	3	3	3	2	1	1	4	1	1	1	2	2	4	1	0	2	3	2	3	1	1	2	2	1	2	1	1	2	2	1	3	0	2	1	2	2	3	4	5	7	4	
0	0	2	0	1	1	0	0	1	0	0	1	2	0	0	1	1	2	0	0	0	0	0	0	0	0	0	1	0	1	0	0	2	1	1	1	0	0	1	1	0	1	2	0	0	0	0	0	1	1	0	0	0	3	1	1	0	0	1	1	0	2	0	0	1	2	1	0	0	0	1	1	1	0	2	0	1	0	2	2	1	0	0	0	0	1	3	3	0	0	0	3	0	0	1	3	3	1	1	1	1	1	0	0	4	2	0	1	0	3	2	1	1	0	2	0	1	1	0	0	3	0	0	0	2	1	4	1	2	1	2	2	1	1	3	0	3	3	5	6	4	
1	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	2	1	0	0	1	1	1	0	0	1	0	0	0	0	0	0	0	1	1	1	3	0	0	1	0	0	0	1	0	1	0	0	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	2	2	0	0	1	0	0	1	0	1	0	2	1	2	1	0	0	3	0	0	0	0	1	2	1	0	1	1	3	0	0	0	0	0	4	4	1	1	5	3	2	2	1	1	1	1	1	0	2	1	1	2	2	1	0	1	2	0	3	1	2	2	1	2	2	1	1	2	1	2	2	3	2	3	1	5	5	2	
0	0	1	0	0	4	0	1	0	0	2	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	2	1	1	0	1	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	3	0	0	1	1	0	1	0	0	0	0	0	0	2	0	0	0	2	2	2	0	2	1	1	1	3	0	1	0	1	1	2	1	1	0	1	2	2	1	0	2	0	0	1	1	2	0	2	0	2	0	0	1	3	1	2	3	1	1	1	0	0	4	2	0	0	2	1	1	0	0	1	2	0	0	1	2	0	3	1	2	1	2	3	2	1	2	7	8	
2	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	1	0	0	0	0	1	0	1	0	0	0	1	0	1	0	1	0	0	1	1	1	0	0	0	1	0	0	2	2	0	1	2	1	1	1	0	0	2	0	2	0	2	3	1	0	3	3	1	1	3	0	0	0	0	1	1	0	4	0	0	3	3	0	3	1	1	3	1	3	5	4	0	1	0	3	2	2	0	1	2	3	0	0	4	4	1	1	2	1	3	0	3	3	1	2	0	2	2	2	6	
3	1	0	1	0	0	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	2	1	0	0	0	0	0	1	0	1	0	0	1	0	1	0	1	0	0	0	0	1	1	0	2	2	1	0	2	3	0	1	0	0	0	4	1	0	1	0	0	1	3	1	1	1	0	0	0	2	5	1	1	1	2	0	3	0	2	1	1	4	0	0	1	1	2	1	4	2	2	1	0	1	3	2	0	1	1	3	0	2	4	1	2	1	0	0	0	1	3	0	3	1	1	4	3	4	5	6	
4	0	0	1	1	0	1	2	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	1	0	0	1	1	0	0	0	1	1	1	1	0	0	0	1	0	0	0	1	0	1	2	0	0	0	0	1	0	1	1	0	0	2	1	0	0	1	0	1	1	1	3	2	1	1	0	1	0	3	1	1	2	1	1	0	1	0	1	1	1	3	0	2	1	0	3	1	1	2	1	1	0	3	2	3	3	2	0	2	4	2	1	0	1	0	1	0	3	5	5	0	1	4	0	2	0	1	1	3	3	1	1	2	3	4	6	
4	1	1	0	0	0	0	0	0	1	0	0	0	2	0	2	0	0	0	0	1	0	2	0	0	0	0	1	0	0	1	1	0	0	1	0	1	1	1	1	0	0	1	0	0	0	0	0	0	2	1	1	1	0	1	0	0	0	0	0	3	1	0	1	1	0	1	0	2	0	0	0	0	0	0	1	1	1	1	1	0	1	1	0	2	0	1	1	0	1	2	2	3	1	3	1	0	0	0	1	0	1	0	5	1	1	2	3	0	1	2	6	3	0	1	3	0	1	2	1	2	0	0	4	1	3	0	0	2	1	2	1	2	2	1	5	0	2	4	6	3	
0	0	1	0	0	4	0	1	0	0	1	0	2	0	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	1	0	0	0	0	1	0	1	2	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	0	1	1	1	0	1	1	0	1	0	0	0	1	0	1	1	0	0	2	0	3	2	2	3	1	1	0	0	2	1	1	2	1	1	1	0	1	0	2	0	2	0	1	0	0	2	4	2	1	3	3	2	3	0	0	2	2	2	1	1	2	1	2	1	1	0	0	1	2	1	3	0	3	3	3	2	0	1	4	
1	1	1	0	0	0	1	1	0	0	0	0	0	0	0	0	2	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	1	0	0	0	1	0	0	0	0	0	0	0	1	1	1	1	1	0	1	0	2	0	0	0	1	0	1	2	0	1	2	1	2	1	2	0	4	0	2	0	0	0	1	0	1	0	0	3	0	3	2	0	1	2	1	0	1	2	0	1	1	0	0	2	3	1	2	1	2	2	2	1	0	1	1	2	1	2	2	1	3	1	2	2	2	2	0	3	1	3	1	1	3	2	1	1	3	1	2	2	2	6	
5	0	0	1	0	1	3	0	0	0	0	2	0	0	0	0	0	1	1	0	0	0	0	0	1	1	1	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	0	0	1	0	2	0	0	1	0	0	0	0	0	0	0	0	2	1	0	0	2	0	0	2	1	1	1	1	0	1	0	1	0	0	2	0	0	0	0	0	0	1	0	4	1	1	0	1	0	3	2	1	1	2	0	0	2	2	2	2	1	1	0	2	5	3	4	3	2	1	2	1	1	2	2	1	2	1	1	1	2	2	2	2	2	3	2	3	0	0	1	6	0	0	2	1	1	5	5	
0	0	1	1	0	1	1	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	2	1	1	0	0	0	0	2	2	0	2	0	3	2	0	0	0	1	0	1	0	2	1	1	2	0	0	1	3	0	0	2	1	1	3	0	0	0	1	1	1	1	1	0	0	1	1	1	0	1	0	3	1	0	2	0	1	1	1	1	0	1	0	2	0	1	0	0	1	0	0	0	2	6	3	1	5	1	1	0	0	2	4	1	5	3	3	4	6	0	1	2	1	1	1	3	1	1	2	2	0	1	3	0	6	3	5	6	
1	1	0	0	1	0	0	0	1	0	2	0	0	1	0	1	1	0	1	1	0	0	0	0	0	0	0	1	0	0	1	0	1	1	1	2	2	0	0	1	0	0	0	0	0	2	0	0	0	0	1	1	1	1	1	0	0	1	1	1	1	0	0	0	1	2	0	0	0	1	0	3	0	0	3	3	1	1	1	0	0	2	0	1	0	0	0	0	1	1	2	3	2	1	0	1	3	0	1	1	1	1	2	2	0	1	2	2	2	2	0	1	1	3	1	0	2	0	1	1	1	1	0	1	2	5	1	1	3	3	1	1	1	3	1	5	3	1	1	0	3	
1	0	1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	2	1	0	0	1	0	0	1	0	0	1	1	1	1	0	2	0	0	0	0	0	0	1	0	0	0	1	1	1	1	1	0	0	0	1	0	1	0	0	0	0	2	1	1	1	1	0	0	0	0	1	0	1	0	0	2	0	1	0	0	1	1	1	0	0	2	0	0	1	1	2	1	3	1	1	1	0	3	3	0	4	2	5	1	2	1	0	2	2	1	1	3	1	0	2	1	2	1	2	0	1	3	1	1	0	0	1	0	1	1	0	2	1	2	1	2	0	2	0	2	6	3	5	
5	1	1	0	0	0	0	3	0	0	2	0	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	0	0	1	1	2	0	0	1	1	0	0	1	0	1	1	2	0	0	0	0	0	0	1	2	1	0	1	1	1	1	1	0	0	1	0	2	0	0	0	1	0	2	1	0	1	2	1	0	3	1	0	2	2	2	1	2	1	0	2	2	2	3	1	2	4	1	0	3	2	2	1	1	1	2	1	1	2	1	1	1	1	4	5	2	1	2	3	2	0	0	0	1	0	0	1	0	2	0	0	2	2	3	4	3	3	7	
0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	2	0	0	0	1	0	1	1	1	1	1	0	1	0	0	3	0	0	0	0	2	2	1	0	0	1	2	0	2	0	1	2	0	0	1	0	1	1	3	0	1	1	0	1	1	0	0	2	2	3	3	0	1	3	1	0	6	4	2	0	2	2	1	0	3	1	1	1	4	4	4	2	0	1	1	0	1	1	2	2	1	0	5	4	3	3	
0	1	1	2	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	2	1	2	0	2	1	0	1	1	0	1	0	0	1	0	0	0	0	0	0	1	0	0	1	0	1	1	2	0	0	1	0	1	1	1	0	1	0	1	1	0	1	0	3	0	2	1	0	1	0	0	1	1	1	0	0	0	2	0	1	2	1	0	1	0	1	2	4	1	0	0	1	1	0	4	0	0	0	1	4	1	1	3	0	0	1	2	1	0	1	0	3	4	0	1	1	1	3	0	1	2	1	1	4	
2	0	0	0	1	1	1	0	1	1	0	0	0	0	1	1	0	0	0	1	0	0	0	0	0	1	1	3	0	1	0	0	0	1	0	1	0	2	0	0	1	1	0	1	0	0	0	0	1	0	0	0	0	0	2	1	2	0	1	0	1	3	1	2	0	0	0	0	1	1	0	0	1	0	1	1	2	1	0	0	1	3	0	0	1	1	3	1	1	2	0	1	1	3	0	2	0	0	0	1	2	2	0	1	1	4	1	0	0	1	2	1	0	4	1	0	2	2	2	2	1	2	2	3	2	1	2	3	1	1	1	3	1	1	0	5	2	0	0	2	2	
1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	0	0	0	0	0	2	0	1	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	0	1	1	0	0	0	1	0	0	0	1	2	2	0	1	1	1	1	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	2	1	1	0	0	0	1	0	0	2	0	2	0	1	0	1	2	1	1	1	1	2	2	1	1	1	0	0	1	2	0	1	0	2	3	0	2	2	3	2	1	2	3	2	2	2	0	2	2	1	0	1	1	2	3	0	2	2	5	3	1	1	3	2	
1	1	0	2	1	2	0	0	1	1	0	0	0	0	0	0	1	1	1	1	0	0	0	1	0	2	0	0	1	0	2	0	0	1	0	1	0	0	1	2	1	0	0	1	0	1	0	1	2	0	1	0	1	1	0	1	0	0	0	2	0	1	0	1	1	0	0	0	0	1	2	1	1	0	0	0	0	2	1	0	0	3	0	0	0	1	1	1	1	2	1	1	2	0	3	1	2	1	1	2	0	0	3	4	0	2	3	1	1	3	1	2	0	3	1	1	1	2	2	0	1	1	2	0	0	0	1	2	3	1	3	1	1	2	1	2	1	2	2	3	3	
2	0	1	1	0	1	0	0	0	0	1	0	0	0	2	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	4	1	0	2	1	0	1	1	0	1	0	0	1	1	2	0	1	0	0	0	0	1	0	0	1	0	0	1	1	1	0	1	0	1	0	0	0	0	1	1	2	0	2	2	1	0	2	0	0	0	2	2	2	2	0	1	0	3	0	2	3	2	2	0	1	1	1	1	0	0	1	1	1	1	1	1	2	1	2	2	2	0	3	3	2	2	3	3	1	2	3	4	1	0	1	0	0	1	3	5	2	
0	1	0	1	0	0	0	2	0	1	0	0	1	1	1	1	0	1	1	0	0	0	1	0	0	1	0	0	0	0	2	0	1	0	0	0	1	1	0	0	0	1	0	0	1	0	0	0	1	0	0	1	0	0	0	0	1	0	0	1	4	0	0	0	1	0	0	0	1	0	0	0	1	1	0	2	1	1	0	1	2	0	1	2	0	0	0	3	1	1	3	2	2	0	1	1	0	1	1	1	0	2	1	0	2	2	4	2	4	1	2	1	1	2	2	3	3	0	0	1	1	0	2	1	1	2	1	1	2	1	3	2	1	2	1	1	1	3	3	3	1	
0	1	1	0	0	0	0	2	0	0	0	3	0	0	1	1	0	0	1	0	0	0	0	0	1	0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	2	0	0	2	0	1	2	0	0	2	0	0	0	0	0	0	1	0	0	2	0	0	0	0	1	0	2	0	1	1	0	0	1	0	1	0	0	0	3	0	2	0	1	1	0	0	3	0	0	3	1	1	1	0	2	1	2	4	2	0	1	0	2	0	2	0	0	4	2	2	2	1	0	1	1	3	1	1	0	3	0	4	0	2	0	3	0	2	0	0	2	1	3	1	1	2	1	2	1	2	2	
1	0	0	0	0	0	1	1	0	1	0	0	0	1	0	1	1	2	0	0	0	0	1	0	1	1	0	1	0	0	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	2	2	0	2	2	0	1	0	0	1	1	0	0	0	1	0	0	1	1	1	0	1	1	4	0	0	0	0	0	3	0	1	3	0	2	0	1	2	1	2	0	0	2	0	0	2	2	0	0	2	2	0	4	1	3	1	1	2	3	1	0	0	0	1	4	1	2	1	2	3	1	1	0	0	0	2	0	1	0	0	4	3	0	3	2	2	2	1	0	3	3	0	3	0	2	0	
3	1	0	0	1	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	2	0	0	1	0	0	0	0	1	1	0	3	1	1	2	0	0	1	0	0	1	0	0	0	1	0	0	1	1	0	1	0	0	0	2	2	1	1	1	0	0	0	3	1	1	2	1	1	2	3	1	2	3	1	0	0	2	3	1	1	2	3	1	1	2	2	0	2	1	1	1	1	0	3	0	3	4	1	1	2	1	1	1	3	2	1	3	1	1	3	1	2	2	3	2	1	3	
1	0	0	1	2	0	1	1	0	1	1	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	1	1	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	1	2	0	1	1	1	1	0	0	0	2	1	2	0	2	0	0	0	0	0	1	1	2	0	3	0	0	1	0	0	1	3	1	0	0	1	0	0	3	1	0	2	1	3	0	1	0	2	1	2	0	1	1	0	1	1	3	3	2	4	1	1	3	3	0	4	0	0	1	1	0	1	0	0	0	0	0	0	2	0	1	1	1	2	1	1	2	4	3	1	2	2	
0	1	2	0	0	0	1	0	0	2	0	0	0	1	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	1	0	0	0	3	0	1	0	0	2	0	0	0	3	0	1	0	0	0	0	0	0	1	0	1	0	2	1	0	1	1	1	0	2	1	2	1	1	0	0	2	0	1	1	0	0	0	0	4	2	0	0	1	1	0	2	1	0	2	2	2	2	1	2	3	1	0	2	3	3	2	1	0	0	4	0	3	0	2	1	0	0	1	1	1	1	1	1	4	1	0	1	1	1	4	0	
4	1	0	2	1	0	2	1	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	1	0	0	0	0	0	1	2	1	0	1	0	0	0	1	0	0	0	0	0	0	1	1	1	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	2	0	1	0	0	2	1	0	0	0	4	1	0	0	1	0	2	0	1	3	0	0	2	3	1	1	3	1	1	2	2	0	0	2	2	3	0	2	3	0	0	0	2	0	3	1	1	1	1	3	0	2	1	0	1	1	3	2	1	1	0	2	2	0	2	5	2	1	1	3	2	2	2	3	
1	0	3	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	2	0	0	0	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	0	1	1	0	1	0	1	1	0	0	0	0	0	3	1	0	1	0	0	0	0	1	1	1	1	2	1	0	0	2	4	1	0	0	4	0	0	1	0	0	1	1	0	0	3	1	3	0	0	3	3	1	1	1	1	0	3	3	2	0	3	3	4	2	1	0	1	2	1	0	3	3	1	0	4	0	0	1	0	3	1	0	
3	0	0	0	1	0	0	1	0	0	0	2	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	1	2	0	0	3	0	0	0	0	0	1	0	0	0	1	0	0	1	0	1	1	1	1	1	0	1	0	0	0	0	1	0	1	2	1	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	1	1	0	3	0	1	0	1	0	1	0	0	2	2	0	3	1	3	0	1	2	0	0	0	0	0	1	2	2	2	0	3	2	1	3	2	2	0	1	1	1	0	2	0	3	0	1	1	1	3	3	1	0	0	1	3	3	1	
4	1	0	1	1	0	2	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	1	0	1	0	0	1	0	1	1	0	1	0	1	0	2	3	1	0	1	3	1	0	0	0	0	0	0	0	1	1	0	0	0	1	0	0	1	1	0	0	0	1	0	1	3	0	1	1	1	1	4	0	0	3	1	4	1	0	0	1	1	1	0	2	0	1	0	2	2	3	1	0	4	2	0	7	2	1	2	0	2	1	1	0	10	1	1	2	0	1	0	3	1	5	3	3	1	0	0	1	1	0	1	1	0	1	0	0	
1	1	1	1	1	0	1	0	0	1	0	1	1	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	1	0	0	3	1	0	0	0	0	1	0	0	0	0	0	1	1	0	1	0	0	0	0	1	0	1	1	1	2	0	1	0	0	0	0	0	0	1	2	2	1	1	1	1	0	1	2	4	0	0	1	1	3	0	1	0	1	2	1	0	0	0	1	0	2	3	0	3	0	1	3	0	2	0	0	2	0	1	2	3	4	3	2	4	3	3	4	5	0	1	1	2	1	4	4	1	2	2	3	3	0	1	
2	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	0	1	0	0	0	0	0	0	1	0	1	1	0	1	3	2	1	1	0	0	1	0	1	0	0	1	1	1	0	1	1	1	0	0	0	1	2	3	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	2	1	1	0	4	0	1	0	2	1	1	2	0	0	2	0	2	1	1	2	2	1	0	0	1	1	2	0	0	2	0	4	2	3	1	3	2	1	2	1	1	2	2	0	3	4	0	2	1	1	6	4	1	0	2	2	1	2	1	1	1	1	1	1	3	
2	0	0	1	0	0	1	0	1	0	1	1	1	0	0	2	0	0	0	0	0	0	2	0	0	0	0	1	0	1	0	0	0	0	0	1	0	1	2	0	0	0	1	1	0	0	1	2	0	0	0	1	0	0	0	2	0	0	1	1	0	1	1	0	0	1	2	0	0	0	1	0	0	1	1	0	0	0	1	0	1	1	1	0	2	1	1	2	3	0	1	2	0	1	1	1	1	1	2	1	1	1	1	1	0	2	5	2	3	3	1	1	1	1	2	1	6	2	0	4	1	0	2	3	0	0	2	0	0	0	0	1	0	4	1	1	2	0	0	2	2	
2	0	0	0	0	0	1	0	0	0	0	1	2	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	0	1	0	1	0	0	0	1	0	2	0	1	1	0	0	0	2	2	0	0	1	0	0	1	0	1	2	0	0	2	0	3	0	1	3	0	0	1	1	1	0	0	1	0	1	0	1	0	1	1	2	1	1	1	3	4	0	1	1	1	1	2	3	1	1	2	3	2	0	0	3	4	0	0	1	2	3	4	1	1	1	3	0	2	1	1	0	1	2	0	3	1	5	2	4	2	1	3	0	2	2	1	
0	1	0	0	1	2	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	3	0	0	0	0	0	1	0	2	0	0	1	2	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	1	1	0	0	1	0	2	1	1	0	0	0	2	0	0	0	0	1	1	1	3	1	2	0	2	2	1	1	0	1	0	1	1	0	2	1	0	1	1	2	0	3	0	0	1	0	0	1	2	2	2	0	1	1	1	2	1	2	3	0	4	3	1	1	1	0	0	2	1	0	3	0	0	3	2	1	2	0	1	2	0	3	1	1	2	1	1	2	
2	1	1	2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	1	0	0	1	1	0	1	1	1	1	1	0	0	0	1	2	1	1	0	0	1	0	0	0	1	0	0	0	1	1	0	0	2	0	3	2	0	1	0	1	0	1	0	2	0	3	2	0	1	1	1	1	1	0	0	1	3	1	2	0	4	1	0	0	1	2	0	1	1	3	5	1	2	2	0	0	2	1	1	2	1	1	2	2	1	1	1	2	1	2	2	2	0	1	1	4	0	0	1	1	2	2	1	2	4	1	
1	0	0	1	1	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	0	1	0	1	1	0	1	2	0	0	0	0	0	1	0	1	1	1	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	2	1	1	0	0	0	0	0	0	4	0	1	2	1	1	0	0	1	0	1	1	2	2	0	1	1	0	1	2	0	1	1	0	4	1	2	1	1	1	2	2	1	1	4	3	0	2	0	2	0	0	1	1	0	4	1	1	2	1	2	1	0	1	5	4	1	1	0	1	2	1	0	0	1	1	0	1	1	3	1	2	
4	1	0	1	0	2	0	0	1	0	0	0	1	1	0	0	0	0	1	1	1	0	0	0	0	0	0	0	1	2	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	2	1	1	0	1	1	2	1	0	0	0	2	1	0	0	0	1	1	0	0	1	0	1	1	0	0	1	0	0	1	1	0	0	0	1	1	1	3	1	1	1	1	1	0	0	2	0	1	1	2	0	3	0	1	0	1	3	2	1	0	1	1	0	0	1	1	1	3	3	0	1	0	2	3	1	1	0	1	3	2	3	1	1	0	3	0	2	3	1	2	2	0	1	
1	0	0	2	1	0	1	0	0	1	0	0	0	0	0	0	0	2	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	0	1	1	0	1	0	1	1	1	1	0	1	0	0	0	1	0	0	1	3	0	0	0	2	1	1	1	1	1	0	0	2	2	0	1	1	2	0	1	2	0	2	0	1	1	5	1	3	3	3	3	2	2	0	1	0	1	2	1	1	4	1	0	4	2	0	5	2	1	3	3	1	1	3	3	1	1	0	1	0	1	2	1	3	1	3	3	
1	0	0	1	2	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	1	0	1	0	1	0	1	1	1	1	2	0	1	2	2	0	1	0	1	0	0	2	2	1	1	1	0	1	1	1	0	0	0	0	0	0	1	0	1	0	3	2	2	0	3	1	2	2	0	1	1	4	5	1	3	2	2	1	0	0	2	1	1	1	2	3	1	3	2	1	1	0	2	2	2	1	1	3	1	0	2	3	3	0	1	2	1	2	2	0	
1	0	0	0	1	0	0	1	0	1	0	0	0	0	1	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	1	2	1	0	1	0	1	0	0	0	0	1	0	1	0	0	0	1	0	2	0	0	1	0	0	1	1	0	1	1	1	0	1	0	2	0	2	2	3	0	1	2	1	1	1	0	4	0	3	0	1	2	0	1	2	0	2	1	0	0	2	3	1	1	3	0	0	3	5	3	0	1	4	0	1	1	1	0	1	0	2	1	2	2	2	0	2	0	0	3	1	2	0	1	1	2	1	6	1	1	1	2	
3	0	0	2	0	1	0	2	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	2	1	1	0	0	0	0	0	0	0	0	0	3	1	1	1	2	0	0	0	0	1	0	2	1	0	0	0	1	0	2	1	1	0	0	0	0	0	1	1	3	0	1	1	1	0	0	1	2	3	2	0	1	4	2	0	1	1	0	0	0	1	1	0	0	4	1	0	0	2	0	4	1	2	0	1	1	2	4	1	1	0	3	5	0	4	2	1	0	5	1	5	1	1	2	1	1	2	0	1	2	3	2	3	3	0	
2	0	1	0	0	0	0	1	1	0	0	0	0	1	1	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	1	0	1	1	0	1	0	0	0	0	0	0	1	1	0	1	1	1	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	1	0	1	1	0	1	0	1	1	1	0	0	0	3	2	0	1	0	1	0	1	2	0	2	1	1	2	1	0	1	4	1	3	4	1	2	0	2	0	1	1	1	1	2	0	1	4	0	0	2	3	2	2	1	1	2	1	0	2	0	2	1	3	1	0	1	0	1	0	1	2	1	0	2	2	2	4	
0	0	0	0	0	1	0	1	0	0	2	1	0	1	0	0	0	0	3	1	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	2	1	0	0	1	0	1	0	1	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	1	3	1	2	1	0	1	0	1	1	1	1	2	1	2	0	4	1	2	2	0	0	0	1	0	0	1	1	0	1	0	2	5	1	1	5	5	1	2	3	2	0	0	1	0	0	1	0	3	1	1	1	1	2	2	4	1	0	0	0	1	1	1	
2	0	0	0	1	0	1	1	1	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	1	0	2	0	1	0	1	0	0	0	0	1	0	2	2	1	0	0	1	0	0	2	0	2	0	0	0	0	0	0	1	0	1	0	0	1	0	0	0	1	0	0	1	0	1	0	2	1	0	0	1	0	1	0	3	1	0	2	1	0	0	3	2	2	4	0	0	1	1	2	3	2	1	2	3	2	2	3	1	1	2	4	4	0	0	1	4	0	3	2	1	2	7	3	0	3	0	1	1	3	2	3	2	
2	0	0	0	0	0	1	0	1	0	0	0	2	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	2	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	1	0	0	1	0	0	0	0	0	0	0	1	2	2	0	0	0	1	0	0	0	0	0	0	2	2	0	1	0	0	3	0	3	3	1	2	2	2	2	1	2	2	0	0	3	0	1	2	0	0	0	0	4	4	0	4	2	4	1	3	1	0	0	0	3	5	2	1	1	1	1	1	3	1	1	1	2	2	1	1	1	2	
2	0	0	2	2	2	0	0	0	0	0	0	0	0	0	0	1	0	2	0	0	0	1	0	1	0	0	1	0	0	1	0	1	0	0	0	0	0	0	1	0	1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	3	1	3	1	3	2	0	4	2	0	0	0	0	0	2	0	1	0	0	3	1	0	1	1	1	0	3	1	2	1	1	2	2	1	3	2	2	0	0	1	3	0	0	2	1	0	1	3	1	0	0	0	5	4	2	2	3	6	5	1	1	0	1	2	2	1	1	3	2	1	3	3	1	1	0	2	1	1	2	4	
1	1	0	0	0	0	0	0	0	1	0	0	0	2	0	0	0	0	0	0	0	0	0	1	2	2	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	2	0	0	0	1	0	0	1	1	0	2	0	1	0	0	0	1	0	0	2	0	2	0	2	1	0	1	1	1	0	0	1	2	0	0	0	3	0	3	0	0	3	1	0	1	0	1	2	1	2	2	4	1	1	0	3	0	1	1	4	2	0	1	0	2	1	4	0	1	2	0	2	1	2	0	3	0	2	1	0	2	3	1	0	0	3	1	2	4	0	2	1	2	1	1	0	
1	2	1	0	0	1	1	0	0	0	2	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	1	0	0	0	0	0	0	1	1	0	0	1	1	2	1	2	0	0	1	0	1	0	0	0	0	0	0	1	1	1	1	0	2	1	0	1	0	0	1	1	1	0	2	0	0	0	1	2	0	2	1	1	0	1	1	1	1	0	0	2	1	0	1	1	1	0	3	0	1	1	3	1	0	0	5	0	3	0	0	2	1	3	3	0	1	1	0	2	1	3	2	4	0	1	1	0	2	1	2	3	3	0	2	2	2	0	0	1	3	1	2	1	4	0	1	
4	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	1	0	0	1	0	0	0	0	1	1	0	0	1	1	0	0	0	0	1	0	0	1	1	2	2	1	1	0	1	0	0	0	2	0	0	0	0	0	1	0	0	0	2	0	0	0	0	0	0	0	2	0	0	2	1	0	1	0	2	0	0	1	0	3	1	0	1	1	1	2	0	1	0	1	1	2	2	0	1	3	2	0	1	0	2	1	0	0	1	0	3	0	0	1	4	2	2	0	0	0	1	5	2	1	1	2	2	1	3	3	0	3	1	5	0	2	4	0	3	0	2	2	3	1	2	
4	0	1	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	0	2	0	0	0	0	0	0	1	0	0	2	0	0	0	0	0	0	1	1	1	0	0	0	0	1	1	0	0	0	0	0	1	0	0	0	1	1	1	2	1	1	2	1	0	1	0	1	1	1	1	0	0	2	1	0	0	0	1	3	0	2	0	1	1	2	0	0	1	2	0	1	0	1	1	0	0	0	1	1	1	2	1	0	0	1	0	2	1	4	2	1	3	2	2	1	0	2	3	1	2	1	3	2	4	3	2	5	1	3	2	3	1	1	2	3	2	2	1	1	0	1	3	
2	1	0	1	0	0	0	3	0	0	0	1	0	0	0	1	0	1	1	0	0	0	0	0	1	1	0	0	0	0	1	0	1	2	1	0	0	0	0	0	0	1	2	1	1	4	0	0	1	0	0	0	0	0	1	2	1	0	1	1	1	0	1	0	1	2	2	0	1	0	0	0	1	1	1	1	2	1	0	3	2	0	2	0	1	3	0	0	0	2	1	1	3	3	0	1	1	1	3	1	1	3	2	0	2	1	2	2	4	1	1	1	0	2	1	0	5	3	3	5	3	4	4	1	2	0	0	0	0	1	6	2	0	1	0	0	1	1	1	0	2	
1	0	1	0	1	0	0	1	0	2	0	0	0	0	1	0	1	0	0	0	1	1	0	0	0	0	0	1	1	0	0	1	0	2	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	2	0	0	0	0	0	0	1	1	0	0	0	1	0	1	1	1	0	0	0	0	1	1	0	1	0	1	1	1	1	1	0	1	2	1	0	0	1	0	0	4	2	3	2	2	1	1	3	1	0	0	0	3	4	3	3	4	1	0	0	2	3	2	1	2	4	2	2	2	3	3	0	1	1	2	5	5	1	2	0	3	0	0	1	0	1	5	0	0	0	0	1	
1	0	0	0	1	0	1	0	2	0	0	0	0	0	0	0	0	1	0	1	0	1	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	1	0	0	1	1	0	1	1	1	1	0	1	1	1	1	1	1	1	0	0	0	0	0	1	2	2	0	2	1	0	3	3	1	2	0	0	1	0	0	0	0	0	2	1	0	2	1	2	0	2	0	0	1	1	2	0	0	4	3	2	2	1	1	1	2	2	3	0	0	1	1	4	3	1	1	0	2	3	4	2	
3	0	0	0	1	2	0	0	0	2	1	0	0	0	0	0	0	1	0	1	0	1	0	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	1	1	1	0	1	0	0	0	0	2	0	1	1	0	1	0	0	0	0	0	1	0	0	0	1	1	1	1	1	0	1	2	1	1	4	1	0	0	1	1	0	0	1	0	0	0	2	1	0	0	2	0	2	0	3	1	1	0	1	1	1	3	1	3	1	0	0	2	0	2	0	1	2	0	4	0	2	2	2	2	0	1	4	1	1	2	1	5	0	2	0	2	3	1	0	1	1	0	1	3	3	
2	0	2	0	3	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	1	1	1	0	0	0	0	0	0	0	0	0	1	0	1	0	1	1	0	0	0	0	1	1	0	0	1	0	1	1	2	0	1	1	0	0	2	2	2	0	3	0	3	1	0	0	1	1	0	1	0	0	1	1	1	0	0	1	0	1	2	0	0	2	0	0	0	2	1	2	2	0	0	1	2	0	2	1	0	1	3	2	1	4	1	2	2	0	1	3	0	1	1	5	1	1	1	2	0	6	0	3	2	0	3	0	3	0	1	3	0	
2	2	0	0	0	1	0	1	1	0	1	0	0	0	0	0	2	0	1	0	0	0	0	1	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	1	2	0	1	0	1	0	1	1	1	0	0	0	2	1	0	1	0	0	0	1	0	0	0	1	0	2	0	2	1	1	1	1	0	2	1	0	0	0	0	4	1	1	0	0	0	0	0	2	4	1	2	0	2	1	0	0	0	4	3	0	1	2	1	1	0	2	2	1	1	0	2	2	1	0	0	4	3	1	2	5	0	1	2	1	2	1	0	2	2	0	3	1	4	3	3	1	1	6	1	
1	2	0	1	0	0	0	1	2	1	1	0	1	0	0	0	2	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	2	0	1	0	0	1	0	0	0	1	1	0	0	1	1	0	2	0	1	0	0	1	0	1	2	2	0	0	2	1	2	1	1	5	0	1	1	1	1	2	1	0	0	2	2	0	2	1	1	1	1	1	3	3	2	1	2	1	2	4	1	3	2	1	1	1	1	3	0	0	1	0	2	0	1	2	0	1	
2	0	0	1	0	0	2	0	1	0	0	0	0	0	0	2	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	0	0	1	1	0	0	1	0	2	1	0	0	0	0	1	2	0	0	2	3	1	0	1	0	0	0	1	3	1	2	2	0	0	0	1	1	1	0	3	0	0	0	2	2	3	2	1	1	0	0	1	2	3	0	0	1	1	3	1	1	1	3	1	1	2	7	1	0	1	1	1	3	3	1	2	2	2	1	2	2	1	2	2	2	2	4	1	0	3	1	
1	1	0	1	1	0	1	0	0	1	1	0	0	0	0	1	0	0	0	2	0	0	0	0	1	0	0	1	0	1	0	0	0	0	1	0	0	1	1	0	1	0	0	0	0	2	0	0	0	1	0	1	0	0	0	0	1	1	1	0	0	0	0	2	0	1	1	1	1	1	0	2	0	0	1	1	1	0	0	0	0	1	1	0	2	0	2	1	1	0	2	0	0	0	1	1	0	4	2	4	4	1	4	2	0	1	0	1	4	2	1	1	3	1	1	2	1	2	3	4	2	1	4	4	3	1	0	2	2	1	0	2	2	2	1	0	1	1	2	3	2	
1	0	0	0	1	1	2	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	2	0	0	0	0	1	3	0	0	0	1	0	1	0	0	0	1	1	0	0	1	1	1	1	1	2	0	2	0	1	1	3	0	0	2	0	1	1	1	1	1	0	1	0	0	2	1	1	0	0	2	1	1	2	1	1	0	4	2	0	2	0	0	0	0	0	0	1	2	4	4	2	0	3	2	4	0	2	0	3	2	2	3	0	3	2	1	2	2	1	0	4	1	0	0	1	1	2	4	1	
2	0	0	1	1	0	0	1	1	0	0	0	0	0	0	0	0	1	1	0	0	1	0	0	2	1	0	0	2	2	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	2	2	0	0	1	2	0	1	1	1	2	4	0	0	0	0	0	0	0	0	2	1	0	1	1	0	2	0	1	0	1	0	1	0	2	0	0	1	0	0	1	0	2	1	2	1	1	0	3	0	1	0	2	1	2	1	0	2	2	1	2	1	0	1	1	3	1	2	5	2	2	3	1	1	1	1	2	2	1	0	2	6	3	0	1	0	3	1	4	0	1	1	3	0	2	
2	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	1	1	0	0	0	1	0	1	0	1	1	0	0	1	1	0	1	0	1	1	0	1	1	0	0	0	1	0	0	1	0	0	0	0	0	0	3	0	0	0	0	0	0	2	0	1	0	0	2	1	1	0	0	2	0	4	0	0	2	0	0	2	0	1	2	0	1	2	3	1	0	0	2	2	0	2	1	1	2	2	3	0	2	0	0	1	0	1	0	3	1	0	2	1	1	4	1	2	0	1	1	3	1	1	3	2	1	2	2	1	1	2	1	3	0	1	0	0	4	4	1	5	
2	0	0	0	1	3	0	1	0	1	1	0	0	0	0	1	2	0	0	1	0	2	0	0	0	0	1	1	0	0	0	1	2	1	0	0	0	1	0	0	0	0	0	0	0	0	1	2	0	0	0	0	1	0	0	1	1	0	1	0	0	0	1	3	1	0	2	1	0	0	2	0	1	1	0	0	0	0	0	1	2	0	0	2	2	0	1	2	1	0	1	0	3	2	0	0	0	0	2	1	1	3	0	2	2	0	0	1	3	3	3	3	0	1	1	4	1	1	2	2	5	2	1	1	2	2	2	2	1	2	3	0	1	0	2	1	0	2	0	0	1	
2	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	0	0	2	0	1	1	0	0	0	1	0	1	0	0	2	0	0	0	0	0	2	0	1	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	1	0	0	0	1	2	0	1	0	1	0	0	2	2	1	1	0	0	2	3	1	1	0	2	2	3	2	1	1	0	3	0	1	1	0	0	1	1	1	1	1	1	2	2	2	2	0	1	0	1	3	0	0	1	1	1	2	2	1	1	5	1	4	1	1	1	3	0	1	1	2	1	2	1	3	
2	0	0	0	1	2	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	1	2	0	0	0	0	0	1	1	0	1	1	1	0	1	1	3	0	0	0	1	0	0	0	0	0	0	1	0	1	2	0	0	1	0	1	0	0	1	0	0	1	0	0	1	0	0	2	0	0	2	0	4	3	0	2	0	0	0	2	3	0	0	1	2	2	2	3	1	2	1	0	2	0	3	1	2	2	2	2	0	3	0	1	1	2	1	1	2	1	1	3	1	2	2	2	1	3	2	1	0	2	0	2	1	4	2	0	2	1	0	1	0	3	1	2	3	2	1	
1	0	1	1	0	1	1	1	2	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	2	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	1	0	0	1	0	0	0	0	1	1	1	1	1	0	3	0	0	1	2	2	1	2	2	1	1	0	2	1	0	2	1	1	1	0	1	0	0	0	1	1	0	2	3	1	6	2	2	1	1	2	2	5	0	3	1	1	2	2	2	0	2	1	3	2	4	0	3	1	1	2	1	0	2	1	1	3	1	4	1	
1	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	1	0	0	0	1	1	0	0	0	0	0	0	0	0	0	2	0	2	0	1	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	1	0	2	0	2	1	0	0	0	0	1	2	1	0	0	0	0	0	1	1	1	1	1	0	2	0	0	0	0	0	0	2	2	0	3	2	2	5	0	2	1	1	0	1	2	2	1	4	3	0	2	3	2	2	4	2	3	2	1	1	1	3	2	1	1	1	1	1	2	3	2	1	4	1	0	0	2	2	
4	1	0	1	0	0	0	1	0	0	0	1	0	0	1	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	1	1	0	0	0	0	1	2	1	0	1	0	2	2	0	0	0	0	0	1	1	0	1	1	0	0	0	1	0	1	3	1	0	0	0	0	2	2	1	1	3	0	1	2	1	1	1	0	2	2	1	1	0	1	1	0	4	2	2	1	1	2	2	0	2	1	1	1	1	1	0	0	4	2	0	1	2	1	2	1	2	1	1	4	1	2	0	0	1	0	2	0	
2	0	0	0	0	1	0	0	0	0	0	0	1	1	0	2	0	0	1	0	0	0	1	1	0	0	2	0	0	0	0	0	1	0	0	0	2	0	0	0	0	3	0	0	1	0	0	1	0	0	0	0	0	0	3	0	1	0	1	1	0	0	0	0	0	0	1	0	1	1	0	0	0	0	2	1	0	0	1	2	0	2	0	0	1	0	0	0	2	1	1	0	1	1	0	0	1	1	0	0	1	0	0	2	0	3	0	1	2	3	2	0	2	3	5	3	0	4	0	1	1	2	1	0	3	1	2	1	2	0	2	0	1	0	1	1	1	1	1	1	2	
1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	2	0	0	1	0	0	0	0	1	0	0	0	0	1	0	0	1	1	0	0	3	0	0	0	1	0	0	0	0	1	1	1	2	0	0	0	0	0	0	0	4	0	1	1	0	3	2	0	1	1	0	2	0	1	4	0	1	3	1	2	1	1	0	2	0	0	4	2	0	1	4	2	0	4	4	1	3	1	3	3	0	0	1	1	0	1	0	1	2	2	3	0	1	2	1	1	
2	1	0	0	1	1	0	0	1	0	0	0	1	1	1	0	0	1	0	1	0	0	0	0	2	0	1	0	1	0	0	1	0	1	0	1	1	1	2	0	1	2	0	0	1	0	0	0	0	0	0	0	2	2	0	0	0	1	0	2	0	0	0	0	2	0	0	1	0	0	0	0	0	1	0	2	2	1	1	1	1	2	1	0	0	2	0	2	1	2	0	1	0	3	1	1	1	0	0	1	0	1	1	0	1	0	0	1	0	0	1	4	2	1	1	1	3	0	1	1	2	2	1	2	0	1	1	2	3	0	3	1	2	4	2	3	0	1	1	2	3	
2	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	1	0	0	0	1	0	1	1	0	1	0	0	0	0	1	1	0	1	1	0	1	1	0	1	2	0	0	1	0	0	1	1	1	0	1	1	0	1	1	1	1	0	0	2	0	1	0	0	0	1	0	2	0	1	1	1	0	1	1	0	2	1	5	0	1	1	2	0	0	2	1	1	2	2	2	0	1	0	2	2	0	3	0	0	2	5	3	2	0	4	3	0	2	1	0	4	1	3	1	2	5	2	1	4	2	2	1	2	4	3	0	3	2	
1	1	0	1	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	2	0	1	1	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	1	1	1	0	0	0	1	1	0	0	0	0	1	0	1	1	0	0	0	0	1	0	0	0	1	0	0	0	1	0	0	0	1	2	1	0	0	1	1	0	2	2	1	1	0	0	0	0	0	1	0	0	1	0	1	0	1	1	0	2	2	1	1	0	2	0	0	2	0	1	2	1	1	1	2	2	4	3	0	2	2	3	1	1	1	3	0	0	3	1	2	1	1	2	1	1	0	0	0	1	1	2	
1	0	0	2	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	2	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	3	1	1	0	1	0	0	0	0	0	0	2	0	0	0	0	0	1	1	0	0	0	1	0	0	0	2	2	1	2	0	0	4	0	2	2	0	1	1	0	3	1	2	2	1	2	2	2	2	2	0	1	1	0	1	0	1	1	0	1	6	3	1	0	1	0	2	2	0	1	0	2	1	0	1	2	3	2	3	1	3	1	0	3	
1	0	0	0	1	1	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	2	1	0	0	0	0	0	0	0	1	1	0	1	0	0	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	1	0	1	0	0	1	1	0	0	1	0	0	2	1	0	0	1	2	0	1	1	0	1	0	0	2	0	2	0	2	2	0	1	2	1	0	2	2	2	3	1	1	2	3	0	0	1	4	1	0	0	2	4	1	3	1	0	3	2	3	0	1	6	5	1	3	2	0	1	1	3	1	4	2	1	4	3	1	2	0	
1	0	0	2	1	0	0	0	0	0	0	0	0	0	1	2	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	1	1	0	0	1	0	0	0	0	0	1	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	1	0	1	1	0	1	0	0	0	0	0	2	1	0	0	0	1	3	0	0	1	1	0	1	1	1	2	1	0	3	2	1	2	2	2	3	1	0	1	2	2	3	2	1	0	2	1	1	2	1	2	1	0	3	4	2	1	0	6	2	0	4	2	0	1	2	0	4	1	1	0	
1	1	0	1	3	1	1	0	0	0	1	0	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	2	0	1	0	0	0	0	0	0	1	0	0	0	1	1	1	0	0	1	2	1	0	0	1	0	1	2	1	0	0	1	0	0	1	0	0	0	0	0	2	1	1	1	0	2	1	0	1	1	0	2	2	2	2	0	1	1	1	2	3	0	0	4	2	1	1	5	1	1	0	2	2	0	6	0	2	1	3	0	1	1	0	2	3	3	0	1	1	4	3	3	2	2	3	0	1	1	1	2	2	1	
1	0	0	0	0	1	0	1	1	0	0	1	0	0	1	0	1	0	0	0	0	0	1	0	1	1	0	0	0	0	0	0	0	1	2	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	1	0	0	1	0	0	0	1	0	0	0	2	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	3	1	1	1	2	0	0	1	3	3	0	1	0	1	0	1	0	1	1	0	2	3	0	0	2	1	1	2	1	2	1	2	1	2	0	0	1	2	2	2	2	0	2	2	2	0	1	1	1	2	0	1	1	1	1	1	2	4	1	1	2	2	1	0	
0	0	1	0	3	0	0	2	0	0	0	0	0	0	1	0	0	1	0	1	1	0	2	0	1	0	1	0	0	0	2	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	0	1	1	0	2	1	3	0	0	0	2	0	0	0	2	1	0	2	1	0	1	0	1	1	3	1	1	1	1	0	2	0	0	0	1	1	1	1	0	0	0	0	2	0	0	1	3	2	2	2	4	0	0	0	1	1	1	2	5	1	2	0	1	2	2	1	2	0	1	1	2	1	5	1	1	1	5	0	0	6	4	3	1	0	1	2	0	2	2	0	7	3	
0	1	0	0	1	1	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	1	1	0	1	1	0	1	0	2	0	0	1	1	0	1	0	0	0	2	1	0	0	2	0	0	0	1	1	0	1	1	1	2	0	0	1	2	0	1	0	0	0	1	0	2	0	0	1	1	1	0	0	1	0	0	1	1	0	2	0	3	2	1	1	1	1	0	1	1	1	2	2	2	2	1	2	0	1	1	3	5	2	2	1	1	0	3	2	0	2	5	1	1	3	0	2	3	2	7	0	1	2	0	2	2	0	2	
1	0	1	1	1	0	0	1	2	0	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	1	1	1	0	0	1	1	0	1	0	0	0	0	1	1	0	1	0	0	0	1	0	0	0	1	0	1	0	0	1	0	0	0	2	1	0	1	1	0	0	0	4	0	2	1	0	1	0	0	0	0	0	0	1	1	1	1	2	0	0	0	1	0	0	0	0	0	0	0	3	0	0	0	2	1	1	0	1	0	3	0	5	1	0	2	2	1	2	3	1	1	1	2	2	0	2	4	2	2	0	1	2	3	1	2	0	0	2	2	1	2	1	1	
3	0	0	0	0	2	1	1	0	0	0	0	0	0	1	0	0	0	2	0	0	1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	0	1	1	1	0	0	1	0	0	1	3	0	0	0	0	1	0	0	0	0	1	1	1	1	0	0	1	1	1	2	0	1	1	2	1	1	0	0	1	2	1	3	3	2	0	0	1	1	0	1	0	1	0	1	1	3	1	2	4	2	4	0	4	2	1	2	3	3	2	3	3	0	2	3	1	0	2	1	0	2	
1	1	1	1	0	1	0	0	1	0	1	0	0	0	0	1	0	1	1	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	0	1	1	0	0	0	1	0	2	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	1	1	1	0	2	0	0	0	0	1	2	0	0	0	1	0	1	2	0	0	0	1	0	0	0	2	1	3	1	1	1	3	0	1	4	0	2	0	0	2	1	0	1	2	3	1	1	3	0	1	0	1	0	4	0	1	1	1	3	2	2	1	0	0	0	0	1	1	0	0	1	
4	1	2	0	1	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	1	1	0	1	0	0	0	1	1	0	0	2	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	2	2	1	0	1	1	0	1	0	1	0	1	1	1	1	0	0	0	1	0	0	2	2	0	0	1	0	1	0	0	1	3	2	1	1	3	0	1	2	1	3	2	1	0	2	1	0	1	1	2	2	0	0	1	2	2	0	0	2	1	2	4	1	2	1	3	1	4	2	3	2	2	2	1	2	1	0	2	2	1	3	
1	0	1	0	2	1	0	0	0	0	1	0	1	0	0	0	2	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	2	0	0	0	1	1	1	0	0	1	1	0	2	2	0	0	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	1	1	2	1	1	2	0	1	1	1	1	1	0	0	2	0	0	1	1	0	1	0	1	0	1	1	1	1	0	2	1	1	2	2	0	1	1	0	0	1	1	1	1	3	0	3	2	2	0	1	2	1	2	1	2	1	3	0	2	2	1	3	1	1	2	1	4	2	1	3	2	5	4	1	2	
2	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	1	0	1	2	1	0	0	0	1	0	0	0	1	0	0	0	0	1	0	1	0	2	1	1	0	0	0	0	1	1	0	0	0	1	0	2	1	1	0	0	1	0	3	0	2	3	1	3	1	0	2	2	2	2	1	0	1	2	0	0	1	1	0	0	1	1	0	0	1	0	2	4	0	3	1	1	1	0	2	2	2	2	1	3	0	3	2	0	2	1	0	5	4	3	2	2	0	1	1	3	1	3	
2	0	0	1	1	1	0	1	0	2	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	1	0	2	1	1	1	0	0	1	1	1	0	0	0	0	0	0	1	0	2	0	0	1	0	1	1	0	0	2	1	0	0	0	0	0	0	0	1	1	2	1	1	1	1	3	0	4	1	3	2	4	1	1	1	4	3	0	1	2	3	1	1	0	2	4	2	2	2	3	1	2	1	2	1	3	2	2	6	2	0	0	4	1	1	3	3	2	2	1	
3	0	0	1	1	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	0	1	0	1	2	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	0	2	0	1	0	0	2	0	0	1	0	0	0	2	0	1	0	1	0	1	0	0	0	0	0	0	2	1	0	0	0	0	0	0	0	0	0	1	1	1	0	2	0	1	0	0	0	1	1	0	0	0	0	3	0	1	1	1	0	0	2	3	2	1	2	1	0	1	0	3	2	1	1	3	0	1	1	1	1	3	2	0	1	0	3	1	1	0	0	1	0	3	2	5	
1	2	1	0	0	0	0	0	0	0	1	2	0	0	0	0	3	0	0	0	0	0	1	1	1	3	0	0	0	2	0	0	0	0	0	0	0	1	0	0	1	1	0	0	1	1	0	0	0	1	0	1	1	0	1	1	1	1	1	0	0	0	0	1	1	0	0	0	1	0	1	1	1	0	1	1	0	0	1	1	1	0	2	1	1	1	0	0	1	1	0	2	0	1	1	1	1	3	2	1	0	0	1	1	0	1	2	1	0	1	0	2	2	1	1	1	1	3	1	3	1	0	3	5	0	2	2	1	2	3	0	0	4	4	0	4	2	0	1	2	3	
0	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	1	1	0	2	1	2	0	1	0	2	0	0	3	0	1	3	1	1	0	0	0	0	2	1	1	0	1	0	0	0	0	2	1	1	1	0	1	0	0	0	1	1	1	0	1	0	0	0	0	2	2	1	1	3	1	3	0	0	1	2	2	1	0	0	2	2	1	1	1	1	4	2	2	1	0	1	3	2	3	3	3	3	1	1	1	0	3	2	1	2	3	3	0	
2	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	2	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	1	1	0	0	0	0	1	2	0	0	1	0	0	0	1	0	1	0	2	2	0	0	2	1	0	0	1	1	0	0	2	1	0	0	2	1	1	0	0	0	1	0	0	0	0	0	3	0	0	0	3	2	0	1	2	0	2	1	0	0	2	1	1	1	0	0	4	2	1	2	3	3	2	0	3	1	2	6	0	1	1	2	0	3	3	1	0	0	1	1	1	2	1	4	2	9	2	2	1	1	2	2	3	
3	1	3	2	0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	0	1	1	1	1	0	1	1	0	0	1	1	1	0	0	1	1	1	0	0	0	0	1	0	0	0	1	2	1	0	0	0	1	0	0	1	1	0	0	0	0	0	0	1	0	0	1	1	1	1	1	0	1	1	0	0	1	0	1	0	0	1	1	0	1	2	2	1	0	0	1	3	2	1	1	2	2	2	1	0	2	2	2	2	3	2	2	1	3	5	8	1	1	1	1	1	1	2	0	3	1	2	0	4	1	2	1	1	2	2	1	
1	1	0	0	2	0	0	0	1	0	0	1	0	0	1	2	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	0	1	1	1	1	0	2	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	1	1	0	0	0	0	1	0	1	1	0	0	0	1	0	3	1	1	1	3	0	0	1	1	1	2	0	0	1	2	0	0	1	1	1	0	0	0	0	1	2	1	2	0	1	2	2	1	0	1	2	1	1	3	3	1	0	1	0	2	0	2	1	2	2	4	1	2	1	1	0	2	2	2	2	3	1	1	2	1	0	3	4	6	
2	0	0	0	0	1	0	1	0	0	2	0	0	0	0	3	0	0	1	0	0	0	0	2	1	0	0	0	0	0	2	0	0	1	0	1	0	0	0	0	0	0	0	0	1	1	0	1	0	0	0	0	1	0	1	1	0	0	1	0	2	0	0	0	0	0	2	1	0	0	1	0	0	1	0	1	0	0	0	2	0	0	1	1	0	1	0	0	2	4	2	2	1	2	1	0	3	2	0	0	1	0	0	0	0	1	4	2	3	3	1	1	0	1	1	1	4	5	2	2	3	2	1	2	0	1	1	1	2	3	0	3	4	2	1	0	3	1	1	2	0	
2	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	1	0	0	1	0	0	0	0	2	0	1	1	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	1	1	1	1	1	0	0	0	1	2	0	0	0	0	0	0	0	2	2	0	1	0	2	1	1	0	1	1	1	1	0	3	2	2	0	0	0	0	1	1	1	0	1	1	2	2	4	2	1	3	2	1	2	0	2	4	1	1	3	1	2	4	0	1	2	1	3	1	2	0	0	2	2	6	0	1	1	
3	0	0	1	0	1	0	1	1	0	0	0	0	0	0	0	0	1	1	0	0	1	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	1	1	0	0	1	0	0	0	1	1	0	0	0	0	1	0	0	1	1	1	0	1	1	1	0	2	1	0	0	3	1	0	3	1	1	2	0	1	1	1	0	0	1	1	1	2	1	2	0	2	0	1	1	1	0	2	1	1	1	1	1	0	1	3	1	1	1	2	1	0	2	0	3	0	0	1	2	4	1	1	3	2	0	3	2	1	2	0	3	2	5	0	0	1	
0	0	0	2	0	0	0	0	0	0	1	1	1	0	0	0	0	0	1	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	2	0	1	1	1	0	1	1	0	0	1	0	0	0	0	1	1	0	0	1	2	4	0	0	1	0	0	1	0	1	2	1	2	1	1	0	0	0	0	0	0	0	1	1	1	0	0	0	0	2	2	0	1	0	1	0	2	1	0	1	0	0	1	0	0	1	0	1	0	0	1	1	1	1	1	3	3	2	1	3	2	0	2	3	1	0	2	0	2	3	1	2	1	0	0	3	1	2	4	
2	2	0	0	0	1	0	1	0	1	0	0	0	0	0	0	1	2	1	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	1	1	0	1	0	0	0	0	2	1	0	0	1	0	1	1	1	0	0	0	2	0	0	1	1	0	0	3	0	0	0	0	0	1	0	3	0	1	0	0	1	2	0	1	0	0	2	1	0	1	0	3	0	1	0	0	1	0	0	2	1	0	1	2	2	0	4	0	0	3	0	3	1	1	1	1	1	2	1	2	3	1	2	2	2	1	2	1	1	1	2	1	0	2	3	2	3	0	0	2	0	1	2	2	
1	1	1	1	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	1	0	2	1	1	2	1	0	0	0	0	0	1	1	0	0	0	0	0	0	1	1	1	0	1	2	2	0	0	0	1	0	0	1	0	1	0	2	1	1	2	0	1	3	0	0	0	1	1	0	1	3	0	1	2	3	1	3	2	0	2	0	5	4	3	0	1	0	5	1	2	2	0	0	4	1	2	1	1	1	0	0	2	1	1	1	1	1	
1	0	0	0	1	0	1	0	0	0	0	0	3	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	1	0	0	0	0	1	1	0	0	0	1	0	0	1	0	1	1	0	2	0	1	1	0	0	0	0	0	1	0	1	0	2	0	0	2	0	0	1	1	0	0	1	0	2	2	1	2	2	0	1	2	2	1	1	0	0	0	1	0	0	2	0	0	0	1	0	2	1	2	3	1	1	0	1	0	1	0	0	0	3	0	1	1	2	0	2	0	2	1	0	1	1	3	6	2	2	1	2	2	1	1	1	2	1	0	3	0	2	5	3	2	2	
1	0	0	0	0	1	0	1	0	2	0	1	0	0	0	0	0	0	1	0	0	1	0	1	1	0	1	0	0	0	0	0	0	0	2	0	0	1	0	0	1	1	0	0	1	0	1	0	0	0	1	0	3	0	0	0	0	0	0	1	0	0	1	0	0	1	1	0	0	1	0	1	0	0	2	0	1	0	0	0	1	0	0	1	2	0	1	1	0	0	0	0	0	0	0	2	0	0	1	3	1	1	1	1	4	3	3	1	0	2	3	0	1	1	5	1	2	1	0	1	2	4	3	3	1	2	1	2	1	4	2	0	0	3	3	0	3	1	1	5	1	
0	0	1	1	0	0	3	2	1	0	0	0	0	0	0	1	2	0	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	2	0	0	0	0	0	1	1	0	1	1	1	1	0	2	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	2	0	0	0	0	1	2	1	0	1	4	2	0	0	1	3	3	0	1	2	0	1	2	1	1	0	1	1	0	3	0	2	2	2	1	1	2	0	1	3	2	0	2	1	2	1	2	0	1	0	1	1	2	1	1	0	1	3	3	4	3	0	1	
1	0	0	1	1	0	2	0	0	0	1	0	1	1	0	0	2	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	2	3	0	0	1	0	0	0	1	2	0	0	1	0	0	0	3	0	0	0	1	0	0	0	1	0	0	0	1	0	0	0	1	0	2	0	0	0	2	0	1	0	1	0	1	0	1	0	0	0	1	0	0	0	1	2	0	0	1	2	1	1	1	1	1	2	1	1	2	1	2	0	0	1	0	3	1	0	2	2	0	2	1	1	1	3	1	2	2	2	3	2	0	1	1	0	1	1	3	3	3	1	3	1	1	1	2	1	0	
0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	0	1	0	1	1	0	1	0	0	1	0	0	0	1	1	0	0	0	1	1	0	1	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	1	1	0	3	0	1	0	1	1	0	0	0	2	0	1	0	0	1	0	1	0	0	0	0	0	0	1	0	0	2	2	0	0	0	2	4	1	2	1	0	1	3	4	1	1	0	1	1	0	1	3	1	1	1	0	4	1	1	2	2	2	1	2	3	2	3	1	2	1	1	0	2	1	2	
1	0	0	0	0	0	2	0	0	1	1	1	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	1	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	0	1	0	1	0	1	0	0	2	0	0	0	2	0	0	0	2	2	0	1	1	1	1	0	1	0	0	3	1	1	1	0	1	0	1	3	0	0	0	0	2	1	3	0	0	2	3	2	1	2	1	3	1	3	1	5	2	0	2	0	4	1	3	1	2	2	1	0	1	1	1	4	1	1	1	2	1	4	3	3	2	0	5	3	3	3	1	0	0	
0	1	0	1	3	0	0	0	1	1	0	1	0	0	0	0	0	1	1	0	0	1	0	0	0	0	1	2	0	0	0	0	0	0	0	0	1	1	0	2	0	0	0	0	1	0	1	1	1	0	1	1	1	1	2	0	1	1	1	1	1	0	1	0	0	0	1	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	1	0	0	1	3	2	1	0	0	1	1	0	1	2	2	2	1	0	1	3	1	0	2	1	1	3	1	2	1	2	0	1	3	5	0	3	2	2	0	0	1	1	2	5	1	0	0	2	3	1	4	2	1	1	1	4	2	
1	0	1	2	1	1	0	0	0	0	0	0	0	0	1	0	2	0	0	0	1	0	1	0	0	1	1	0	2	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	2	1	1	0	0	1	0	1	1	0	0	0	1	1	0	0	2	1	0	1	0	1	0	0	1	0	0	2	1	0	0	1	0	1	0	3	0	1	2	0	1	1	2	0	0	2	0	2	0	0	1	1	2	2	2	4	1	2	3	0	1	1	0	4	2	4	6	3	1	4	0	3	2	2	2	1	2	2	2	2	2	0	3	
2	0	0	2	1	0	0	1	0	2	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	2	0	0	1	1	0	0	0	1	0	0	0	0	0	0	0	0	0	1	2	0	0	1	0	1	0	0	0	1	0	0	0	0	0	1	1	2	0	2	0	0	1	1	0	0	1	0	1	1	0	0	3	0	1	1	1	1	1	0	0	1	1	2	1	0	0	0	1	0	0	2	0	0	1	1	4	2	0	1	1	1	1	2	0	1	1	3	0	1	3	0	2	1	1	0	0	1	2	2	1	3	3	2	3	3	1	1	
0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	1	0	0	0	0	0	0	2	1	0	0	0	0	0	2	2	0	0	0	0	1	0	0	1	0	0	1	0	0	0	3	0	0	0	2	0	1	1	0	1	2	0	2	0	0	0	1	0	0	2	1	3	1	0	2	1	1	0	0	4	1	0	1	2	3	0	1	1	2	2	3	0	0	0	1	1	1	4	3	3	1	3	2	1	3	1	2	0	2	1	0	3	0	3	2	0	0	0	1	
0	0	2	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	1	1	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	1	1	0	0	0	0	1	0	0	0	2	3	0	0	0	2	1	1	0	1	1	1	0	1	1	0	1	0	0	0	0	1	0	0	0	1	1	0	2	2	1	3	1	1	1	1	0	1	1	2	0	1	4	0	1	0	1	0	1	1	2	0	0	1	5	1	1	0	1	0	1	2	1	1	1	0	2	0	0	2	2	2	0	0	2	3	2	3	1	1	3	1	2	1	1	1	3	2	1	2	1	3	1	3	
3	1	0	0	1	0	1	1	1	0	0	2	0	0	0	0	0	0	1	0	1	0	0	0	2	0	0	0	0	1	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	0	1	1	1	0	1	1	0	0	0	0	0	1	0	0	0	1	2	0	1	2	0	0	0	2	1	1	1	0	1	0	1	1	1	0	1	0	0	0	0	1	2	2	1	1	1	1	1	2	0	1	0	1	0	1	0	0	0	0	1	2	0	1	2	4	1	1	2	0	2	1	2	0	0	3	4	0	2	2	2	2	3	1	1	1	3	1	2	0	2	0	0	0	2	3	1	
1	0	0	0	0	0	1	0	0	1	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	2	1	0	1	0	2	0	0	1	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	2	1	0	1	0	0	0	3	0	1	1	1	1	0	1	0	0	0	0	0	2	0	0	0	0	0	1	1	1	1	1	1	1	4	0	2	0	1	2	0	1	0	0	0	0	2	1	0	1	1	0	1	0	3	4	2	0	4	1	1	2	2	2	3	2	3	0	2	2	2	0	3	1	2	1	4	3	4	3	2	3	
2	1	0	0	1	1	0	2	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	1	0	1	0	0	1	0	0	0	0	0	0	0	0	2	0	1	0	0	0	0	0	2	0	1	0	1	1	1	0	1	0	0	1	1	3	1	0	1	1	0	0	1	0	0	1	1	0	2	2	3	1	1	1	1	0	0	0	2	2	0	1	0	1	1	1	3	1	0	3	1	0	0	3	2	2	4	1	0	2	0	1	1	2	0	1	3	0	2	1	1	0	1	0	0	2	1	3	3	0	0	1	3	3	1	3	2	
0	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	1	1	0	1	0	2	0	0	0	0	1	1	0	0	0	1	2	1	1	0	0	3	1	0	1	0	1	0	2	1	1	2	1	0	1	4	0	2	1	0	1	0	2	0	3	1	1	1	2	2	0	2	2	1	1	0	1	1	3	0	0	2	1	1	2	1	1	2	
1	0	0	1	0	0	1	0	0	1	1	0	1	0	0	0	0	1	1	0	0	1	0	0	0	1	1	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	1	0	0	0	0	0	0	0	1	0	0	1	1	1	1	0	2	0	0	0	1	0	1	0	1	1	0	1	1	0	1	0	0	0	1	0	1	1	0	1	0	0	1	1	0	1	0	2	2	0	0	0	0	1	2	1	2	2	2	0	0	4	1	2	0	3	0	2	1	3	1	3	1	1	0	2	1	2	0	0	1	2	2	1	1	0	1	0	5	0	2	1	3	0	
1	0	1	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	1	1	1	0	0	1	1	0	1	0	1	0	0	1	0	1	1	0	0	0	2	0	0	0	0	0	0	1	0	0	0	0	3	1	1	0	0	0	1	0	1	1	0	1	2	1	1	0	0	2	2	1	0	2	0	0	2	1	0	0	1	0	2	2	1	1	1	0	0	0	1	0	0	3	3	5	0	2	1	2	1	1	0	4	1	1	1	2	1	6	6	1	2	0	2	0	
4	1	0	0	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	2	0	0	0	0	0	0	1	0	2	0	0	1	1	0	1	0	0	1	0	1	1	0	1	0	0	0	0	1	0	0	0	1	0	2	0	1	0	0	1	2	1	3	1	0	0	2	0	1	1	2	1	0	0	0	1	2	1	1	2	0	0	0	0	3	2	0	0	0	1	0	0	1	0	0	1	1	1	1	1	3	3	0	0	3	0	2	0	3	1	1	0	2	0	3	1	3	2	3	0	2	2	3	1	2	2	1	1	1	4	2	0	1	
1	0	4	0	0	1	1	0	0	1	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	2	0	0	0	0	0	0	0	0	1	1	1	1	1	1	0	2	0	0	0	2	0	1	0	0	0	1	1	0	0	0	2	0	1	0	0	1	0	1	2	0	0	0	0	1	0	2	0	2	1	0	0	0	0	1	0	0	0	3	0	0	0	1	0	0	0	2	1	0	2	0	1	2	0	0	2	2	2	0	2	1	2	4	1	0	1	0	2	2	2	1	5	0	1	2	0	1	2	1	3	0	
3	1	2	1	0	0	2	0	0	0	0	0	0	0	0	0	0	2	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	2	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	2	1	2	0	0	0	0	0	1	1	0	1	0	0	1	2	2	1	1	0	0	1	0	1	0	1	0	1	1	0	1	0	0	0	0	2	1	2	1	1	0	4	2	1	1	2	0	2	0	2	0	0	2	2	3	2	2	2	2	0	2	2	1	3	2	2	0	1	0	3	3	1	2	1	0	2	3	2	5	
1	0	1	0	1	0	2	0	0	0	0	0	1	2	0	0	2	0	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	1	0	1	0	0	1	1	0	0	2	0	0	0	0	0	0	0	0	0	0	2	0	0	1	1	0	1	0	0	3	0	1	0	1	0	1	0	1	2	0	1	1	0	0	0	2	1	0	0	2	1	1	0	0	0	1	1	2	1	2	1	2	1	0	1	3	0	1	2	0	0	1	0	3	1	1	0	0	4	0	1	2	1	1	1	4	2	1	3	2	0	2	2	3	1	1	1	3	2	3	1	5	0	2	3	
2	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	2	0	1	0	0	1	0	1	0	1	0	0	0	1	1	2	0	2	0	0	0	0	0	2	0	0	0	0	0	0	0	1	1	1	0	2	0	0	0	1	1	0	0	0	0	2	0	1	1	0	0	0	0	1	2	1	0	3	0	0	0	1	2	0	0	2	0	0	2	0	0	1	2	1	0	4	1	1	2	0	1	0	0	5	1	2	1	2	3	0	2	2	2	0	1	1	3	1	2	1	0	1	1	3	4	0	3	7	1	1	0	1	3	1	2	0	
0	0	0	0	1	1	1	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	1	0	3	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	1	2	1	0	1	1	0	0	1	0	2	1	1	0	1	1	1	0	0	0	0	2	0	0	1	1	0	0	0	0	1	1	3	0	1	0	0	3	1	0	1	0	1	2	2	2	0	3	2	2	1	3	1	1	0	1	1	1	1	2	0	1	2	1	0	0	1	0	1	0	1	1	0	2	2	0	1	3	7	3	3	2	2	2	4	0	3	1	
0	0	1	0	0	1	0	1	1	0	0	0	1	0	0	2	1	0	0	0	1	0	0	0	0	1	0	0	2	0	0	1	1	1	0	0	0	0	1	0	0	0	0	0	1	0	2	1	1	1	0	1	0	0	1	0	1	1	0	0	1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	2	0	0	0	0	1	0	0	1	1	1	3	0	1	0	0	3	0	1	1	0	1	2	1	0	0	2	1	1	0	0	2	1	0	2	0	0	4	0	4	0	0	0	0	4	1	0	1	3	2	3	1	1	0	2	4	1	3	2	2	3	2	0	2	3	3	
1	0	0	0	0	1	0	2	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	1	0	0	1	0	0	1	0	0	0	0	1	0	1	0	1	0	2	1	0	0	2	1	0	1	1	1	1	1	1	1	1	3	0	1	1	0	1	1	0	2	1	0	3	4	3	1	0	1	0	1	1	1	0	0	1	2	2	2	0	0	0	
1	0	0	0	0	1	0	2	0	0	0	0	0	0	0	2	0	0	0	1	0	1	0	0	0	0	1	0	0	1	1	0	0	1	0	0	0	0	0	0	1	1	0	0	1	0	0	0	1	0	0	1	1	1	0	1	0	1	0	0	0	1	1	0	2	0	0	0	0	2	0	0	2	0	2	0	0	1	0	1	0	0	0	4	0	1	0	1	1	0	3	1	0	1	0	0	1	1	0	0	2	0	2	1	0	2	1	1	1	3	2	0	1	1	0	2	2	4	4	2	1	3	2	4	0	0	0	2	0	3	4	3	1	4	2	1	3	3	2	0	2	
0	0	0	0	0	0	0	1	0	0	0	0	0	2	1	0	0	1	0	1	0	0	1	0	0	0	1	1	1	0	0	0	1	1	1	0	0	1	0	1	0	0	1	1	0	0	0	2	0	0	1	2	0	0	0	1	1	0	0	0	0	1	1	0	0	2	0	1	0	0	0	1	0	0	0	1	0	2	0	1	1	1	0	2	0	0	0	0	1	1	0	1	1	3	2	1	1	2	1	0	1	1	1	1	2	2	3	4	0	2	2	3	1	0	3	2	1	0	2	3	1	1	2	1	2	1	1	1	1	5	4	0	2	3	3	2	0	2	3	2	2	
2	0	1	0	0	0	2	0	0	0	0	1	1	0	1	0	0	1	2	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	2	0	2	0	1	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	2	0	0	0	1	1	0	1	1	1	0	0	0	3	2	0	1	0	0	0	1	1	0	0	0	0	1	0	1	2	2	2	2	1	0	2	0	0	1	0	0	0	0	1	0	1	1	3	1	0	4	1	1	1	0	1	1	3	1	1	0	6	2	1	2	1	1	1	0	2	2	4	1	2	4	3	1	2	3	1	0	0	1	
2	0	0	0	0	0	1	2	1	0	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	2	0	0	1	0	0	0	1	0	0	1	1	0	0	1	0	0	0	1	0	0	1	1	1	0	0	0	0	1	0	1	0	2	0	0	2	1	2	1	2	3	2	1	0	0	1	0	2	2	2	0	2	0	0	1	0	4	3	1	0	0	3	1	3	1	0	2	0	2	0	1	1	2	1	2	1	1	1	3	2	3	0	2	1	1	4	3	2	1	1	2	1	2	0	3	0	0	1	
0	0	1	2	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	0	0	1	0	1	0	0	0	1	0	0	2	1	1	0	0	0	0	0	1	0	1	0	2	0	0	0	1	0	1	0	0	0	1	0	2	1	0	0	0	1	0	1	0	1	0	0	1	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	1	1	1	0	1	1	0	0	0	1	2	3	0	2	0	2	0	0	1	0	2	0	1	1	3	3	3	1	4	0	0	2	1	3	1	6	0	2	0	0	1	3	2	1	4	2	1	2	2	4	2	4	0	0	0	
3	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	1	2	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	0	0	1	0	1	1	2	1	0	1	2	0	0	0	0	0	2	1	0	3	1	2	0	1	2	2	1	1	0	1	1	0	1	0	1	1	0	0	0	1	1	1	2	2	0	1	1	1	2	2	1	1	1	1	4	3	4	3	0	0	0	2	3	0	0	0	3	0	3	3	2	1	1	
3	1	0	1	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	1	1	1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	1	1	0	0	0	1	0	1	0	0	0	0	0	0	1	1	0	1	0	1	1	2	0	1	0	0	0	0	1	0	0	1	0	2	1	0	1	2	0	0	1	3	0	1	0	0	1	0	1	0	1	4	1	2	1	1	1	0	1	0	0	0	3	1	1	1	2	2	1	3	1	1	2	3	3	3	1	1	2	3	2	3	0	2	5	0	4	1	2	0	
1	0	0	0	0	1	0	1	0	1	1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	2	0	0	1	0	0	0	1	0	0	2	0	0	0	0	0	1	0	1	0	0	0	0	1	1	0	1	0	1	1	0	0	0	1	2	1	0	1	2	3	0	1	1	1	3	0	0	0	0	0	2	1	3	1	2	0	1	3	1	1	2	2	4	1	0	0	1	0	1	2	0	0	3	2	2	5	2	2	4	2	2	3	0	4	1	2	5	2	4	0	1	3	0	2	0	3	0	
0	2	1	1	0	0	0	2	0	0	0	0	0	0	2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	2	0	1	0	0	0	1	0	0	0	0	0	1	1	0	1	0	1	2	0	0	0	1	1	2	0	1	0	0	1	0	0	0	0	0	2	2	1	1	0	0	0	2	0	0	0	1	1	0	2	1	0	0	2	0	0	0	0	1	1	0	0	0	0	0	0	0	0	3	3	2	4	2	1	1	1	1	1	2	2	1	4	2	1	3	2	0	3	1	1	2	1	4	2	2	1	0	3	1	1	0	0	1	2	1	2	1	2	1	4	
0	1	0	0	1	0	0	0	1	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	1	1	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	0	1	0	0	0	0	1	2	0	0	0	0	0	2	0	1	0	0	0	0	0	0	1	1	1	1	0	2	0	0	0	0	0	3	1	0	1	1	0	0	0	0	0	0	1	0	3	2	1	0	1	0	0	1	1	2	0	2	1	0	1	0	0	2	0	0	1	1	1	1	1	1	1	1	2	0	0	2	0	1	1	1	3	3	2	5	4	1	2	0	2	2	3	3	3	1	2	2	
1	0	0	1	0	3	0	1	0	0	1	1	0	0	0	1	0	1	0	2	0	0	0	0	0	2	0	0	0	0	1	0	3	0	0	1	0	0	0	2	0	2	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	3	0	0	0	0	1	0	2	0	0	1	0	1	0	2	0	1	0	1	1	0	3	0	1	0	0	3	2	0	1	1	1	0	0	1	0	0	0	0	1	2	1	1	2	1	0	0	1	1	0	1	1	3	1	0	2	1	1	1	4	2	0	3	1	0	2	2	2	2	1	1	1	4	0	1	4	1	0	3	1	1	7	2	1	
1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	1	0	1	0	0	0	1	0	0	0	1	0	0	0	0	1	1	0	1	0	0	1	0	0	1	0	0	0	0	1	0	0	0	2	2	0	0	2	1	1	0	0	2	2	0	1	1	0	2	0	1	0	0	0	1	2	0	0	0	0	3	0	0	1	1	2	1	1	1	2	0	0	1	1	2	4	1	1	0	0	0	1	0	2	1	3	2	1	1	2	2	2	2	1	0	1	1	2	1	3	2	1	
1	1	1	1	1	1	1	0	1	0	0	0	0	0	0	1	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	1	1	0	0	1	2	1	0	0	0	0	0	0	1	1	0	0	0	0	0	1	2	0	0	1	1	0	1	2	1	0	0	1	0	2	0	0	1	0	0	0	1	1	1	0	0	0	0	0	1	0	1	0	0	1	2	0	1	2	1	0	1	1	2	2	1	3	0	1	3	5	2	1	0	4	0	2	2	2	0	2	1	4	1	2	2	1	3	1	4	2	0	0	1	3	4	1	2	2	
2	0	0	0	1	1	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	2	0	1	0	0	1	0	2	1	0	1	0	2	1	0	1	0	0	0	2	0	0	2	1	2	1	1	1	0	0	0	1	0	1	1	0	0	0	1	3	2	1	1	1	1	0	0	1	1	0	0	0	0	2	1	0	3	0	0	1	2	2	1	1	0	1	1	4	2	2	1	1	0	1	2	3	3	2	1	0	0	4	1	1	3	0	0	4	1	2	3	1	2	1	
0	1	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	1	0	0	0	1	1	0	0	0	0	0	0	0	1	0	1	0	0	1	0	1	0	2	0	0	0	2	0	0	0	0	1	1	0	2	0	2	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	1	1	0	1	1	0	1	0	2	1	0	1	0	0	0	3	2	0	3	1	1	0	0	0	0	2	1	2	1	2	2	0	3	1	2	2	4	3	2	3	1	0	0	1	1	1	3	0	2	3	2	1	4	1	3	2	3	1	2	0	3	
0	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	1	1	0	0	0	0	2	0	0	2	0	0	1	0	0	0	1	1	1	0	0	1	0	1	1	0	0	2	0	1	0	0	3	0	3	0	1	1	0	1	0	0	0	0	0	0	0	1	2	2	2	2	1	1	1	0	1	2	2	1	2	1	2	2	2	1	2	2	0	1	2	2	2	5	1	1	2	1	0	1	5	0	4	2	
0	1	0	1	1	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	1	0	0	0	0	2	1	1	0	0	0	0	0	0	0	2	0	0	0	2	0	0	0	0	0	0	1	0	2	1	1	0	2	0	1	0	1	1	0	0	0	2	0	1	0	0	1	3	1	0	0	1	0	1	0	2	0	0	0	1	0	1	2	0	1	0	0	0	2	1	3	1	2	0	0	2	1	1	1	1	0	3	4	0	0	2	2	4	2	0	3	3	1	4	0	1	1	4	3	1	0	2	2	1	1	2	1	1	
2	0	1	1	0	1	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	1	2	0	1	0	0	0	2	0	0	0	0	1	1	0	0	0	1	1	1	1	1	0	0	0	0	1	0	0	0	2	0	0	0	0	0	0	0	1	1	0	0	1	1	1	2	0	0	1	0	2	1	0	2	1	0	1	0	0	1	2	0	2	0	2	1	0	0	2	2	2	0	1	1	2	0	2	0	1	2	0	3	0	1	2	4	0	1	2	1	1	1	1	2	2	1	2	0	0	2	0	1	1	5	3	2	
1	0	0	0	0	1	0	0	1	0	0	1	0	0	2	0	0	0	0	1	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	1	1	1	0	0	3	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	2	2	1	0	0	0	0	1	1	0	0	1	0	0	0	1	2	2	0	3	0	1	4	1	2	1	2	3	2	0	2	2	1	0	0	1	1	0	2	1	0	0	0	3	0	1	3	1	0	2	1	2	2	2	2	2	0	3	3	3	3	
1	0	0	0	0	0	0	1	0	0	0	1	0	1	1	0	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	1	1	1	0	1	0	0	1	0	0	0	1	0	1	0	1	3	2	0	0	1	2	0	0	0	1	0	0	0	1	1	1	1	1	1	0	1	0	2	2	0	1	1	0	0	0	1	0	0	1	0	0	1	1	0	2	0	1	2	2	1	1	0	1	2	0	0	0	0	1	1	2	0	0	2	1	1	3	0	0	2	2	2	1	1	1	0	1	2	2	1	1	0	3	1	1	
2	0	1	0	0	1	1	0	1	0	0	0	1	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	2	1	0	0	1	1	0	0	4	0	0	0	1	0	0	2	0	1	1	1	1	0	1	1	0	0	0	0	2	1	1	0	1	1	2	0	2	0	3	0	0	2	0	0	1	1	1	1	1	2	3	1	3	3	3	0	1	2	2	2	2	3	0	4	0	0	1	4	3	0	1	3	2	0	2	2	3	2	
1	2	0	1	1	0	1	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	1	0	0	1	1	0	2	1	1	2	0	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	1	0	2	1	0	1	0	0	0	0	0	0	0	1	1	0	0	1	1	0	0	0	1	1	2	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	1	1	1	0	0	0	1	0	0	1	3	2	0	2	1	5	2	0	3	1	0	0	3	1	0	0	2	1	3	1	3	2	1	0	0	2	0	2	3	1	2	0	1	1	1	1	2	3	1	2	0	
2	1	0	0	0	2	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	3	0	0	0	0	1	0	1	1	0	0	0	1	0	0	0	0	0	0	1	1	0	0	2	0	0	1	0	0	0	0	1	0	0	1	0	0	0	1	0	0	1	0	0	0	0	3	2	1	0	2	4	0	0	0	0	1	0	0	0	1	0	1	1	1	2	1	0	3	0	3	1	2	0	1	1	1	0	4	0	4	0	3	1	1	3	1	1	2	1	2	1	1	1	0	1	3	2	2	1	
1	1	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	2	2	0	0	0	0	0	1	0	0	1	1	0	0	0	1	0	1	0	0	0	0	0	0	1	0	1	0	0	1	1	0	0	0	1	1	1	0	2	0	0	0	1	0	2	1	1	1	0	1	1	0	0	0	0	1	1	2	1	0	1	1	1	1	1	0	0	0	0	2	1	3	0	0	1	2	3	0	2	1	2	2	0	2	1	1	1	0	2	1	0	1	1	3	1	1	0	0	0	3	4	4	1	2	3	2	0	1	2	2	0	1	2	0	2	1	2	1	2	2	4	2	
2	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	2	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	1	0	2	2	0	0	0	1	0	1	0	0	0	0	1	1	0	0	1	0	0	2	0	0	1	0	0	0	1	0	0	0	0	1	1	2	0	0	0	1	0	1	0	1	0	0	0	0	0	1	1	0	0	0	0	0	0	2	0	1	0	1	0	1	2	2	4	0	4	1	1	1	1	2	2	2	0	2	2	1	1	0	2	5	0	3	0	2	1	3	0	4	2	2	2	1	2	1	1	2	2	
1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	1	0	0	1	0	0	1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	3	0	0	0	1	1	2	1	0	2	1	1	0	0	2	1	0	1	1	0	2	1	2	2	0	0	0	0	1	3	3	0	0	0	1	3	3	2	2	1	0	2	1	2	1	0	1	0	1	1	2	2	1	1	1	2	4	1	3	2	1	1	
0	0	0	0	2	3	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	2	0	1	0	0	1	0	0	1	1	0	1	1	0	1	0	1	2	0	2	0	2	0	1	0	0	1	1	0	0	1	0	1	1	0	0	2	0	0	0	1	0	0	0	0	0	1	1	0	0	1	0	0	0	2	1	0	1	1	2	1	1	0	2	1	2	3	1	2	1	2	3	1	1	2	2	0	1	4	0	2	4	1	3	3	0	0	1	0	1	0	
0	0	1	1	0	2	1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	2	0	0	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	2	0	1	0	0	1	0	2	1	1	1	2	1	0	0	0	2	1	1	0	2	0	1	0	0	1	0	1	0	2	0	0	1	0	0	0	0	1	1	2	1	1	1	1	0	2	2	1	0	1	0	1	3	1	0	1	0	2	1	4	0	1	1	2	1	1	1	1	2	1	2	0	3	4	1	2	1	5	0	
0	1	0	0	0	0	1	0	1	0	0	1	0	0	1	0	0	1	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	1	0	0	1	0	1	0	1	0	0	0	0	0	1	1	0	0	0	0	2	0	0	0	1	0	0	0	0	0	1	2	1	1	0	1	1	0	3	0	1	1	1	0	1	1	1	0	0	0	1	2	1	1	2	0	1	0	1	1	1	2	0	1	0	2	1	1	4	1	2	2	4	3	3	1	2	0	1	0	2	1	2	3	2	0	1	
3	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	1	1	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	1	0	1	0	1	0	0	0	1	1	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	2	2	0	1	0	1	1	1	0	1	1	1	1	0	0	0	0	0	0	2	0	2	0	0	2	0	1	1	6	1	0	1	2	2	0	3	1	1	1	3	1	0	3	0	0	1	2	3	1	0	1	1	2	2	3	4	2	1	5	1	1	2	0	2	1	3	0	0	1	0	
2	0	1	0	0	0	0	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	1	1	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	0	0	2	0	0	2	0	0	1	0	1	1	1	0	0	1	0	0	0	0	0	0	0	1	0	3	1	0	1	0	0	1	0	0	1	0	0	1	1	2	3	0	0	1	0	2	1	1	0	3	3	0	1	2	0	1	1	5	1	0	1	1	0	2	1	1	0	2	1	2	1	4	2	0	1	2	2	1	2	3	3	1	1	2	2	1	3	0	2	0	0	3	
1	1	0	1	1	1	1	1	1	1	1	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	0	3	1	0	0	1	1	1	0	0	0	0	0	0	0	1	1	0	2	1	0	0	1	0	0	0	0	0	1	1	0	1	2	0	1	0	0	0	1	0	0	0	2	0	0	0	0	0	1	0	0	0	1	0	0	1	0	1	1	1	0	1	5	1	0	2	0	2	1	1	2	1	3	0	0	1	0	0	2	1	0	0	1	2	1	1	2	0	4	0	2	2	0	0	1	3	3	1	2	1	2	2	0	0	1	0	
2	1	0	1	0	0	1	0	1	0	0	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	1	1	0	0	0	0	1	0	0	0	0	0	1	0	2	1	0	0	0	1	1	0	1	0	0	1	0	1	0	1	0	0	0	0	1	2	2	0	0	0	0	1	0	0	3	1	1	1	2	0	0	2	0	1	0	0	1	1	1	0	1	0	1	2	2	0	2	3	0	0	2	1	1	1	1	2	1	3	0	1	2	1	1	1	1	2	3	0	2	0	2	4	1	4	0	1	0	2	2	2	2	1	1	0	1	1	3	1	4	1	4	2	
2	1	0	0	1	0	0	2	0	1	0	0	0	0	1	0	1	0	0	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	1	1	0	0	1	2	2	0	0	0	0	1	0	0	0	1	0	1	0	0	1	0	0	3	0	0	1	0	0	0	0	1	0	1	0	0	0	1	2	0	1	1	0	0	1	0	0	4	2	0	1	0	3	1	1	0	2	1	4	0	1	2	0	0	1	1	0	1	1	3	2	0	0	0	1	0	1	2	1	0	0	1	1	1	1	2	2	1	1	1	0	1	1	1	1	0	2	2	0	3	0	2	2	1	3	1	4	
4	1	0	1	0	0	1	0	0	0	1	1	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	0	1	0	0	0	0	0	1	2	0	1	0	0	1	0	0	2	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	1	0	0	0	1	0	0	2	0	2	0	0	1	1	0	0	0	0	2	3	0	1	1	0	0	0	1	2	0	1	3	0	1	2	2	0	0	2	0	2	0	1	0	3	0	1	1	1	1	2	1	2	1	0	2	2	3	0	0	1	1	2	2	1	4	0	0	2	4	2	3	2	2	
0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	1	2	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	0	0	1	0	1	0	0	0	0	0	0	0	1	1	0	1	1	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	1	0	0	0	0	0	1	1	1	0	1	0	0	0	0	1	2	1	0	0	0	1	0	1	0	1	0	1	1	0	2	1	0	5	0	1	1	1	2	2	1	1	2	5	1	1	0	1	3	2	2	2	0	5	3	2	2	1	1	3	5	2	1	
1	0	1	0	0	0	2	1	0	0	0	1	0	0	1	0	1	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	0	0	2	0	0	0	1	1	0	1	1	0	0	0	0	0	1	1	1	0	0	0	0	0	1	0	0	1	3	0	1	2	1	2	0	0	1	1	0	1	0	0	3	1	0	2	3	1	2	2	1	2	0	1	1	2	2	3	0	2	3	3	4	3	4	2	3	1	2	1	1	0	2	2	0	
0	0	0	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	1	0	1	1	1	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	2	1	1	2	0	1	1	0	1	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	1	1	0	0	2	0	0	0	1	1	2	1	1	0	1	0	3	1	2	4	0	0	0	1	1	4	2	1	2	1	0	0	2	2	1	2	1	2	1	3	1	1	1	0	2	1	1	2	1	1	1	1	1	0	
1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	2	1	0	0	0	1	0	0	0	2	0	0	1	0	0	0	0	0	0	1	0	1	0	0	0	0	2	0	0	0	0	0	0	2	1	2	1	0	1	0	1	1	1	0	0	2	0	1	2	2	1	0	0	0	0	0	0	0	0	0	0	0	0	1	2	3	0	2	0	1	1	4	3	0	1	1	0	1	0	0	0	0	3	1	0	1	1	1	3	3	3	1	0	1	2	4	2	1	0	3	3	3	
1	0	1	0	1	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	1	2	0	0	0	0	1	0	1	2	0	0	0	0	0	1	1	1	0	1	0	1	0	0	0	2	0	0	2	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	1	0	1	2	0	1	2	0	0	3	0	1	1	0	0	0	0	1	1	0	1	1	2	0	1	1	1	0	2	1	0	2	1	0	0	3	1	2	1	1	2	1	1	0	2	2	1	1	0	2	3	3	1	0	2	1	0	0	1	1	3	2	3	5	1	3	4	3	8	2	3	5	
2	1	1	0	2	1	0	0	0	0	1	0	0	0	0	0	1	0	0	2	1	0	0	2	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	1	0	0	0	0	0	1	0	2	0	0	1	0	0	0	1	0	0	1	1	0	0	0	2	0	1	1	2	0	1	1	0	1	0	2	0	2	0	0	1	0	0	0	1	0	0	0	0	1	3	0	0	0	1	1	0	3	0	2	0	1	3	1	1	0	2	1	1	0	0	2	0	1	1	3	2	1	2	2	3	1	1	0	0	0	2	1	2	1	1	3	2	2	1	
0	2	0	0	1	0	1	1	2	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	2	1	0	0	1	1	0	0	0	0	0	2	0	0	0	1	0	0	2	0	1	2	1	0	0	0	0	1	0	2	0	1	0	1	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	0	2	1	0	0	0	2	2	3	2	3	2	2	0	3	1	1	0	1	1	0	0	0	2	1	1	1	2	1	2	1	1	1	3	3	3	4	0	0	
0	0	0	0	0	1	1	0	1	1	0	0	0	0	1	0	0	1	1	1	0	2	0	0	0	0	0	1	0	0	0	0	1	3	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	1	1	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	1	2	0	2	0	1	2	1	0	2	0	0	0	0	1	0	0	1	0	1	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	1	0	2	1	1	1	1	0	1	0	3	3	2	2	3	1	1	3	0	3	2	3	2	2	4	
0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	2	1	0	0	0	1	0	1	1	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	1	3	0	0	1	0	1	1	0	0	0	0	1	1	1	0	2	0	0	0	1	0	0	1	1	0	1	2	0	1	0	0	0	0	0	1	1	4	0	0	1	0	0	0	1	0	1	1	1	0	0	4	0	1	0	1	3	2	0	0	2	1	1	0	2	0	0	0	1	2	0	2	0	0	2	1	0	1	3	3	1	0	4	1	0	2	5	3	0	0	2	
2	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	0	1	0	1	0	0	0	0	0	0	0	1	1	0	1	0	0	0	1	0	0	0	0	1	1	1	0	0	1	1	2	0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	2	0	1	1	0	2	1	0	0	0	1	0	0	0	1	2	1	0	0	1	2	0	1	0	1	0	0	0	1	0	1	2	1	2	0	1	3	2	0	1	0	1	0	1	0	0	1	2	0	3	1	1	1	0	3	1	1	2	2	4	2	1	2	0	1	1	2	2	1	5	4	3	2	2	1	0	
1	0	0	0	1	0	0	1	0	0	0	0	1	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	1	0	2	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	2	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	3	0	1	1	1	1	1	1	1	0	1	0	0	0	0	3	4	0	0	2	0	1	2	0	1	1	1	3	1	2	1	1	1	0	1	2	1	1	1	1	1	1	0	3	0	2	3	1	2	1	1	2	1	3	1	3	
1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	1	2	0	0	0	1	0	0	2	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	2	0	1	0	0	1	1	1	0	0	1	0	0	0	0	0	0	1	2	0	0	0	0	0	0	3	2	2	1	1	0	1	0	1	1	1	1	1	0	0	1	0	4	1	1	2	0	1	1	0	1	4	1	2	1	0	0	0	0	5	1	2	1	4	0	3	0	1	2	1	4	2	2	2	0	0	2	0	3	1	6	3	3	
1	0	0	1	0	1	1	1	0	1	1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	1	1	0	1	0	0	0	0	0	0	0	1	0	2	0	0	0	0	0	1	0	0	2	0	0	0	0	0	1	1	2	2	0	1	0	2	0	0	0	0	2	1	0	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	1	0	5	0	2	2	0	0	0	1	0	4	1	0	1	1	3	3	1	0	0	1	3	0	3	1	1	0	2	0	1	2	1	2	2	4	0	1	0	1	3	1	1	0	2	
0	1	1	0	0	1	1	0	0	0	1	1	0	0	0	0	0	0	1	1	0	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	2	2	1	0	0	0	0	0	1	1	0	2	0	0	1	1	1	1	0	0	0	0	0	1	1	0	0	0	1	0	0	2	1	0	1	1	2	0	1	0	0	1	2	1	0	1	1	2	2	1	0	3	0	1	0	1	2	2	3	1	2	1	1	4	0	4	3	3	0	0	1	2	0	4	4	2	2	1	0	2	
1	0	3	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	2	0	0	1	0	0	0	0	1	1	2	1	0	1	1	0	1	1	0	0	0	0	1	0	0	0	1	0	1	1	2	0	1	1	0	0	0	1	0	0	0	3	2	1	0	3	1	0	2	2	0	1	2	0	0	1	0	1	1	0	0	1	4	1	0	3	3	0	1	1	0	2	1	2	1	3	2	0	2	0	2	1	3	2	1	2	2	2	2	1	1	2	
0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	2	0	0	1	0	0	0	0	1	0	0	0	0	1	0	0	0	1	1	0	0	0	2	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	1	0	1	0	1	0	1	0	0	1	0	0	0	0	0	2	0	0	0	1	1	0	2	0	0	0	1	0	1	0	1	1	1	0	0	1	1	1	1	1	1	0	1	0	0	1	1	3	0	0	2	1	1	2	3	3	2	1	0	1	1	1	0	1	0	2	1	1	2	2	2	1	0	0	1	0	2	1	
0	2	0	0	0	1	0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	2	1	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	2	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	1	2	0	0	1	0	0	0	0	2	0	0	1	0	0	0	0	1	1	0	0	0	0	0	0	3	2	1	1	3	1	0	1	2	0	0	1	2	2	1	3	2	2	1	2	2	3	4	2	0	1	1	3	7	1	0	3	1	1	3	2	2	5	3	1	2	
0	0	0	3	0	1	0	0	2	1	0	0	1	0	0	1	1	0	0	1	0	0	0	0	1	2	0	0	0	0	1	0	0	1	1	0	1	0	1	0	0	0	0	1	0	0	1	0	0	0	2	0	1	0	0	0	0	1	0	0	1	0	0	1	0	1	0	3	0	0	0	0	1	0	0	1	3	0	0	1	1	2	0	1	1	0	1	0	1	0	2	0	0	0	1	0	1	0	0	0	1	1	2	0	0	1	2	0	0	0	0	0	1	4	1	0	0	1	1	4	3	2	1	2	0	2	1	2	2	3	3	1	2	1	3	3	1	1	1	1	0	
1	0	2	1	1	1	1	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	1	3	0	0	0	0	1	1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	0	0	2	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	0	1	1	1	0	2	0	0	0	1	1	0	0	1	0	0	0	3	1	2	2	1	2	1	1	1	0	2	2	0	0	0	1	4	1	2	1	0	1	1	3	1	0	2	1	0	1	1	1	4	3	2	2	1	
2	0	2	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	2	0	0	0	1	0	0	0	0	3	0	1	0	1	2	0	0	0	0	0	0	0	1	1	0	1	1	0	1	0	1	1	1	0	1	1	2	0	1	0	0	1	0	0	0	0	1	1	0	1	0	2	1	1	0	1	0	0	0	0	0	1	1	2	0	0	1	0	0	0	2	0	1	0	3	0	2	3	1	0	0	1	1	1	0	0	2	0	1	1	0	4	0	0	2	0	2	2	1	0	1	1	1	2	2	0	3	3	2	1	1	0	1	4	3	4	2	4	
1	0	2	0	0	1	0	2	0	0	0	0	2	1	0	1	1	0	0	0	0	1	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	2	0	0	0	1	0	1	0	0	0	0	1	0	0	1	0	0	0	1	0	1	0	0	1	0	0	0	2	1	0	1	1	1	1	0	0	1	2	2	0	0	0	0	5	0	1	1	2	0	2	2	1	0	1	0	1	1	2	2	0	3	1	2	2	4	1	3	0	1	1	1	0	1	1	2	1	1	1	0	2	1	0	0	1	1	1	1	1	2	1	1	3	1	
5	0	1	3	0	0	2	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	2	0	1	0	1	0	1	0	1	1	0	0	0	1	1	0	1	1	1	1	0	0	0	0	0	0	0	1	1	0	0	0	1	0	0	1	0	0	1	0	0	0	0	2	0	0	0	0	1	0	0	1	0	1	0	0	0	1	1	1	0	0	1	2	0	2	0	0	1	1	0	0	2	0	2	1	0	3	1	1	1	3	1	0	3	1	1	0	0	2	0	1	0	0	0	3	0	2	3	4	1	0	0	0	2	1	3	0	3	2	0	2	1	4	0	2	1	1	0	
0	0	0	1	1	0	0	0	1	0	2	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	0	1	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	2	0	1	1	0	0	1	0	0	0	2	0	0	1	0	0	0	0	1	0	1	0	0	1	0	0	0	1	2	0	0	0	2	2	2	1	2	0	1	2	1	1	1	0	0	0	3	0	1	0	1	3	2	1	2	1	2	2	3	2	1	1	1	3	2	1	3	2	1	1	0	1	1	0	2	2	0	1	3	3	1	2	
1	0	0	1	3	1	0	2	0	0	1	0	0	0	0	1	0	2	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	1	0	1	2	0	0	0	0	1	0	0	0	0	0	0	1	1	0	1	0	0	1	0	1	0	3	1	1	0	0	2	0	0	1	1	1	1	1	1	0	1	0	0	1	2	1	0	0	1	1	1	3	2	0	2	0	1	1	1	1	0	1	0	0	1	2	0	1	1	2	1	0	2	0	0	4	0	0	0	0	1	0	4	0	0	2	1	6	2	1	4	3	0	2	
2	0	2	0	0	2	1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	3	2	1	1	2	4	1	0	1	0	0	0	0	2	2	0	0	1	0	0	1	1	0	2	0	2	1	0	1	0	2	1	1	0	2	2	1	3	1	3	1	2	1	1	0	3	1	1	1	0	2	2	2	2	1	1	5	1	2	1	1	1	1	0	
1	0	0	0	2	0	2	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	3	0	0	0	1	0	0	0	0	1	1	1	2	0	0	0	1	0	1	0	2	1	0	1	0	1	1	0	1	0	0	0	0	1	0	0	2	0	0	1	0	1	1	0	0	1	2	1	0	0	1	0	1	2	1	0	1	2	2	0	2	2	1	0	1	1	0	1	1	1	0	1	1	1	1	0	1	1	0	2	2	2	4	1	2	2	5	3	2	1	1	1	2	3	3	3	
4	0	0	2	1	1	0	1	1	0	1	1	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	1	0	3	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	3	2	0	0	0	0	0	1	0	0	0	0	0	2	0	0	0	1	3	1	2	0	2	0	1	0	0	0	0	0	1	0	0	0	0	1	1	0	0	1	1	2	1	0	2	0	3	0	2	1	4	1	1	0	1	1	0	0	0	2	1	1	0	3	2	2	3	0	2	1	2	0	1	3	0	2	1	2	1	4	2	1	2	
2	0	0	0	0	1	1	0	0	0	0	0	1	0	0	2	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	1	0	1	0	0	0	1	0	1	1	1	0	0	1	0	2	0	2	1	1	1	1	0	0	1	1	3	0	2	1	1	0	1	1	0	1	0	1	2	2	1	2	1	2	1	0	1	1	0	0	1	1	0	1	0	1	1	1	3	1	2	2	0	2	3	2	1	0	3	3	4	3	1	2	2	
1	0	0	0	0	1	0	0	0	0	2	0	0	1	0	2	0	0	0	0	0	1	1	0	1	0	1	0	0	0	0	1	1	1	0	0	1	0	0	0	0	1	0	0	0	0	0	2	0	1	0	0	1	0	0	1	0	0	1	1	0	0	0	0	0	1	0	1	0	1	0	0	0	0	1	0	0	1	3	0	0	0	0	0	0	0	1	0	0	0	1	1	1	1	1	1	0	1	2	1	1	1	0	0	0	0	0	1	0	0	0	2	2	2	1	1	0	1	0	1	2	2	0	1	2	3	1	0	3	2	2	4	1	2	2	2	1	0	0	2	1	
0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	2	0	1	0	0	0	2	0	2	0	1	0	2	1	0	0	0	1	0	0	0	2	0	0	1	1	0	0	1	1	1	1	0	2	1	3	0	1	0	1	1	0	2	0	1	0	1	1	0	1	3	0	1	0	1	0	1	2	2	3	0	1	2	1	0	2	2	3	0	3	4	0	0	5	3	4	0	1	2	
5	1	0	0	0	1	1	1	2	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	2	0	0	0	1	1	0	1	0	0	0	0	0	0	0	1	1	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	0	1	0	2	1	0	2	0	0	0	0	0	0	2	2	0	0	1	0	1	0	3	1	1	2	0	1	1	1	1	0	0	2	1	1	1	1	1	0	1	2	0	1	2	1	1	0	2	1	0	2	1	1	0	0	3	1	2	1	0	3	1	2	3	0	1	1	0	0	0	4	1	5	2	1	1	1	0	
1	0	0	0	1	1	2	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	2	0	0	1	0	1	0	1	1	0	0	0	0	0	0	1	0	0	0	0	1	0	1	0	0	1	0	0	1	0	0	0	0	1	1	1	0	0	1	0	0	2	0	0	0	0	0	1	0	1	1	0	1	0	0	0	0	1	0	1	1	0	1	0	0	1	1	0	2	0	0	2	1	0	1	1	0	1	1	2	0	0	0	1	1	1	2	1	1	0	1	0	1	1	1	2	0	2	2	1	2	2	1	0	1	1	1	1	3	2	1	2	1	0	
3	0	0	2	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	2	1	0	0	1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	1	0	0	1	0	0	0	1	0	0	0	2	1	0	0	1	1	0	1	0	1	0	0	1	0	1	0	1	1	0	0	1	0	0	2	2	0	0	0	1	2	1	1	2	0	0	0	0	0	1	1	1	0	1	1	2	0	1	0	1	0	0	0	0	0	1	0	2	1	1	0	0	2	1	3	2	0	1	1	1	8	1	2	4	1	
2	0	1	0	0	2	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	1	2	0	0	0	1	0	0	1	0	0	0	1	1	1	0	0	0	0	0	1	0	0	0	1	0	3	0	0	0	1	0	0	0	1	0	0	0	0	1	0	0	2	2	1	0	0	0	0	1	1	2	0	1	1	1	0	0	1	1	1	2	2	0	0	0	2	1	1	1	1	1	1	2	1	1	1	1	1	1	0	2	2	1	1	3	0	1	1	2	2	4	3	1	0	1	1	1	3	3	2	
1	1	0	1	0	0	1	1	0	0	0	0	0	0	2	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	1	2	1	0	0	0	0	0	1	1	1	1	0	0	2	0	1	3	0	0	0	0	1	2	0	1	0	1	2	1	1	1	0	2	0	0	0	1	1	1	1	1	1	0	1	2	0	2	0	3	1	0	0	3	7	2	0	1	0	2	0	0	2	2	2	3	1	3	2	1	1	3	1	2	2	1	0	
1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	2	3	0	0	0	0	1	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	2	1	1	0	0	0	1	2	0	0	0	0	3	2	0	1	1	2	1	0	0	2	0	1	1	0	0	0	0	0	2	2	2	0	1	2	1	0	1	0	0	3	0	0	0	2	1	0	1	1	0	2	2	2	3	0	2	1	2	2	1	3	4	0	2	2	1	3	0	1	0	2	0	0	1	1	4	0	3	1	1	
0	0	0	0	1	0	1	0	0	0	0	2	1	0	0	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	1	0	0	0	0	0	0	1	0	0	1	0	0	2	1	0	0	0	0	2	0	0	0	1	0	2	0	0	0	2	1	1	0	0	0	1	0	0	2	1	0	1	0	0	0	0	2	1	0	1	1	1	0	1	0	3	0	1	3	2	0	0	1	1	1	1	0	1	0	3	1	1	0	2	3	2	0	1	0	0	0	1	3	1	5	2	1	6	5	0	0	3	3	1	0	1	2	5	2	2	
2	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	1	0	0	0	0	0	0	0	0	0	2	1	0	0	0	1	0	0	0	0	0	0	0	2	0	1	1	0	0	0	1	3	1	2	1	0	0	0	0	0	2	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	1	1	0	0	0	1	0	1	0	2	1	1	0	0	0	0	0	0	1	1	2	5	1	2	0	3	2	2	1	2	2	3	1	0	1	3	4	1	1	1	4	0	0	0	1	3	2	0	3	
1	0	1	1	0	1	1	1	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	1	0	1	1	1	0	0	1	0	0	1	0	0	0	1	0	0	0	2	0	0	0	1	0	0	2	1	2	0	0	0	1	0	1	0	0	2	2	1	0	0	0	0	2	0	0	1	1	0	0	0	3	0	0	1	1	3	1	1	0	1	0	3	0	1	1	1	0	1	1	0	0	0	1	3	2	0	3	2	1	1	1	1	2	0	6	0	3	
0	0	0	0	0	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	1	0	1	1	0	1	0	1	0	1	0	0	0	0	0	1	1	1	1	1	1	1	0	0	2	0	1	0	0	0	0	0	0	2	0	2	0	0	1	1	1	1	2	1	0	0	0	2	1	0	1	2	1	0	1	1	1	1	1	2	2	1	3	2	3	1	1	0	1	2	0	3	3	1	0	2	1	1	0	1	1	1	2	0	
1	0	1	1	0	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	1	0	1	0	1	0	2	1	0	1	1	0	1	2	0	0	2	0	0	0	0	0	0	2	0	1	1	0	1	0	0	1	0	0	0	0	0	0	1	0	1	1	0	0	0	0	1	1	0	1	1	3	1	0	2	2	2	2	0	1	0	2	2	1	2	1	2	0	1	1	2	1	3	1	0	2	0	4	0	3	1	1	0	2	
0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	2	2	0	0	1	1	0	0	0	0	0	1	0	1	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	1	0	0	1	0	0	0	1	2	1	0	1	2	0	2	0	0	2	0	2	2	1	0	0	0	1	2	1	0	1	2	1	0	0	0	3	1	0	1	1	0	0	1	2	3	1	1	2	0	2	1	2	1	1	1	0	0	1	1	0	1	1	0	2	2	1	
1	0	1	1	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	1	0	0	0	1	0	0	0	0	1	0	0	0	1	0	1	0	0	0	1	1	0	1	0	0	1	0	0	0	0	2	0	0	1	1	1	1	2	1	1	0	0	1	0	0	0	0	0	0	2	0	0	0	0	2	0	0	0	0	0	0	3	0	0	0	3	0	0	2	0	0	1	0	0	1	0	1	1	1	1	1	2	2	1	0	0	2	1	3	0	2	0	1	3	0	1	3	2	0	1	4	1	3	2	0	2	1	1	2	2	3	1	1	0	0	0	0	0	0	1	
0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	1	0	0	0	0	1	1	0	0	1	0	0	0	0	0	1	0	1	0	1	0	1	1	0	0	0	0	0	0	1	0	0	1	0	0	2	1	0	1	2	0	1	0	1	0	2	0	0	1	0	0	0	1	0	0	1	3	0	1	0	1	0	1	0	1	1	0	1	0	1	1	2	0	2	1	1	1	0	1	0	2	0	1	1	1	0	0	2	1	2	1	1	1	3	1	1	2	3	2	0	3	2	0	3	1	1	0	1	
0	0	0	0	0	2	1	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	2	1	1	0	0	0	0	0	1	0	0	0	0	2	1	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	1	1	3	0	1	0	0	0	0	0	0	0	2	0	1	1	0	1	0	0	0	0	0	0	1	0	1	1	1	0	0	1	0	0	0	0	0	0	1	0	0	0	2	2	2	0	2	1	1	0	2	2	2	3	1	0	1	0	4	2	3	1	4	3	1	3	2	0	0	0	2	2	1	
1	1	1	0	2	1	0	0	0	0	1	0	0	1	1	0	0	0	0	1	1	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	2	0	1	1	3	0	0	0	0	0	0	0	1	0	0	0	2	0	0	0	1	0	0	0	0	0	1	1	1	0	2	0	1	1	0	0	1	3	1	0	1	1	3	1	3	1	1	0	2	0	0	0	1	3	1	3	0	1	2	0	2	2	0	2	2	5	2	2	2	1	2	1	1	1	1	3	2	4	1	
1	0	0	0	0	0	0	0	0	0	4	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	1	1	0	0	3	0	0	0	0	1	1	0	1	2	0	0	0	1	0	0	1	0	1	0	2	0	0	0	0	0	0	1	2	0	1	1	0	2	1	1	1	0	0	0	2	0	1	0	0	0	0	1	0	1	3	1	0	2	1	1	2	2	3	2	0	3	1	1	3	2	4	0	1	1	2	2	1	0	3	1	1	4	0	0	2	3	
2	0	0	0	0	0	2	1	0	1	1	1	0	0	0	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	0	2	0	0	0	0	1	0	2	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	2	1	0	0	1	0	0	2	1	0	0	2	0	0	0	0	1	1	2	0	1	1	2	1	1	2	0	2	0	2	1	0	0	3	1	0	1	1	0	0	2	2	1	0	2	1	0	1	2	2	0	0	2	1	1	0	1	0	1	4	0	1	2	3	1	1	3	1	2	2	3	5	1	1	1	
2	1	0	0	0	1	0	1	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	0	1	1	0	1	0	0	1	0	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	1	0	1	0	1	0	0	0	0	1	1	0	1	0	0	0	2	1	1	1	0	2	1	1	0	0	2	0	1	0	0	0	0	0	0	0	0	4	0	1	1	0	1	0	1	1	0	0	3	1	1	1	0	2	1	2	0	2	0	2	3	0	2	0	0	2	1	2	0	0	1	3	0	1	2	3	1	1	2	
5	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	1	0	1	0	0	1	1	1	0	1	0	0	0	0	1	1	1	1	1	3	0	1	0	0	0	1	1	3	0	0	0	2	2	0	1	0	0	0	0	1	2	2	0	0	3	1	2	0	2	0	1	2	0	0	1	1	1	2	1	0	0	0	1	1	4	1	1	0	5	3	0	0	2	2	1	1	2	1	2	1	3	0	2	4	0	
0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	2	1	2	1	1	0	0	0	0	0	0	0	1	1	0	1	2	0	1	1	1	0	1	0	0	0	2	2	1	1	1	0	1	2	0	0	2	1	0	0	0	0	1	1	1	1	0	3	1	1	0	0	1	1	1	0	1	0	2	2	1	1	2	0	0	2	0	1	0	0	0	0	2	0	0	0	1	0	1	2	1	1	2	1	0	3	0	3	0	1	1	4	2	1	2	2	1	
2	0	1	0	0	0	2	1	0	0	0	1	0	1	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	1	1	0	1	0	1	0	1	0	0	0	0	0	0	1	1	0	2	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	1	1	2	0	0	0	1	0	1	0	1	2	0	0	0	0	1	1	0	0	0	0	1	0	0	0	3	0	2	1	1	1	3	0	0	0	0	2	0	1	1	3	2	1	2	1	2	1	1	0	2	5	3	2	3	0	5	3	1	1	
2	0	0	0	0	0	0	1	2	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	1	1	0	0	1	0	1	1	1	0	1	0	1	0	0	2	0	1	0	1	0	0	0	1	0	1	0	0	1	0	1	0	0	1	0	1	1	0	2	0	2	0	1	1	0	0	0	2	0	0	0	0	0	1	1	1	0	1	0	0	1	0	0	0	1	0	0	1	0	0	1	0	0	0	0	2	1	0	1	2	0	0	2	0	2	2	1	0	0	0	1	0	0	1	0	3	1	2	3	2	0	1	0	0	0	1	0	2	4	1	1	2	4	0	1	1	
1	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	3	0	1	0	0	1	1	0	1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	1	1	1	0	0	0	0	2	2	1	1	2	1	1	1	1	1	0	1	0	1	2	0	1	2	1	1	3	2	3	1	2	0	0	1	2	1	0	0	0	1	1	0	1	1	2	1	1	1	1	3	
0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	2	0	1	0	0	0	1	1	0	0	0	1	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	2	0	0	0	2	0	0	0	0	0	0	0	0	2	0	0	2	1	0	0	1	3	1	0	0	3	0	0	1	0	2	1	0	1	1	1	2	0	2	3	1	0	0	1	0	4	0	0	2	2	0	2	2	4	1	0	0	3	1	0	2	0	3	1	2	1	0	2	1	1	0	
0	0	0	0	1	1	0	0	0	0	1	0	0	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	2	1	0	2	0	0	0	1	0	1	0	0	0	2	1	2	0	1	2	1	2	0	0	1	0	0	0	0	2	2	1	1	1	0	1	0	1	1	1	1	1	0	2	0	1	0	0	2	0	2	2	0	0	2	1	3	1	0	0	1	2	0	3	1	3	2	1	2	0	2	2	1	3	
0	0	1	2	2	1	0	1	0	0	1	1	0	0	0	2	0	0	0	0	0	0	0	0	1	0	1	1	0	1	1	1	2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	2	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	1	0	1	0	1	0	0	1	1	1	1	1	0	1	2	0	1	1	1	1	1	0	0	0	0	0	1	1	1	1	0	2	0	1	1	1	2	1	1	2	3	0	1	1	3	0	1	0	1	2	1	4	2	4	1	3	0	0	0	2	0	0	0	
2	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	1	1	0	0	1	0	0	2	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	1	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	1	0	1	0	1	0	0	1	1	1	0	0	1	1	2	1	1	0	1	0	0	2	1	1	0	0	0	0	1	1	1	2	0	0	0	0	1	1	0	1	0	0	0	1	1	1	0	0	0	1	1	0	0	2	0	6	2	1	2	0	0	1	1	2	2	1	1	1	1	3	
1	1	0	1	0	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	2	0	0	1	2	0	0	0	0	0	2	1	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	1	0	1	3	0	0	1	1	0	1	0	0	0	1	0	1	1	0	2	2	0	0	0	1	1	3	0	0	1	0	0	1	0	0	0	1	0	3	2	0	2	4	1	3	0	0	1	0	0	2	1	2	3	0	0	1	1	1	3	1	0	1	4	3	2	0	0	0	
2	0	0	0	0	1	2	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	2	0	0	0	2	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	1	0	1	1	1	0	0	0	2	1	0	0	0	0	0	1	0	0	0	1	0	1	1	0	1	1	0	1	1	1	1	0	0	3	1	0	2	0	1	3	1	2	1	0	4	0	1	0	1	2	2	1	4	1	2	0	1	1	0	4	3	3	2	1	0	3	2	1	1	4	0	3	1	
2	0	1	1	0	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	1	1	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	1	0	2	2	1	0	1	0	1	0	1	3	1	1	1	0	1	0	0	0	1	0	0	1	0	0	0	0	0	1	0	4	1	1	1	1	2	1	0	1	1	1	0	1	0	3	0	3	2	1	0	1	4	1	3	0	2	0	2	1	1	1	2	2	
2	0	0	0	0	2	1	1	0	0	0	0	0	0	0	3	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	2	0	1	0	1	0	0	1	1	0	0	0	0	0	0	0	0	1	0	1	0	1	1	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	1	1	0	0	0	0	0	2	0	0	0	1	1	2	1	1	3	0	2	1	2	1	0	0	1	1	2	1	2	0	2	3	0	1	2	1	3	2	4	3	0	2	2	2	3	3	0	0	1	1	0	1	3	
0	0	0	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	1	0	0	1	0	0	0	0	1	1	3	0	0	1	0	0	0	0	0	0	1	0	0	1	0	1	0	0	1	1	0	0	1	0	0	1	0	1	2	1	1	0	1	2	0	1	0	0	0	0	0	1	1	1	1	1	2	1	0	0	0	0	1	2	0	2	0	1	0	0	1	1	1	2	2	2	0	0	3	0	2	2	2	0	1	0	1	1	0	0	1	5	0	0	1	0	1	1	0	2	2	4	3	2	
1	1	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	1	0	0	0	0	0	1	1	0	1	0	0	3	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	2	1	0	2	0	0	0	2	0	0	1	2	0	0	0	0	0	0	1	1	1	0	2	0	0	2	2	1	2	1	0	0	0	0	0	0	0	0	1	0	0	0	2	3	0	1	0	1	0	0	2	0	0	1	2	0	1	1	1	1	2	1	0	4	0	0	0	0	1	2	0	1	0	2	0	4	1	1	0	1	3	
1	0	0	2	1	0	2	2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	1	1	1	0	0	2	0	0	1	0	0	0	0	0	0	1	2	0	1	1	0	0	0	0	0	0	0	1	2	0	0	0	1	0	1	0	1	0	0	0	0	0	2	0	0	0	2	1	1	0	2	0	2	0	3	1	0	0	1	0	0	0	1	0	1	0	0	0	0	1	1	0	0	1	0	0	1	0	0	0	1	0	1	0	1	0	0	1	0	0	1	2	0	1	0	2	1	2	2	2	4	0	0	3	2	0	3	2	0	2	0	1	2	2	1	
4	1	1	0	0	0	0	1	1	0	0	1	0	2	1	1	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	0	1	1	0	1	0	0	0	0	0	1	2	0	0	0	0	1	3	0	0	1	0	2	1	1	1	1	1	0	0	0	1	2	1	1	0	3	0	1	0	0	0	1	1	0	0	2	0	4	1	0	2	2	3	2	0	1	1	1	1	4	1	2	3	2	3	
3	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	1	0	0	0	2	1	0	0	0	2	0	0	0	1	0	0	0	2	0	0	0	0	0	0	0	1	1	1	0	0	1	1	1	1	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	1	1	1	2	1	1	1	0	1	0	2	3	0	1	1	0	0	2	2	0	3	0	0	0	0	1	1	4	1	1	0	1	2	4	1	1	1	1	8	2	3	2	1	1	1	4	
1	0	2	0	0	0	1	1	0	1	0	1	0	0	0	0	0	0	2	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	1	1	0	1	0	0	1	0	0	0	0	0	1	1	1	0	0	1	1	1	0	1	1	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	2	0	0	1	0	0	0	1	1	1	1	1	0	1	1	1	2	0	2	0	0	0	0	1	0	1	0	0	0	1	1	2	2	0	0	0	2	1	2	0	2	2	1	1	1	3	2	5	1	1	
3	0	1	0	0	0	0	0	0	1	0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	1	0	1	0	0	2	2	2	1	0	0	2	2	0	1	0	2	0	3	0	0	0	0	0	0	1	0	0	0	2	0	0	0	0	3	1	3	1	0	2	1	1	0	0	2	0	3	2	1	2	0	2	2	1	0	1	5	4	1	2	2	1	
3	0	1	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	1	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	1	0	0	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	2	0	0	1	0	0	0	0	1	1	0	0	0	0	0	0	1	1	1	0	0	0	2	0	1	1	0	1	2	0	0	0	1	0	0	2	0	1	2	1	0	0	1	1	4	0	0	0	1	1	1	1	0	3	2	1	1	0	0	3	2	2	1	3	0	1	2	2	0	0	1	3	1	1	2	4	2	
2	1	0	0	1	1	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	1	0	1	1	1	1	0	1	0	0	1	1	0	0	0	0	1	0	0	0	1	0	1	0	0	0	1	1	2	0	2	1	0	0	1	0	0	0	1	0	1	2	0	1	0	0	1	0	2	0	0	2	3	1	2	2	2	2	1	1	0	2	4	0	4	2	2	0	0	3	0	2	2	
3	0	1	0	1	0	1	1	1	1	1	0	0	0	0	0	1	1	0	1	1	0	0	0	0	0	0	0	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	1	0	1	0	0	0	0	0	2	3	2	0	0	1	2	0	1	1	1	1	1	0	0	1	0	1	0	0	0	0	0	2	1	1	0	0	0	0	0	0	0	0	2	1	0	1	1	0	0	2	0	0	0	0	3	0	0	1	1	1	1	1	2	1	2	3	0	0	1	3	1	3	2	0	2	1	
4	0	0	0	0	1	1	0	0	2	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	0	0	0	0	2	0	0	1	0	0	0	0	0	1	1	0	0	1	0	1	0	0	0	0	0	1	0	0	2	0	0	0	0	0	0	0	0	0	0	1	0	0	2	1	0	0	0	0	1	0	0	0	0	2	1	0	0	0	1	0	0	0	0	0	2	1	1	0	0	0	0	1	0	0	0	0	0	0	0	2	3	2	0	1	1	1	2	0	2	0	0	1	1	2	0	3	0	2	0	0	0	1	1	2	1	2	0	0	4	1	2	
4	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	1	1	1	1	0	0	1	0	1	0	1	1	1	0	0	0	0	0	0	0	0	1	0	2	2	0	1	0	1	0	0	0	0	0	1	0	0	1	0	1	0	1	0	1	0	1	2	3	1	1	3	0	1	0	1	2	0	0	0	0	0	1	1	2	0	0	2	4	0	0	2	1	2	0	3	0	1	0	2	0	1	3	2	
2	0	0	1	0	1	1	0	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	1	1	1	0	3	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	1	0	0	3	1	1	0	1	0	1	1	0	1	3	0	0	0	2	2	1	1	0	1	2	0	3	0	1	0	0	0	0	0	1	2	1	0	0	1	1	1	0	1	1	1	1	0	1	2	2	1	2	4	1	2	1	5	2	1	1	1	2	0	1	1	1	2	2	
0	0	0	1	0	2	1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	2	0	0	0	0	2	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	1	0	0	1	0	1	0	0	1	0	0	0	0	1	0	0	1	1	0	1	0	0	1	0	0	0	0	0	0	1	1	1	0	2	0	0	0	0	0	1	2	2	0	0	0	1	0	1	0	0	0	2	2	0	2	0	0	1	0	0	0	0	3	0	2	2	1	2	3	1	2	1	0	4	1	1	1	2	1	1	1	
0	0	0	1	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	2	1	1	0	1	0	0	1	0	0	0	2	0	1	0	2	1	1	0	0	2	0	1	1	1	0	1	0	0	0	3	0	0	0	0	1	0	0	1	1	1	2	1	1	1	1	2	0	2	2	1	1	0	1	2	4	0	4	0	0	0	1	1	1	1	2	1	0	0	0	1	2	1	3	2	0	0	1	1	1	2	4	3	0	1	0	2	
2	0	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	2	0	0	0	0	0	1	1	0	1	1	1	1	0	0	0	1	1	1	0	1	0	0	0	1	1	0	0	0	1	0	1	0	0	1	3	0	0	0	1	2	0	2	0	0	1	0	1	0	2	2	0	1	0	0	0	2	1	0	1	0	1	1	0	0	2	1	0	0	1	2	2	1	2	1	1	0	0	0	0	1	1	0	1	0	0	3	1	2	1	2	0	0	2	2	2	0	0	0	2	0	2	
0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	2	1	2	1	0	0	0	0	0	1	1	1	2	0	1	0	0	0	1	0	0	1	0	0	0	1	2	1	1	0	0	2	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	1	0	0	1	1	0	0	0	1	0	0	0	1	0	1	0	1	0	1	1	1	0	0	0	2	2	2	0	0	2	0	1	0	2	0	0	1	1	0	1	1	0	0	2	0	1	3	1	1	1	1	2	2	1	1	2	3	6	0	3	2	
1	2	0	1	0	0	1	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	2	1	0	0	2	1	1	0	1	0	2	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	0	0	1	1	0	0	2	0	1	0	0	1	2	0	1	0	0	0	0	1	1	0	1	0	2	0	1	0	0	0	1	2	0	2	1	0	0	2	0	0	0	1	0	1	0	0	2	1	0	1	1	1	0	0	1	0	1	0	2	1	2	1	0	1	0	0	1	0	1	1	1	3	1	2	0	0	0	4	0	0	1	2	0	0	1	
1	1	0	0	0	0	0	1	1	0	0	1	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	1	0	0	0	1	2	1	0	2	0	0	1	0	0	0	0	1	0	0	2	0	0	0	1	0	0	0	1	2	0	0	1	1	0	1	1	1	1	0	1	3	1	0	0	1	2	0	0	1	1	0	2	0	1	1	2	0	4	1	0	0	1	0	4	3	3	3	2	0	1	1	1	0	1	1	0	2	1	1	3	1	1	3	
3	0	0	0	0	0	1	2	1	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	1	0	1	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	1	0	1	0	1	1	1	0	0	0	0	0	1	2	1	0	0	0	0	0	0	1	0	0	1	2	1	3	2	0	0	0	1	0	1	1	1	1	1	1	0	0	2	1	0	2	0	3	1	1	0	2	0	1	1	1	1	4	1	1	2	2	5	0	0	2	1	3	1	3	0	2	0	
1	0	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	2	0	0	0	0	0	0	1	1	0	0	2	0	1	0	1	2	1	0	2	0	0	0	1	1	0	0	0	1	1	1	0	0	0	2	0	0	3	0	0	0	0	1	1	2	1	3	2	0	1	1	2	2	0	1	0	0	3	1	3	2	1	3	2	1	4	
0	0	0	0	0	1	2	0	0	0	0	0	2	1	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	0	1	1	0	0	0	0	0	1	0	0	2	1	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	1	0	0	0	1	0	0	0	0	1	1	1	0	0	1	0	0	0	1	3	2	2	1	0	1	0	2	1	4	0	1	1	1	1	2	4	1	1	2	2	0	2	0	2	1	2	1	3	1	0	1	4	
3	0	0	0	0	0	0	1	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	0	1	1	0	1	0	0	0	0	2	0	1	1	0	0	0	0	1	0	0	1	0	0	0	1	2	1	1	2	0	1	0	2	0	1	0	0	1	0	0	0	0	1	1	1	2	0	1	1	3	1	2	1	1	1	0	2	0	2	0	1	0	0	0	0	0	0	4	1	1	1	3	2	1	1	0	4	2	1	1	0	4	1	1	2	
1	0	0	0	1	1	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	2	1	1	0	0	0	0	2	0	1	2	0	1	1	1	0	0	0	0	0	0	1	0	0	1	0	2	1	0	0	1	0	1	2	1	0	0	0	3	0	1	1	0	0	0	1	1	0	1	1	0	2	1	0	0	1	2	1	0	0	0	1	2	1	2	2	2	1	1	1	3	1	2	2	5	0	1	1	0	
0	0	1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	1	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	1	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	1	2	0	0	0	1	0	0	0	0	0	1	1	1	1	1	1	0	0	0	2	1	1	1	0	0	0	0	1	0	2	3	0	0	1	0	0	0	1	1	1	1	1	1	1	3	0	2	0	1	3	0	1	1	0	0	2	1	2	0	0	1	2	1	1	1	0	2	5	2	3	0	2	3	
0	0	0	0	1	2	0	1	0	0	0	1	0	1	1	0	0	0	0	0	1	0	0	2	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	2	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	2	0	0	0	2	0	1	1	1	4	2	0	1	3	1	2	0	0	1	1	1	2	1	1	0	1	2	2	1	1	0	1	2	1	1	3	1	3	1	1	0	0	1	0	2	0	1	1	0	2	1	2	1	3	2	2	1	0	1	0	2	1	
0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	3	0	0	0	0	1	0	0	1	1	1	2	1	0	0	0	1	0	1	1	1	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	1	1	1	0	0	2	1	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	2	1	1	0	0	1	1	1	1	1	0	1	2	0	1	1	0	2	0	0	1	1	1	2	0	1	2	0	0	0	1	1	0	0	0	1	1	0	1	2	1	2	1	1	0	0	1	1	0	0	1	1	2	2	3	
1	0	1	1	0	0	0	0	0	0	0	2	1	0	0	1	0	0	0	0	1	0	1	0	1	1	1	1	0	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	1	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	1	3	0	0	0	0	2	0	0	1	0	2	0	1	1	0	2	1	1	0	3	0	3	0	1	2	0	1	5	0	0	0	3	0	0	1	1	2	1	1	0	3	1	1	1	2	3	1	2	2	7	2	3	1	0	2	
1	1	1	0	0	1	1	0	1	0	0	0	0	2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	2	1	0	0	0	1	0	1	0	0	3	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	1	0	0	0	0	0	0	2	1	2	0	0	0	0	0	1	1	1	0	0	0	2	0	1	1	0	0	0	0	0	1	1	1	0	1	0	2	0	1	5	1	1	0	2	0	1	1	0	4	1	4	1	3	4	1	1	0	1	2	1	0	0	
0	0	0	0	0	0	1	2	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	1	1	1	0	0	1	1	0	1	0	0	0	1	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	1	1	2	0	0	0	1	0	1	0	1	0	0	0	0	0	1	0	1	1	0	1	2	0	2	0	1	1	0	2	1	0	0	0	1	0	0	1	0	0	0	2	3	0	0	2	1	1	1	0	1	2	2	1	3	0	1	0	1	0	0	2	1	1	0	1	2	0	1	1	
2	0	0	1	0	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	1	0	1	0	2	1	0	2	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	1	2	0	1	0	1	0	0	0	2	2	0	0	0	1	0	0	0	2	0	2	0	0	2	0	1	0	0	0	0	0	3	1	0	0	1	1	1	0	3	0	1	1	1	0	2	0	2	1	1	1	2	1	1	1	0	2	2	3	
1	0	0	0	0	1	1	0	0	0	1	0	0	0	1	1	1	0	0	0	2	0	0	0	0	0	1	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	1	0	1	1	1	0	2	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	0	1	1	0	0	1	0	0	1	1	1	0	0	0	2	1	1	1	0	1	0	2	0	0	0	0	0	0	1	3	0	1	1	0	0	1	1	0	0	0	0	0	3	0	2	1	1	0	0	0	1	2	1	5	1	2	2	1	2	4	2	1	1	0	1	
1	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	0	1	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	2	2	1	0	0	1	0	0	1	0	0	0	0	0	0	1	0	0	2	1	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	2	1	0	1	1	0	0	0	0	0	1	1	1	0	1	0	1	1	0	3	2	2	2	0	0	1	0	2	1	1	2	1	4	1	5	0	2	2	0	0	1	0	3	2	
2	0	0	1	0	0	1	0	0	1	1	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	1	0	0	1	0	0	0	1	0	1	0	0	1	2	0	0	1	0	1	0	1	0	0	0	0	0	1	0	1	1	0	0	1	0	0	0	0	1	0	0	2	1	0	1	1	0	0	0	1	0	0	1	0	0	0	1	3	4	0	1	2	2	1	1	0	2	1	0	0	1	0	3	2	0	0	1	0	2	0	0	0	1	1	1	2	1	1	0	2	0	5	0	2	1	0	0	2	3	2	4	0	0	2	2	2	0	2	1	
2	1	1	0	2	0	0	0	0	1	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	3	1	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	2	2	0	0	0	1	0	0	1	1	1	0	0	1	0	2	1	0	0	0	0	1	3	0	0	0	0	2	0	0	0	2	4	4	2	1	1	1	2	0	1	0	0	2	2	1	1	1	0	1	0	1	0	1	0	2	1	3	1	1	4	
0	0	2	0	1	0	1	2	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	2	0	0	1	0	2	0	1	0	0	0	1	1	1	0	1	0	0	1	2	1	2	1	0	0	0	0	0	1	1	1	1	1	1	1	0	0	0	0	1	1	0	1	0	3	0	0	2	1	1	0	0	1	2	3	1	0	4	0	3	1	0	2	1	1	1	1	2	0	1	1	
1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	1	2	1	0	0	1	0	0	0	1	1	0	1	0	0	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	1	1	1	0	0	0	0	1	1	1	0	2	0	0	1	1	0	0	0	0	0	1	2	0	0	2	0	0	2	1	0	0	1	0	0	1	2	1	0	0	1	0	0	3	2	1	3	1	0	0	3	3	5	0	1	1	1	3	0	1	0	
4	0	1	0	0	0	0	0	0	1	0	1	0	0	1	0	0	0	0	0	1	1	0	0	0	0	1	0	0	1	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	2	0	0	1	0	0	0	1	0	0	0	2	2	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	1	0	1	2	2	0	0	0	0	0	1	1	0	1	0	2	1	1	1	0	2	1	1	0	2	0	0	1	1	1	0	2	4	3	1	5	0	1	1	1	1	4	1	1	0	0	2	1	4	0	
2	0	0	1	0	1	0	0	0	0	0	1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	2	1	1	0	0	0	1	2	1	0	2	0	2	3	0	0	0	1	0	1	1	0	0	1	1	2	1	1	3	2	1	0	2	1	1	1	0	1	0	0	0	1	1	0	1	1	0	4	2	0	0	1	1	0	1	3	0	3	0	1	2	2	1	3	2	0	1	1	1	
1	0	0	0	0	0	0	2	0	1	0	1	0	0	0	0	1	0	1	0	0	0	0	1	0	0	0	2	0	0	0	0	0	0	1	0	1	1	0	0	1	0	1	0	0	0	0	0	0	0	1	1	0	0	0	1	1	0	1	2	0	0	1	1	2	1	0	1	0	0	0	0	1	1	0	0	0	1	1	0	2	1	1	0	0	1	0	1	1	0	0	0	0	0	2	0	0	2	2	1	1	0	1	1	0	0	1	2	1	0	1	0	2	0	2	1	1	0	0	1	1	1	1	1	3	0	1	0	1	0	2	0	1	1	1	1	1	3	1	0	1	
0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	1	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	0	1	0	1	2	0	0	0	0	1	0	1	1	0	0	1	0	0	0	1	0	0	1	1	0	1	0	4	1	0	0	1	1	1	1	0	0	0	0	1	1	0	0	0	0	0	3	1	0	1	1	2	1	0	3	1	0	0	1	1	0	1	2	1	1	0	0	1	0	1	2	2	0	1	3	0	3	0	3	
1	0	0	1	0	0	0	1	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	1	0	2	0	0	0	0	0	0	0	1	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	2	0	0	1	1	0	0	1	0	0	0	0	0	0	0	0	0	2	2	1	1	2	0	1	0	1	1	0	0	0	1	2	1	1	0	0	3	1	0	0	0	0	1	2	2	0	0	2	2	0	2	2	1	1	1	2	1	2	1	0	
1	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	0	1	0	0	0	2	0	0	1	1	1	0	0	4	1	0	1	2	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	1	2	0	0	1	0	1	4	2	1	0	1	0	1	1	0	0	1	3	3	1	1	1	1	1	4	0	1	1	
0	0	1	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	1	0	0	1	1	0	1	0	0	0	0	1	0	0	0	1	1	1	2	0	1	0	0	1	0	1	0	0	1	1	1	0	0	0	0	0	3	0	2	0	0	0	0	0	0	1	0	0	2	0	0	0	0	3	0	0	0	0	3	1	1	1	0	1	1	2	0	1	2	2	1	1	3	1	1	0	1	1	0	2	2	1	0	2	1	3	
0	1	0	0	1	0	0	2	1	0	1	0	0	0	0	0	0	0	0	1	0	0	1	0	2	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	1	0	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	2	0	1	0	1	1	0	0	1	0	1	0	1	0	1	0	0	0	0	0	0	1	0	1	0	1	1	2	0	1	0	1	3	0	2	0	2	1	1	2	0	1	1	0	1	0	1	1	3	0	0	5	0	1	3	1	0	0	0	1	3	2	2	1	4	2	1	2	2	2	
0	0	0	0	0	1	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	1	0	0	1	1	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	2	0	0	1	0	0	0	1	1	0	0	0	1	0	0	2	1	0	0	0	0	0	2	1	1	0	0	0	0	0	0	1	0	0	0	1	1	0	0	0	1	1	0	0	1	0	0	0	3	0	0	0	0	1	0	1	1	0	1	3	1	2	2	2	0	1	0	0	2	1	1	1	1	1	0	2	0	2	3	3	2	0	1	1	
1	0	0	0	2	1	0	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	1	0	0	2	0	1	1	1	0	0	0	0	0	0	0	1	1	0	0	0	1	0	1	1	0	0	1	0	3	1	0	1	0	0	0	2	0	1	0	0	0	1	1	0	0	1	0	0	0	0	1	1	0	0	2	2	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	2	2	1	1	1	1	1	1	3	0	0	0	1	0	2	2	0	0	0	2	1	0	4	0	2	0	0	2	1	0	
1	0	0	1	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	2	1	1	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	1	2	0	0	0	1	0	0	0	0	2	1	0	0	0	1	1	2	2	1	1	1	0	0	1	0	0	0	1	2	0	0	1	1	0	1	3	1	0	1	2	0	2	0	0	0	1	1	0	1	0	1	1	
3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	3	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	1	1	0	0	0	1	1	0	1	1	1	0	0	0	0	1	0	1	1	1	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	2	1	1	0	1	0	0	0	0	3	0	3	1	1	0	0	2	0	0	2	0	1	1	0	0	0	0	0	1	1	2	1	2	1	0	1	3	2	2	1	4	2	0	1	0	1	2	1	
2	0	0	0	1	1	2	0	0	0	3	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	2	0	0	0	1	0	0	0	0	0	0	1	2	0	2	1	0	0	1	1	2	0	1	0	0	0	0	3	1	0	0	0	1	1	0	3	1	0	2	1	2	2	0	1	0	0	0	1	0	1	0	0	0	3	3	1	0	1	3	1	1	3	1	1	0	1	0	1	1	0	0	1	2	1	5	1	0	
0	0	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	1	1	0	0	0	1	1	0	0	0	0	1	1	0	0	1	0	0	0	0	0	1	1	0	2	0	0	0	0	1	1	0	0	1	0	1	3	1	1	1	0	0	0	0	0	1	0	0	2	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	1	0	0	0	0	4	0	1	1	1	3	0	1	0	0	0	0	0	2	2	1	0	0	0	0	2	2	0	3	0	1	2	1	0	5	2	0	
1	0	0	0	0	1	0	0	1	1	0	0	2	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	1	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	1	2	0	2	0	0	0	0	1	0	1	0	2	0	0	0	1	0	1	1	1	1	0	1	0	2	2	1	1	1	1	1	1	0	1	0	0	1	1	0	3	1	1	1	3	1	2	2	1	1	
2	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	1	1	0	0	1	0	0	0	0	0	1	1	0	0	1	0	1	0	1	0	1	1	0	0	0	0	0	1	1	0	0	0	0	0	2	1	0	0	1	0	0	0	1	0	0	2	0	2	0	1	1	0	1	0	0	0	1	1	0	1	1	0	3	0	0	1	1	2	2	1	1	3	5	2	2	1	0	1	5	1	0	0	4	1	
1	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	1	0	1	0	0	0	0	1	1	0	1	0	0	0	1	0	1	0	0	0	0	1	1	2	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	2	0	0	3	0	0	1	0	1	0	1	3	0	0	0	0	0	2	1	0	1	1	0	0	0	1	1	1	0	1	0	1	0	0	0	1	1	1	2	1	1	0	1	1	1	1	1	1	2	0	2	1	2	0	1	2	1	1	0	1	0	1	2	0	1	2	1	2	2	2	3	1	3	3	
0	0	0	0	0	0	2	0	2	0	0	0	1	0	3	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	0	0	0	1	1	1	0	1	0	0	1	0	0	0	0	1	1	1	1	0	1	0	0	0	0	2	0	0	0	0	0	1	1	0	1	0	1	1	0	1	1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	2	0	0	1	0	0	0	0	0	1	2	0	0	0	0	0	1	2	1	3	3	0	0	1	0	0	0	2	1	2	1	3	2	1	2	0	0	0	1	0	0	2	2	0	1	0	2	1	
0	0	1	0	0	0	1	0	0	0	0	0	0	1	1	0	0	1	1	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	1	0	0	1	0	0	0	0	1	1	1	0	0	1	1	0	1	0	1	0	0	1	1	0	0	0	0	0	2	0	0	0	0	0	2	0	0	1	1	2	0	2	1	0	0	1	2	0	0	2	0	0	2	0	0	0	0	3	0	3	0	1	2	0	0	2	0	0	0	3	1	0	2	2	0	2	4	1	
1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	1	0	0	1	1	0	0	0	0	0	0	0	0	2	1	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	2	0	2	1	1	0	0	0	1	0	0	0	0	1	0	1	0	1	0	1	0	0	0	0	0	0	0	2	1	0	0	0	2	0	1	0	1	0	1	2	0	1	0	0	1	1	1	0	1	1	0	1	0	0	1	2	
1	1	0	2	0	0	0	2	1	0	0	0	1	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	1	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	1	0	0	1	0	0	0	1	0	0	1	0	0	0	0	0	1	0	0	0	1	1	0	2	1	2	0	0	0	0	0	0	0	1	0	0	0	1	1	1	0	1	1	1	1	0	0	1	0	1	1	0	0	0	2	0	4	0	0	0	1	1	2	0	0	0	0	2	0	0	0	2	2	0	0	2	2	1	2	1	1	
0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	2	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	2	1	0	0	1	0	0	0	1	0	0	0	1	0	0	0	0	2	0	0	0	1	0	0	1	1	0	0	0	1	1	0	0	2	0	2	1	1	0	0	0	3	0	2	1	1	0	1	1	3	1	2	2	0	2	1	4	3	0	1	0	2	2	3	
2	1	0	0	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	0	2	0	0	1	1	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	1	0	1	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	1	1	1	0	0	0	0	1	0	1	0	2	0	0	0	1	0	0	1	0	0	0	0	0	0	1	2	0	0	1	0	0	2	1	0	0	0	1	2	1	1	0	2	0	0	1	1	0	1	0	0	1	0	0	1	0	0	0	0	2	3	3	2	0	2	0	1	2	2	3	3	1	2	
2	0	0	0	0	0	1	1	1	0	1	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	1	0	1	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	3	0	0	0	1	0	0	0	1	0	0	0	1	1	0	1	0	0	0	0	1	0	2	2	2	0	3	0	1	0	0	2	0	0	1	0	1	1	0	0	2	0	0	0	0	2	0	0	0	0	0	2	1	0	0	0	1	0	1	0	1	2	1	0	1	0	0	1	0	1	1	1	1	2	1	0	3	1	0	1	1	0	1	2	1	0	1	2	
2	0	0	0	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	1	2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	1	0	0	0	1	0	1	0	1	0	0	0	2	0	0	1	0	0	1	2	0	0	0	0	0	0	2	3	1	0	0	3	0	3	1	1	1	0	0	0	1	0	0	1	1	1	1	1	2	2	2	0	1	3	2	2	0	1	1	1	2	0	1	2	0	1	2	2	2	1	2	1	2	
4	0	1	1	0	0	0	1	2	0	0	0	0	0	0	0	2	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	1	0	0	0	0	1	0	0	0	1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	3	0	2	0	0	0	0	0	0	0	0	0	1	0	0	1	2	0	0	0	1	1	0	1	0	1	0	0	0	0	0	0	2	0	1	1	1	1	0	0	2	0	0	0	0	0	1	1	0	0	3	0	1	0	0	0	0	1	1	1	1	1	0	0	3	1	2	0	2	0	2	1	0	1	0	2	6	
0	1	1	1	0	0	1	0	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	2	1	0	0	3	0	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	2	0	1	0	1	0	0	0	0	1	0	1	1	0	0	0	0	1	1	1	0	0	0	1	1	1	0	1	0	2	0	0	0	0	3	0	1	1	1	1	0	1	1	0	0	0	0	1	0	1	0	1	4	2	2	1	0	0	4	0	0	3	2	2	0	1	0	1	2	3	2	1	0	
2	0	0	2	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	1	0	1	0	1	0	1	1	0	0	1	0	0	0	1	0	1	2	2	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	0	0	0	1	0	1	2	0	0	0	1	1	1	0	1	2	0	0	2	1	0	1	1	1	2	0	0	0	1	0	0	1	2	0	0	0	2	2	0	3	2	0	1	1	3	1	1	0	1	1	0	
2	0	0	0	0	0	1	0	0	2	0	0	0	1	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	1	1	0	1	1	1	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	1	0	0	1	0	1	0	1	0	0	1	1	1	0	0	1	0	0	0	0	1	0	1	2	0	0	2	1	0	1	0	0	1	1	1	1	1	1	1	2	3	2	0	1	4	1	1	1	0	1	3	0	0	2	1	1	1	1	0	1	0	1	2	
2	0	0	0	1	1	1	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	1	0	0	1	1	2	0	1	1	0	1	0	0	1	1	0	1	0	1	0	0	0	1	1	0	0	1	1	1	2	0	0	1	1	0	0	1	0	3	1	0	0	0	0	0	0	0	0	0	1	0	1	0	1	1	0	1	0	0	0	0	1	2	1	1	2	2	0	0	0	1	2	0	0	2	1	1	0	0	2	2	0	1	4	2	1	2	2	2	1	1	
2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	1	0	1	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	1	0	0	1	0	1	0	2	0	0	0	0	0	0	1	0	0	0	1	2	2	1	0	1	0	1	1	2	0	0	0	0	0	1	1	0	2	2	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	2	1	0	1	1	3	0	0	1	0	0	1	2	2	2	2	2	0	0	2	2	2	0	1	0	1	
2	1	0	0	0	0	0	0	0	0	0	0	0	0	2	0	1	1	1	0	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	2	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	2	0	0	0	1	0	1	0	0	0	1	0	0	1	0	1	1	0	0	1	0	1	0	1	0	1	0	0	1	1	0	0	0	0	1	0	0	0	1	0	1	0	1	1	1	0	1	0	0	0	0	0	1	0	0	0	3	2	2	1	1	2	1	1	0	2	1	2	1	1	0	0	2	1	1	0	2	2	1	3	
1	0	1	1	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	1	0	0	1	2	0	0	0	0	0	0	0	0	0	0	0	0	2	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	1	1	1	0	0	0	0	0	0	0	3	0	1	1	0	0	0	1	3	1	2	2	0	0	1	0	1	0	0	2	2	2	2	1	1	0	0	0	0	1	0	2	0	1	1	0	1	2	1	2	0	3	3	0	0	2	3	0	
1	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	1	0	1	0	0	0	0	1	1	0	0	0	0	1	0	0	0	1	0	1	1	1	0	1	0	0	1	0	0	0	0	0	1	1	0	0	0	1	2	0	0	1	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	1	1	0	2	1	0	0	0	0	1	2	3	2	0	0	0	2	2	0	3	2	2	1	1	1	2	1	2	2	1	3	4	0	
0	0	2	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	4	0	0	3	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	1	0	0	0	1	1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	1	1	1	1	0	1	1	1	0	1	0	0	2	1	0	2	2	0	0	0	0	0	3	1	1	1	3	1	1	0	1	1	0	0	1	1	0	0	1	1	0	1	2	1	
0	0	0	1	0	1	0	2	0	0	0	0	0	0	0	0	0	1	1	0	1	1	1	0	1	0	1	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	2	1	0	0	0	1	0	0	1	0	0	1	0	0	1	0	2	1	1	0	0	2	0	0	2	0	0	2	0	0	2	3	2	1	0	0	0	0	2	1	0	0	0	1	0	0	1	0	0	2	0	1	0	1	1	0	1	0	2	1	1	0	0	0	2	2	0	0	0	2	0	0	1	1	0	1	3	1	1	0	0	2	1	2	
2	0	0	1	0	0	2	0	1	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	1	2	1	1	0	0	1	0	0	0	0	1	0	0	0	2	1	0	0	0	3	2	0	0	1	0	1	0	1	1	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	1	1	0	0	1	0	1	1	0	1	0	1	2	0	2	0	0	1	2	0	0	0	2	0	0	0	0	3	1	0	0	0	0	1	1	4	0	0	2	1	0	2	2	0	2	
0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	1	0	1	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	2	1	0	1	0	0	0	0	0	1	0	0	0	0	1	0	0	2	1	0	0	0	0	0	0	1	0	1	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	2	1	2	0	0	0	1	0	2	1	2	1	1	0	1	0	1	1	1	1	1	2	1	1	1	0	
1	0	0	1	1	0	1	1	0	0	0	1	0	1	0	0	0	1	0	1	0	2	0	0	0	0	1	0	0	0	0	0	1	2	0	0	2	0	0	0	1	1	0	0	0	0	1	0	0	0	0	1	1	0	1	1	1	0	0	1	0	0	0	0	1	1	1	0	0	0	1	1	0	1	0	1	2	0	0	0	2	0	0	0	1	0	0	1	1	2	0	1	0	0	2	0	1	1	0	0	1	1	0	0	3	1	0	0	1	0	0	0	1	2	1	0	0	1	0	0	0	0	3	0	1	0	2	0	1	3	1	0	2	0	0	3	1	1	4	0	0	
0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	2	2	1	0	1	0	0	0	2	0	0	0	0	0	0	0	0	1	0	1	0	0	1	2	0	0	0	1	0	0	0	0	1	2	0	0	0	0	2	0	1	0	0	2	0	0	0	1	0	0	0	0	0	0	1	0	0	1	3	0	1	1	1	0	1	0	1	0	0	0	1	2	2	1	1	3	0	1	2	2	3	0	5	3	0	1	1	
0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	0	1	1	1	0	0	0	1	0	1	0	2	0	0	0	0	0	0	2	0	2	1	1	1	1	1	0	0	0	0	1	1	1	0	2	1	0	0	1	0	2	1	0	1	1	1	0	1	1	0	1	1	1	0	4	0	3	0	0	1	0	0	1	3	1	1	1	1	2	
0	0	2	1	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	1	0	0	0	0	1	1	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	1	1	0	0	0	1	0	2	1	0	0	1	2	0	2	0	0	1	1	0	3	0	1	1	0	1	1	0	2	1	1	1	1	2	3	3	0	0	0	1	0	0	1	1	1	0	0	2	0	3	2	1	3	0	1	1	2	
3	0	1	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	0	1	1	0	1	1	0	0	1	0	1	0	0	0	0	0	1	0	0	1	1	1	0	0	1	0	1	0	4	0	0	3	0	2	1	1	0	0	0	0	0	1	2	1	0	1	0	1	0	1	1	0	1	0	0	1	0	2	0	0	1	1	1	1	0	1	1	1	0	0	3	0	1	2	1	2	1	2	1	3	1	0	2	2	1	2	2	0	
3	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	1	0	1	0	0	0	0	1	0	1	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	1	2	1	0	0	0	2	1	1	0	0	0	2	2	2	1	0	1	0	0	1	0	1	0	0	0	1	4	1	1	0	2	1	2	2	1	2	1	2	1	1	
0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	1	0	1	1	0	0	1	0	0	0	1	1	0	0	0	0	0	2	2	1	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	2	0	2	0	1	0	0	1	0	0	0	0	1	0	0	1	1	1	0	1	0	0	0	0	0	1	1	1	0	2	1	2	0	2	0	1	0	2	0	1	1	0	1	2	1	1	0	3	1	1	1	1	0	1	2	2	2	
0	0	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	2	0	0	0	0	1	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	2	2	0	1	0	0	0	1	0	2	1	0	0	0	0	0	0	0	1	2	0	2	1	0	0	0	0	0	0	1	1	1	1	1	0	1	0	2	1	1	2	1	1	0	1	0	0	1	0	0	0	0	2	0	0	1	1	1	0	3	3	
2	0	0	0	0	1	0	1	0	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	1	1	1	0	1	1	0	0	1	0	1	0	1	0	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	1	0	1	1	1	0	0	0	0	0	1	1	0	0	0	0	1	1	1	0	0	1	0	0	0	0	0	2	1	2	1	0	1	0	1	1	0	0	1	0	0	0	1	1	1	1	1	2	2	5	1	0	1	1	1	0	0	0	2	2	0	0	1	
1	0	1	0	0	0	1	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	2	1	0	0	0	1	0	0	0	1	0	0	0	1	0	0	3	0	1	2	0	0	0	0	0	0	1	0	1	2	0	0	1	0	0	0	0	0	0	2	0	0	0	1	0	0	2	1	1	0	0	0	0	0	0	1	0	1	1	0	0	0	1	1	0	2	1	0	2	2	1	0	0	1	0	0	1	1	2	3	0	0	0	1	2	1	
0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	1	0	1	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	3	1	0	0	0	0	0	0	2	0	1	0	0	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	1	0	0	1	0	0	0	2	0	0	1	1	1	1	1	2	1	0	0	1	1	0	0	0	1	3	0	0	1	1	0	0	0	0	0	1	3	1	1	0	2	0	1	4	1	1	1	1	0	1	1	2	
1	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	2	0	1	0	0	0	1	0	1	0	0	0	0	0	1	0	1	0	0	1	0	0	0	1	0	1	0	0	0	1	1	1	0	0	1	1	0	0	1	0	0	0	2	1	0	1	0	0	0	2	0	0	1	1	1	0	0	1	1	1	2	0	0	2	1	2	0	2	0	0	1	0	0	
1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	1	1	1	0	0	0	0	0	0	0	1	1	0	0	0	3	1	2	1	1	0	1	0	0	0	1	0	0	1	1	0	0	0	1	1	0	1	0	1	1	0	0	0	1	0	0	0	1	1	0	0	0	0	0	1	1	2	1	0	0	1	2	1	2	1	1	0	0	1	1	1	0	0	0	0	0	1	0	0	0	0	0	0	1	2	1	1	1	0	0	0	0	1	2	0	2	1	0	1	
2	0	0	0	2	1	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	0	1	0	1	0	0	0	1	0	0	0	0	0	1	1	1	0	0	0	0	0	0	1	0	0	1	0	1	1	0	2	1	1	0	1	0	0	0	2	0	0	0	0	1	2	0	1	0	1	2	0	1	0	0	0	1	1	0	1	1	2	1	1	0	0	1	1	2	2	0	0	1	3	0	0	0	0	3	0	0	2	1	0	0	0	0	1	1	1	0	2	2	0	3	0	2	0	
1	0	0	1	0	0	1	0	0	3	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	1	0	1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	2	1	1	0	0	1	0	0	2	0	0	2	0	0	0	0	0	0	1	1	0	0	1	1	0	0	0	0	0	1	2	0	0	0	0	0	0	0	0	0	2	0	0	0	0	1	0	2	0	0	1	0	2	0	1	0	0	0	1	0	1	1	2	0	0	2	0	1	0	2	0	1	1	2	1	
0	0	0	0	1	0	0	2	0	1	2	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	1	1	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	0	1	1	1	1	1	0	1	1	0	0	1	0	2	0	0	1	1	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	2	1	1	0	1	1	0	3	1	0	0	0	0	0	0	0	0	0	0	0	1	0	3	1	0	0	1	
1	0	1	1	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	1	1	0	0	0	0	1	0	0	1	1	1	0	0	2	0	1	2	0	0	0	0	0	0	1	0	0	0	1	0	0	2	1	0	0	0	0	1	1	0	1	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	1	0	0	0	1	0	1	0	0	1	0	1	0	1	2	1	0	0	0	1	5	0	2	0	0	0	0	1	0	1	0	0	1	1	0	1	1	1	
0	0	0	0	0	1	1	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	2	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	1	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	2	1	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	3	1	2	0	1	1	2	0	0	0	0	2	0	0	0	0	1	1	1	0	0	1	1	0	0	0	0	0	0	0	0	0	1	1	0	3	1	0	2	0	3	2	1	1	0	
1	0	0	1	1	0	1	2	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	0	0	1	1	0	1	0	0	0	0	1	0	1	0	0	0	1	1	0	0	0	0	0	1	1	0	1	1	0	0	0	1	0	0	0	0	2	0	0	0	1	0	0	0	0	1	0	0	1	1	1	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	3	0	0	1	0	0	1	3	1	0	0	0	0	1	0	2	2	2	0	0	2	0	0	0	0	0	0	1	0	1	0	0	2	4	2	1	2	0	2	0	
0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	2	0	0	1	0	1	1	0	0	0	0	0	0	1	2	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	1	0	0	0	1	0	1	0	1	1	2	1	2	1	0	1	1	0	0	3	0	1	0	1	2	0	0	1	0	1	0	3	0	2	4	0	0	0	1	0	0	1	1	1	0	0	0	1	1	1	1	0	0	2	1	0	1	3	0	1	0	1	
1	0	0	1	2	1	0	0	0	0	0	1	0	0	0	0	1	1	0	0	1	0	1	0	0	0	0	0	0	2	0	0	0	2	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	1	0	1	0	1	2	2	0	1	0	2	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	4	0	0	0	0	0	0	0	1	0	0	2	0	1	0	0	0	1	0	1	1	0	0	2	0	0	2	0	2	1	2	0	2	1	1	2	0	3	2	
1	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	1	0	1	0	1	0	0	1	0	0	1	1	0	0	1	0	0	0	0	0	1	0	0	2	3	0	0	0	0	0	0	0	0	0	1	1	0	0	0	1	0	0	1	1	1	0	0	0	1	1	0	1	0	0	0	0	0	0	1	0	1	0	0	0	1	2	0	2	1	1	1	0	1	1	0	0	0	0	0	2	0	0	0	0	1	0	0	1	1	1	1	0	0	1	0	0	3	1	2	2	1	3	1	2	1	1	0	1	1	1	1	2	2	1	1	
1	0	0	0	0	0	1	0	0	2	1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	1	0	0	0	1	1	0	0	0	0	0	1	1	0	0	0	1	1	0	1	0	1	0	1	1	0	0	1	0	0	1	1	0	1	0	0	0	0	0	1	0	1	0	1	1	0	0	1	0	0	0	0	2	0	1	0	0	0	1	2	3	1	0	2	3	0	0	1	0	3	0	0	0	2	1	0	0	2	1	1	1	1	0	0	0	2	1	1	0	2	1	1	
0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	2	1	0	1	0	0	0	0	1	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	0	0	0	0	2	1	0	0	0	1	1	1	0	2	2	1	1	1	0	0	0	1	2	1	1	1	0	2	0	1	2	0	2	3	0	1	1	3	2	1	1	
2	1	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	0	1	1	0	1	2	0	0	1	0	0	0	0	0	1	1	1	1	0	1	0	1	1	0	1	0	0	0	0	0	0	1	0	0	0	1	1	2	0	1	1	2	1	0	0	0	1	1	0	0	1	2	0	2	1	0	0	0	0	0	0	0	1	3	1	2	1	0	3	2	0	0	2	0	2	3	2	1	1	0	1	
1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	1	0	0	1	0	0	1	0	1	1	1	1	0	0	2	1	0	0	0	0	1	1	0	2	1	1	1	1	1	0	0	0	1	1	0	1	0	1	0	0	0	1	1	0	0	1	0	0	1	1	0	0	2	0	1	1	1	0	1	1	1	0	2	1	1	0	0	1	0	1	0	0	0	1	2	2	2	1	2	1	0	0	0	1	1	1	3	1	1	2	0	
1	0	0	0	1	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	2	0	0	2	0	0	0	0	0	0	1	0	1	0	0	0	0	2	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	1	1	1	1	0	1	0	0	0	1	0	1	0	1	2	0	1	0	0	0	0	1	1	0	0	1	1	0	1	0	0	1	0	0	1	0	2	0	1	0	0	0	1	0	0	0	2	1	1	2	0	0	2	0	0	1	3	2	1	0	2	
0	0	0	1	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	2	1	0	0	0	0	0	1	0	1	0	0	0	1	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	1	1	0	0	2	0	2	0	0	0	1	0	1	1	0	0	0	1	1	1	0	2	2	0	0	2	0	0	0	1	1	1	1	1	0	2	2	0	1	0	0	1	0	0	1	0	3	0	0	0	1	1	0	0	0	1	0	0	1	1	1	
2	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	2	0	0	1	1	2	0	0	0	3	1	0	0	0	0	0	0	0	2	0	1	1	1	2	0	0	0	0	0	1	1	1	0	0	1	0	2	0	0	1	1	0	0	1	1	0	2	1	0	0	1	1	0	0	3	1	2	0	1	1	1	0	1	3	2	0	3	2	2	0	
0	0	0	2	0	0	0	0	1	0	0	0	0	0	0	1	0	1	0	0	1	0	0	0	0	1	1	0	0	0	1	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	2	0	0	0	1	2	0	0	0	1	1	1	1	0	1	2	1	1	0	0	0	2	2	0	0	0	0	0	0	0	0	1	2	0	0	1	0	0	0	0	0	1	1	0	1	3	1	1	0	1	2	0	1	2	2	0	3	0	0	1	0	1	2	0	3	1	
0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	1	0	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	0	0	2	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	2	0	0	0	0	0	0	0	1	0	0	4	1	1	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	0	1	0	0	1	0	1	0	0	1	2	1	0	1	3	1	1	3	2	0	1	0	1	1	0	0	1	0	1	3	1	2	2	
1	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	2	0	1	1	0	2	0	0	0	2	0	1	0	0	0	0	1	0	0	0	0	0	1	1	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	2	2	0	0	0	1	0	0	0	1	3	1	0	2	0	0	0	1	0	0	1	0	0	0	2	1	1	1	1	2	1	1	1	1	5	0	
0	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	1	2	0	0	1	0	0	0	1	0	0	0	0	1	0	0	0	2	0	0	0	1	1	1	0	0	0	1	1	0	0	0	0	2	1	1	0	1	0	1	1	1	1	1	0	0	1	2	1	1	0	2	1	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	2	0	3	0	0	1	0	0	1	1	3	1	2	3	2	1	1	0	3	0	1	1	2	3	0	
0	0	1	1	0	1	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	1	0	1	0	0	0	1	1	0	1	0	0	0	2	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	2	0	0	0	0	1	0	2	0	2	0	0	0	0	0	0	0	0	0	0	1	0	1	2	1	0	1	0	0	1	1	0	1	0	0	0	0	1	1	2	3	0	0	2	0	0	0	3	1	2	0	1	2	1	0	2	1	1	1	0	0	1	0	
2	0	0	0	0	0	0	0	1	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	0	2	0	2	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	0	0	2	1	1	1	0	1	1	2	0	0	2	0	1	0	1	0	2	1	0	2	1	0	0	0	0	0	1	2	2	0	2	0	0	0	1	0	1	2	0	2	1	1	0	2	3	4	1	1	1	1	2	2	0	
1	2	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	2	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	3	0	0	0	0	1	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	0	1	1	0	2	0	1	1	0	1	0	0	0	0	1	0	0	3	1	1	1	0	0	0	1	0	0	0	1	1	0	0	1	0	0	1	0	0	2	0	1	0	1	0	1	1	0	2	0	0	0	0	0	0	1	0	1	1	1	1	1	1	2	2	0	0	1	
3	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	0	1	0	2	0	0	1	0	2	1	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	3	0	0	0	0	0	0	1	1	1	0	1	1	0	0	0	0	1	1	1	0	0	0	0	1	1	2	1	0	0	0	1	0	5	0	2	0	0	2	1	0	3	0	0	0	1	0	1	2	0	1	3	1	1	1	0	2	0	0	1	1	0	0	2	1	0	0	2	1	0	2	0	1	2	1	4	3	
0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	1	1	0	0	1	0	0	0	0	2	1	0	1	0	0	0	1	1	0	0	0	0	1	1	1	1	1	1	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	0	0	2	0	0	0	2	0	0	1	0	1	0	0	1	1	1	1	1	0	0	0	0	0	3	2	1	0	0	0	0	0	1	0	0	2	1	2	0	2	0	0	3	1	0	1	0	2	1	1	1	0	0	1	0	0	0	0	1	1	0	2	1	1	1	0	0	1	1	2	1	
1	0	0	0	0	0	1	0	1	1	1	0	0	1	0	0	0	1	0	0	0	0	0	0	1	2	0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	2	0	0	0	1	0	1	0	1	0	0	1	0	1	1	1	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	1	1	2	0	0	0	0	1	0	0	0	1	0	1	0	1	1	1	0	0	0	0	0	1	1	2	0	0	0	2	0	0	0	1	0	1	2	1	2	0	1	1	3	0	1	1	2	
1	1	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	1	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	1	1	2	0	0	0	0	0	0	0	0	1	0	1	0	0	2	0	0	0	1	0	0	0	0	1	1	1	0	0	1	1	1	3	0	0	0	1	0	1	0	0	1	0	0	1	1	0	0	0	0	0	1	0	0	1	1	0	1	2	0	2	0	3	1	1	0	1	2	0	2	0	0	1	2	0	1	0	2	1	1	0	2	3	4	0	1	2	2	
2	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	0	1	1	0	0	0	0	0	0	1	0	2	0	0	1	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	1	1	0	0	0	0	0	1	1	2	0	1	2	0	0	0	1	0	0	0	0	0	2	2	0	1	0	0	0	1	0	1	0	0	2	0	0	0	0	0	2	0	0	1	1	1	3	1	1	1	0	2	3	0	1	2	0	0	3	2	2	1	0	1	3	3	1	1	1	
3	1	0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	2	0	1	0	0	1	0	1	0	1	0	0	0	0	0	0	1	1	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	2	0	0	2	0	0	0	1	0	0	1	1	1	0	0	0	1	0	2	0	1	0	0	1	0	1	0	1	1	0	1	0	1	0	0	0	0	1	1	0	0	2	0	1	2	0	1	0	0	3	0	2	2	1	0	1	2	0	3	0	1	3	1	2	1	0	1	2	
0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	0	0	2	0	0	1	0	1	1	1	0	0	1	0	0	3	0	1	0	2	1	0	1	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	0	1	1	0	0	0	0	1	1	1	0	0	0	1	1	0	2	0	1	1	2	0	0	1	1	0	1	0	0	4	0	2	1	2	1	
0	0	1	0	1	1	0	1	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	1	0	0	1	0	0	1	1	0	1	0	0	0	0	1	1	0	0	0	0	1	0	0	1	1	0	0	0	0	0	0	1	0	1	1	0	0	0	0	0	0	0	1	0	0	1	1	0	0	1	0	1	0	1	2	0	0	0	1	0	0	0	1	2	0	0	1	0	2	0	2	1	2	0	1	0	0	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	2	1	0	2	2	1	1	0	0	0	1	0	1	1	1	2	2	0	1	1	0	2	0	1	4	
3	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	1	2	1	0	0	0	0	0	0	0	1	2	0	0	0	0	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	0	0	1	1	2	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	0	2	0	0	0	1	0	2	0	2	1	0	3	0	1	0	0	0	3	1	0	1	0	0	3	1	0	0	0	0	0	2	0	0	0	0	0	1	3	0	0	0	1	1	3	0	0	3	1	0	1	1	1	


==> anc/ResponseMatrix_IAV_Effect.txt <==
# The reponse matrix of IAV effect, which can be used to generate the total response matrix of Daya Bay detector step by step. 
# The response matrix is reported in 240x240 matrix. 
# There 240 rows, representing [positron kinetic energy + positron annihilation energy (1.022 MeV)] from 0 to 12 MeV, with 0.05 MeV bin width. 
# There 240 columns, representing [true energy deposited in LS and GdLS region] from 0 to 12 MeV, with 0.05 MeV bin width. 
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	2	5	12	20	29	45	40	64	69	130	333	4637	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	6	7	20	27	37	54	87	70	108	155	297	775	7963	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	2	2	3	12	22	25	47	61	83	73	111	148	291	750	7984	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	1	0	1	2	2	5	8	27	19	35	71	67	89	115	169	258	766	8188	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	1	1	2	2	2	3	16	14	21	40	52	79	95	124	137	258	752	8092	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	0	4	5	6	8	13	18	17	33	76	89	108	88	142	244	750	8248	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	2	0	3	0	1	2	4	5	5	6	12	8	28	23	38	61	105	98	115	146	235	796	8146	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	1	0	1	2	1	4	3	6	15	7	4	11	21	26	38	85	87	63	102	144	252	709	8011	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	5	0	1	4	11	3	8	11	10	32	30	60	46	61	80	94	140	245	727	7966	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	3	3	6	4	7	3	4	8	14	39	49	30	39	80	72	90	124	252	725	8082	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	2	2	2	1	5	5	7	7	2	3	10	22	40	21	41	56	73	84	90	122	251	741	8127	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	1	0	2	1	0	2	4	6	8	3	6	6	14	7	17	55	18	9	28	54	68	87	109	128	267	716	8019	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	1	0	1	1	0	0	0	2	0	4	6	7	4	4	8	7	13	17	39	5	17	27	27	78	65	68	85	125	271	766	8155	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	0	2	2	4	2	8	9	4	7	8	19	44	2	13	17	17	40	55	56	86	109	115	284	721	8009	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	3	0	1	1	2	3	7	7	5	1	3	8	14	11	43	3	3	4	11	21	23	42	88	85	82	139	282	682	8083	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	1	1	4	2	3	5	4	3	7	7	9	11	30	4	4	4	4	17	23	36	56	66	66	92	138	248	699	8117	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	0	0	0	2	4	3	6	6	3	8	9	7	14	35	2	0	1	5	6	18	22	36	63	77	76	103	133	270	748	8319	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	1	0	1	3	4	6	6	5	6	6	10	8	39	2	4	2	4	3	6	16	21	42	52	54	89	92	128	225	770	8123	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	2	1	0	1	2	1	2	2	2	4	5	5	7	7	7	10	17	39	3	4	3	2	1	5	6	19	31	39	58	78	79	89	158	243	777	7971	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	1	1	3	4	3	9	6	4	8	12	38	6	3	2	1	5	2	1	3	13	19	40	69	75	86	98	131	273	772	8023	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	1	0	0	1	1	1	5	2	5	11	7	3	8	14	27	3	2	3	2	3	0	4	3	10	8	28	43	58	71	70	85	149	253	767	8144	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	1	1	1	2	1	5	5	6	2	9	4	9	8	15	38	2	3	3	1	2	3	3	4	6	8	21	23	27	58	77	75	94	128	260	748	8246	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	1	1	3	5	4	9	1	7	4	5	11	25	2	1	2	2	2	3	1	5	2	8	5	13	23	32	57	74	58	103	146	256	781	8129	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	3	0	3	1	5	4	6	2	3	8	11	13	27	4	6	1	3	1	2	2	2	8	4	9	6	17	27	24	75	79	63	95	108	284	744	8292	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	2	1	1	0	1	0	4	4	4	1	4	3	7	9	16	39	0	2	2	2	2	2	0	4	5	4	0	5	6	12	14	37	77	71	78	108	142	279	743	7924	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	1	0	2	0	1	0	2	1	2	8	6	5	3	3	26	32	3	2	3	5	1	1	1	2	4	1	2	5	5	8	20	17	24	47	83	68	88	129	270	748	8028	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	1	0	0	0	1	1	2	0	1	2	2	6	4	1	4	4	6	13	17	4	1	2	2	3	2	1	3	3	4	1	3	6	5	6	13	22	33	59	77	71	99	146	273	769	7920	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	1	0	0	1	2	3	3	5	4	3	6	8	15	12	29	6	1	1	4	3	1	3	1	10	1	4	4	3	2	4	9	22	30	30	50	66	81	97	132	251	813	8141	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	3	0	1	0	7	5	9	6	6	5	12	9	16	34	1	3	1	2	3	0	3	4	3	1	2	4	1	2	5	5	9	19	27	27	63	57	87	87	140	292	768	7941	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	3	0	0	4	2	6	4	5	5	6	11	24	5	0	1	4	0	3	1	3	1	2	5	3	2	2	6	4	3	1	11	16	41	54	66	69	92	170	252	825	8080	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	2	0	1	3	1	1	5	7	3	4	7	4	7	14	31	3	2	3	0	3	0	1	2	2	3	3	4	2	5	6	7	7	1	8	18	19	34	52	57	93	94	151	258	759	8149	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	2	3	8	4	5	3	3	7	7	15	27	4	1	3	2	1	1	3	2	3	0	4	2	6	3	4	3	2	4	5	5	11	32	32	68	69	96	102	140	251	755	8131	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	2	0	2	1	1	4	4	5	6	7	2	5	9	26	1	1	3	1	1	1	2	4	2	1	5	3	1	3	3	2	4	5	4	1	6	18	15	42	41	58	64	83	129	238	708	8093	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	1	3	1	0	1	2	3	3	5	4	5	5	3	17	26	1	3	0	2	1	1	2	3	3	4	9	6	2	1	3	2	1	9	9	6	3	9	17	20	38	41	71	73	92	135	242	799	7826	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	0	0	0	0	0	0	0	0	2	0	4	1	2	6	6	3	5	11	9	26	3	2	3	0	0	3	0	2	1	1	5	2	2	5	3	3	3	5	2	3	3	2	8	18	18	43	43	72	81	94	151	225	798	8195	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	4	2	0	3	1	3	5	8	6	8	5	9	14	27	2	4	1	2	0	5	3	2	3	4	4	3	3	0	1	3	3	4	1	1	2	7	5	8	15	22	43	55	61	79	80	130	270	780	8054	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	2	0	1	3	4	4	4	8	6	4	8	16	31	5	0	1	0	3	4	3	3	5	1	2	5	3	3	4	2	3	4	4	5	2	2	3	2	5	17	19	35	59	76	81	92	123	254	738	8085	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	1	1	3	6	6	6	4	8	5	14	11	24	3	2	0	3	0	2	3	4	2	0	1	6	2	3	3	3	6	2	3	4	2	5	3	4	5	7	19	24	31	55	86	73	85	151	246	751	7981	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	1	0	1	6	5	3	3	3	7	4	9	30	4	1	0	2	2	4	2	2	1	1	2	1	2	4	0	2	3	4	2	4	2	4	4	1	4	6	11	15	15	33	66	69	80	94	133	272	748	8201	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	1	1	1	0	2	3	0	5	3	2	6	7	10	18	20	3	2	0	1	2	3	2	3	2	0	2	2	0	2	2	1	1	5	3	3	5	2	3	5	5	6	3	6	11	19	27	57	89	71	76	152	249	826	7971	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	2	1	4	1	6	5	3	6	2	7	6	14	23	1	2	2	2	5	2	1	0	3	3	0	2	2	3	2	3	2	1	4	2	3	2	2	4	4	5	4	7	9	18	25	24	56	53	80	91	136	276	747	7949	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	0	0	1	2	4	5	5	8	1	4	2	10	15	23	1	1	2	1	3	2	9	4	2	1	2	4	4	0	1	5	5	3	1	3	2	4	2	4	3	4	6	3	3	4	25	28	35	59	60	64	117	133	258	738	8069	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	2	0	1	0	2	3	2	1	5	6	5	3	6	9	6	32	4	3	1	2	3	2	3	1	1	0	5	2	4	4	0	2	4	1	2	2	1	2	6	3	3	7	1	3	4	2	8	20	19	31	58	67	92	78	130	237	729	8160	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	2	1	1	1	2	8	5	4	5	5	11	11	27	7	2	3	0	3	0	2	4	2	1	4	3	3	6	2	4	6	2	2	0	0	4	4	4	0	5	1	4	4	4	5	7	19	17	45	60	85	71	93	126	259	790	8061	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	1	0	0	0	1	0	0	0	3	3	3	2	4	4	3	5	2	9	24	2	2	3	0	3	0	3	4	2	5	2	2	5	4	5	5	2	3	3	5	1	0	2	3	3	2	4	7	1	5	9	4	9	12	22	38	54	62	86	100	145	277	778	8018	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	1	2	0	2	3	3	2	5	2	2	11	3	9	24	2	1	2	1	3	4	2	1	0	2	2	4	3	1	3	2	1	1	2	2	5	5	5	7	1	2	6	4	4	3	2	1	7	10	24	26	34	50	84	91	105	145	272	708	8045	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	1	0	1	4	1	5	3	5	9	8	11	27	5	2	2	1	6	1	0	4	0	4	2	4	1	3	3	3	4	2	1	2	2	2	0	2	3	3	4	1	4	0	3	5	3	5	7	11	21	37	61	69	84	80	127	253	752	7893	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	3	2	1	1	1	3	3	5	4	3	1	9	8	12	21	2	1	2	2	3	3	3	1	3	3	3	2	4	1	3	1	5	0	2	3	3	2	1	1	6	1	3	2	4	9	2	4	3	5	4	12	20	16	35	44	71	60	100	128	296	735	8225	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	1	2	0	1	2	5	5	7	5	3	4	13	9	23	7	2	3	3	5	0	4	3	0	2	3	2	4	3	3	3	1	0	2	3	4	1	4	2	3	5	1	2	2	2	2	4	4	2	4	3	11	16	26	36	58	66	77	92	158	267	754	7964	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	1	1	1	0	0	1	0	1	4	0	2	6	6	3	2	13	22	0	3	3	3	4	2	0	1	1	1	5	4	2	3	6	5	2	4	7	3	1	1	7	0	4	2	5	3	0	5	3	5	4	1	3	5	5	11	17	16	32	55	73	72	82	131	272	771	7981	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	2	1	0	3	1	6	4	1	6	1	1	3	6	9	13	21	3	1	3	5	1	5	5	4	1	2	5	0	6	3	5	3	0	2	1	0	2	5	2	1	6	1	3	3	1	3	0	6	8	6	3	2	2	7	5	16	27	34	61	54	78	99	134	265	735	7891	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	1	1	0	3	0	3	3	3	10	7	5	4	4	8	11	24	1	1	2	2	3	0	3	3	1	0	4	2	2	3	4	3	5	4	1	2	3	4	2	4	4	1	4	3	3	4	3	7	2	2	5	4	9	4	2	10	20	27	37	57	74	77	104	141	265	764	8045	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	1	3	1	2	4	1	5	5	3	4	7	6	9	21	3	2	0	2	1	2	0	1	5	2	3	1	3	1	6	1	3	4	2	1	6	5	4	4	0	1	1	3	2	4	2	4	4	4	3	4	3	4	4	6	10	11	21	31	69	68	85	100	142	269	719	7921	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	1	0	0	1	2	4	7	3	5	3	3	8	9	17	5	0	5	2	1	4	1	5	1	1	4	2	2	3	5	4	4	3	4	4	3	6	1	2	3	5	3	0	5	3	4	6	2	4	2	2	6	0	5	2	2	10	29	22	40	50	59	84	87	127	283	749	8035	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	1	2	3	3	1	7	3	1	2	4	8	6	23	1	1	2	1	2	1	2	0	1	1	1	3	4	5	1	4	5	4	5	2	3	4	4	4	0	4	1	4	0	5	3	1	0	6	5	5	7	5	6	3	3	3	4	23	20	34	59	58	75	86	161	251	744	8164	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	1	0	3	0	0	0	1	2	3	5	5	4	3	5	12	14	3	3	4	0	1	4	3	3	1	2	3	2	4	2	4	7	4	3	6	2	2	5	1	2	1	0	5	3	3	2	3	2	5	5	4	2	2	4	4	7	4	2	1	8	19	20	33	54	65	83	86	117	277	750	8118	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	3	2	4	3	8	8	1	3	4	13	22	6	0	3	2	2	2	3	2	2	4	2	1	3	3	4	5	2	0	2	1	2	3	2	4	5	4	3	4	2	4	5	2	1	4	3	4	6	4	6	2	3	7	4	3	7	19	23	43	52	77	67	98	145	276	727	7963	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	1	0	0	1	2	3	2	3	6	3	3	4	7	14	19	3	0	2	2	0	2	5	5	3	2	0	2	2	2	2	1	3	5	5	4	0	1	4	1	4	3	3	6	3	5	3	4	2	6	2	2	7	3	3	0	2	5	6	6	5	10	25	24	33	48	58	68	82	134	270	803	8152	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	1	0	0	1	0	2	0	1	1	1	3	7	3	3	2	3	6	9	10	3	1	4	1	4	5	3	4	3	0	1	3	0	1	1	1	4	4	0	1	6	2	2	1	2	1	1	3	5	0	4	1	2	1	3	8	4	1	3	4	0	3	4	4	4	6	7	25	29	42	52	83	62	112	132	242	774	7931	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	1	0	1	1	2	2	4	7	1	3	2	3	7	15	21	0	2	2	3	4	2	5	1	1	2	3	0	3	3	2	3	1	4	2	1	4	3	3	5	3	0	7	4	3	0	2	5	3	2	4	3	2	1	1	3	4	1	5	3	5	4	3	12	20	23	41	54	77	73	83	157	251	765	8227	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	2	1	2	3	3	3	5	4	7	20	1	2	2	4	2	5	2	4	1	0	3	3	4	1	1	2	1	2	4	1	3	3	3	3	2	4	4	3	3	5	0	3	1	5	4	6	3	2	3	6	5	2	6	1	5	4	1	4	10	20	23	22	41	77	67	115	135	256	792	7922	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	1	1	3	2	2	3	1	7	4	4	2	9	12	12	4	3	2	2	2	2	0	1	0	2	1	2	1	2	3	2	2	3	7	1	1	1	0	6	2	2	2	2	2	4	2	6	3	0	3	7	4	4	2	4	3	4	3	3	3	3	6	9	7	13	12	26	26	70	77	94	91	144	261	757	7979	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	1	1	0	1	0	0	1	0	0	4	1	1	4	4	5	3	1	5	8	21	2	1	2	3	2	3	2	0	2	3	5	0	3	8	2	2	4	3	1	4	2	4	5	1	4	1	4	1	6	7	4	1	2	3	3	1	3	2	6	3	1	4	2	1	0	5	4	1	6	5	10	19	18	29	56	79	81	107	127	272	734	8031	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	1	0	0	1	2	2	3	2	1	3	4	4	5	5	11	18	2	3	1	1	2	3	5	3	5	2	1	0	3	2	4	0	2	1	3	2	3	5	2	1	2	2	5	2	6	5	6	2	1	2	3	3	3	6	0	2	1	4	1	4	4	3	5	2	5	6	4	6	20	22	27	40	71	78	81	119	238	728	8078	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	1	0	1	2	1	2	3	3	2	0	6	6	4	13	4	0	2	1	3	4	4	3	2	1	3	2	0	9	3	4	2	2	3	1	3	5	1	5	2	3	1	2	0	2	1	2	3	2	5	4	2	3	3	5	2	8	2	1	4	3	4	4	1	4	1	5	10	17	22	39	67	64	68	97	131	235	807	8066	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	1	0	0	0	0	1	2	0	1	2	3	3	4	4	1	4	9	4	8	16	0	1	0	3	0	5	3	2	2	3	5	4	2	1	2	2	2	7	4	3	0	4	3	5	2	3	1	4	2	7	2	5	6	5	1	2	2	5	4	3	1	0	3	3	4	5	3	6	4	4	5	8	6	9	24	24	35	73	57	82	82	143	303	809	8040	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	2	0	0	1	0	0	0	2	0	5	5	4	1	1	1	3	11	12	4	2	2	3	2	2	2	2	3	2	1	4	2	3	1	4	0	1	3	4	1	3	3	5	3	3	2	2	3	5	7	2	3	2	3	2	4	6	1	2	3	1	1	1	3	3	4	0	4	6	3	1	6	10	4	20	22	42	61	63	81	90	130	267	740	7838	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	0	3	4	4	5	3	2	2	4	6	6	13	2	2	3	1	2	3	3	2	3	2	3	3	1	3	4	2	6	1	3	0	1	2	5	2	1	2	4	4	3	6	0	3	0	5	2	0	4	3	4	3	1	2	3	2	1	3	1	4	3	5	2	2	3	3	9	9	19	13	44	53	73	67	93	148	261	709	8042	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	0	1	2	5	2	1	2	3	4	4	5	18	2	2	1	1	1	6	1	2	0	3	1	0	1	6	2	2	1	3	2	5	1	1	2	3	3	2	5	5	1	3	1	3	1	3	7	1	1	1	1	3	3	2	1	3	5	3	3	6	3	1	4	6	4	8	3	9	7	16	24	42	50	72	78	100	150	266	801	7894	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	1	3	1	2	0	0	0	4	2	4	4	7	8	10	2	3	2	0	0	3	2	2	2	5	1	2	2	1	3	3	5	1	2	3	3	6	2	1	3	3	4	3	3	5	5	6	1	1	3	2	4	4	2	2	3	2	4	4	6	4	3	2	3	2	4	1	6	1	3	9	9	8	24	18	42	64	62	76	98	135	304	734	8171	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	1	1	1	1	1	2	2	3	2	0	5	9	8	1	4	2	0	2	1	2	0	1	0	0	2	2	1	2	3	0	6	1	3	2	2	3	1	3	3	2	3	1	5	5	2	1	6	5	3	3	2	2	3	5	2	1	1	2	3	6	2	7	4	8	0	1	0	2	2	3	3	6	23	18	44	61	89	73	101	122	255	739	8155	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	1	0	0	0	2	3	3	2	1	5	8	5	9	14	1	1	3	2	3	3	1	1	2	6	1	1	3	0	4	4	4	5	4	1	3	2	2	4	4	3	4	1	3	8	2	5	2	4	2	3	2	3	1	3	3	5	2	4	5	3	3	3	1	5	5	5	3	4	5	4	3	7	3	6	16	24	38	52	68	86	105	144	271	791	7943	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	2	0	0	0	3	2	6	3	5	1	3	7	13	2	3	0	1	0	0	1	0	1	1	6	1	2	3	1	1	3	5	4	3	1	2	1	1	2	1	2	2	6	5	0	1	5	2	5	3	3	0	0	3	4	3	3	1	3	2	3	4	5	6	2	3	3	9	3	3	4	2	0	3	7	19	16	32	54	72	90	107	154	243	787	8117	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	1	1	4	0	4	0	5	1	1	7	12	2	3	0	3	1	2	2	5	5	3	3	3	2	1	1	2	2	2	1	3	3	2	1	1	3	2	2	4	6	1	5	1	5	3	3	3	4	2	1	2	3	3	4	1	4	1	5	4	2	3	7	4	3	9	3	4	5	4	4	8	5	5	18	20	27	46	60	74	95	140	280	726	7993	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	3	2	1	7	6	1	2	2	3	7	20	0	0	2	1	4	3	1	3	2	2	3	3	0	2	4	3	2	0	5	4	4	4	5	4	0	5	2	5	2	3	4	0	3	7	1	0	8	4	6	3	3	4	2	4	3	6	2	1	5	5	2	4	5	2	1	1	1	5	2	4	5	6	15	19	24	42	56	93	80	93	140	251	730	7903	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	2	1	0	0	0	2	5	2	2	2	1	6	8	16	4	4	3	0	5	2	1	3	3	0	3	0	0	3	2	3	1	3	2	2	3	3	1	2	4	2	5	4	2	4	2	2	2	2	1	5	3	1	4	4	5	2	1	6	3	4	4	3	6	2	2	3	3	4	5	4	6	4	4	3	3	6	5	11	16	31	36	63	59	80	85	127	257	769	7878	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	0	0	2	1	1	1	1	4	3	4	7	5	9	9	1	1	5	4	2	1	2	1	2	0	1	3	0	4	3	2	3	4	3	1	1	2	2	7	1	2	6	2	3	8	5	2	3	4	2	4	3	2	0	6	1	3	4	6	2	5	3	7	6	3	3	3	2	2	2	3	2	3	2	1	2	8	5	5	12	22	25	36	42	65	90	98	122	283	763	7904	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	4	0	1	2	2	4	2	8	6	4	10	2	3	0	1	4	3	1	3	2	3	2	1	1	6	3	4	0	2	2	4	5	3	0	2	1	4	4	2	0	3	3	0	2	6	1	1	1	7	2	1	0	1	4	8	5	3	7	2	7	2	4	3	0	4	3	5	4	7	5	5	8	6	5	5	4	9	13	23	39	81	72	77	103	133	269	737	8032	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	1	1	2	0	4	2	3	3	1	3	4	6	9	5	1	1	2	0	1	1	3	3	1	5	3	1	0	3	3	2	3	1	4	8	2	1	1	3	6	5	2	3	5	6	4	1	1	5	4	3	4	3	4	2	2	4	0	6	1	2	2	5	2	2	3	2	6	1	6	2	5	1	3	1	7	7	5	8	4	10	20	21	32	55	73	70	105	143	275	749	7990	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	1	2	1	9	3	4	2	2	2	2	3	7	1	2	4	1	1	0	2	2	4	2	3	2	1	1	1	7	5	4	1	2	2	4	1	3	6	1	1	2	3	3	1	2	3	5	2	5	3	4	2	3	3	3	6	3	2	1	3	1	2	5	6	1	2	4	1	4	7	3	1	3	3	4	1	3	1	7	8	9	19	24	27	62	70	67	109	150	282	767	8037	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	1	2	1	2	2	3	2	2	1	6	7	5	14	2	2	3	2	0	4	2	0	1	3	1	1	1	2	2	1	3	1	4	7	2	3	0	3	4	5	0	3	2	4	0	1	4	4	1	4	3	2	4	3	0	3	3	3	1	0	3	4	3	4	5	0	1	6	3	1	5	2	4	3	3	5	5	5	1	7	3	11	6	22	24	31	63	61	80	86	145	262	788	7969	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	2	1	0	1	3	3	2	5	3	1	0	3	5	9	2	1	3	0	2	2	0	0	0	3	2	0	3	2	2	2	1	2	2	3	3	3	2	2	3	4	3	3	2	4	4	2	4	4	8	2	1	2	4	2	2	6	4	5	3	4	4	7	4	2	5	3	5	2	3	4	4	2	4	3	5	4	2	4	4	3	4	7	3	7	21	25	27	56	80	78	99	138	280	777	7760	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	1	0	1	0	2	0	2	2	1	4	1	3	7	18	5	4	1	0	2	2	1	1	2	1	2	1	0	1	2	3	2	2	2	5	3	2	0	1	2	3	2	3	5	3	4	5	1	4	4	3	6	4	3	3	4	2	4	1	2	0	8	4	2	5	6	0	3	4	0	2	4	4	5	6	6	4	1	3	6	3	4	1	11	4	9	20	30	32	57	74	74	95	149	264	773	7919	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	1	0	0	1	1	3	2	1	2	2	5	13	1	3	2	2	4	2	1	1	1	4	2	2	0	1	1	3	2	2	2	3	2	1	2	2	7	4	4	2	4	1	3	2	1	0	2	2	4	6	2	3	0	4	2	2	3	5	3	5	0	1	2	0	4	0	2	4	4	3	3	2	5	6	1	5	3	3	2	4	2	6	4	9	12	22	30	50	66	74	101	155	266	782	8084	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	2	0	0	0	3	1	3	2	3	2	1	4	7	4	4	13	2	3	1	1	6	2	2	3	1	0	2	3	1	4	0	2	2	4	5	4	2	2	2	3	4	7	1	2	3	3	2	4	1	3	2	1	3	6	1	2	5	5	6	3	5	6	4	3	4	4	1	4	3	4	4	7	5	3	1	3	5	5	2	3	6	3	2	5	5	4	3	8	9	23	20	28	45	63	63	99	128	279	798	8028	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	1	3	3	4	5	4	6	4	3	5	10	1	1	0	2	1	4	0	0	4	1	2	1	5	0	2	4	3	3	1	4	2	3	5	4	2	4	3	3	5	6	2	2	4	5	3	2	3	8	4	2	3	4	1	3	5	2	1	3	1	8	2	3	2	5	0	2	1	1	5	5	4	4	2	0	7	3	3	7	4	5	4	3	6	12	23	20	43	49	84	74	80	147	262	743	8067	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	1	2	1	1	5	2	4	2	4	8	11	2	1	3	3	0	3	1	0	1	0	1	2	4	4	1	5	2	2	3	1	3	3	3	3	5	4	5	2	1	2	2	4	4	1	3	6	1	3	3	4	2	2	3	4	3	3	1	2	2	4	5	6	3	5	2	3	2	3	3	1	2	4	2	7	4	5	3	6	8	4	4	7	6	9	8	17	25	34	57	65	78	114	152	253	740	7951	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	1	1	2	2	2	1	5	5	9	7	1	2	1	3	4	4	0	3	1	1	1	1	3	2	3	0	8	3	2	1	1	2	2	2	0	4	2	1	3	2	1	2	2	0	6	2	2	1	2	3	2	4	2	1	5	2	3	1	3	4	1	5	2	2	4	2	3	4	3	6	1	5	8	3	3	2	2	6	2	5	3	6	7	3	4	11	23	20	49	49	54	75	89	154	269	753	7803	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	0	0	0	0	0	0	1	3	0	1	1	0	2	4	1	3	5	5	10	8	1	2	1	1	1	2	3	1	1	5	1	3	0	0	3	2	0	2	7	0	1	1	3	2	0	1	4	6	3	1	3	1	3	1	4	3	5	4	3	1	5	2	0	6	5	1	4	4	7	2	4	3	4	2	2	3	3	2	3	2	4	12	5	4	5	1	5	1	8	3	1	2	3	3	6	2	8	12	31	33	44	48	78	97	152	251	771	8044	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	0	0	0	0	1	4	2	2	1	2	3	3	7	13	2	1	3	1	4	4	3	0	1	2	1	1	3	5	5	2	0	1	3	1	0	2	3	1	6	1	0	5	5	1	2	1	0	1	3	3	2	3	4	4	2	1	4	3	4	0	6	4	1	4	1	3	1	4	6	2	7	1	5	1	5	1	3	11	3	5	5	4	0	5	12	5	5	4	3	8	6	8	12	22	27	63	62	67	96	130	256	804	8099	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	1	1	6	4	2	1	4	2	3	7	14	2	0	2	2	1	1	3	3	2	2	3	1	0	0	1	1	2	2	3	1	0	3	0	4	0	2	2	0	2	3	2	8	4	5	4	6	5	4	2	0	1	5	7	3	6	6	2	5	4	3	3	2	2	3	3	2	6	1	3	2	1	4	4	5	3	1	4	5	5	2	3	6	4	2	5	5	5	6	11	20	25	42	65	62	68	102	140	266	749	7992	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	2	1	4	0	1	0	1	3	2	6	3	10	3	2	2	2	0	2	1	0	2	3	0	3	2	1	0	2	1	1	1	2	0	3	4	3	5	5	5	4	3	4	1	1	1	5	3	4	3	3	3	5	5	3	1	3	3	3	5	4	2	1	3	4	4	2	4	6	5	4	2	4	4	2	5	2	3	1	9	2	4	5	2	3	2	5	4	10	8	5	2	9	16	20	26	57	78	73	104	127	260	765	8027	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	1	2	0	4	3	4	1	3	1	1	8	3	0	0	0	2	0	1	2	2	2	3	1	2	1	1	4	0	2	2	0	3	3	2	2	4	0	1	2	1	1	2	3	2	1	2	3	5	3	2	5	3	2	5	3	3	1	2	6	0	4	5	6	4	5	1	2	0	1	4	6	6	3	1	1	2	3	4	5	0	2	6	1	5	9	4	3	2	2	4	6	9	24	30	37	63	61	78	107	128	266	751	8004	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	0	3	1	3	2	3	3	1	2	3	2	12	2	2	2	1	1	2	0	6	4	0	3	2	0	1	1	4	0	0	2	3	7	1	1	1	2	6	4	7	2	1	1	3	2	5	4	2	4	5	2	6	6	7	3	4	4	3	0	5	1	4	4	2	1	2	1	2	1	3	1	4	2	2	0	4	4	4	4	2	1	5	2	3	4	7	7	3	6	4	5	6	9	7	24	27	32	57	70	71	86	145	272	781	7967	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	4	1	0	2	3	0	3	4	3	6	10	2	1	1	3	2	1	1	1	2	1	1	4	1	2	1	3	2	2	0	1	3	0	2	2	1	1	1	2	4	1	5	1	2	3	1	4	2	5	2	2	1	6	2	4	3	4	5	5	8	3	2	5	2	4	3	7	3	6	3	4	6	5	4	6	7	4	3	6	2	1	3	6	4	6	2	7	7	5	5	6	10	4	7	19	23	43	56	74	67	84	148	263	761	7999	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	1	1	2	3	1	5	1	4	2	13	4	1	3	3	4	1	0	2	3	0	2	3	4	4	1	2	2	4	2	0	5	2	2	1	1	1	3	0	4	2	6	3	1	7	1	6	6	1	5	0	4	4	2	2	4	2	3	0	5	7	1	1	4	0	9	3	1	4	1	6	8	6	0	7	5	7	3	2	5	3	5	3	3	3	4	1	6	5	7	5	6	6	8	9	15	26	39	70	78	79	93	144	273	741	8072	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	3	0	0	2	2	0	1	1	4	1	2	5	4	1	1	2	0	2	1	2	1	1	5	3	1	1	2	2	3	1	2	0	0	1	4	1	2	2	2	2	2	2	1	5	7	3	3	2	2	4	6	3	4	2	7	4	1	5	3	3	7	1	3	1	2	3	1	4	4	5	6	1	3	5	5	4	7	2	3	2	2	2	5	2	5	5	4	1	6	3	8	4	6	10	1	7	7	8	18	18	32	59	74	63	106	137	242	762	7928	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	3	1	3	1	1	4	0	1	3	7	8	3	1	3	3	2	2	1	1	0	3	2	0	4	2	1	0	3	2	3	4	5	2	1	2	1	2	1	1	0	1	5	3	2	5	6	2	3	2	2	1	4	4	4	6	6	5	8	5	4	5	3	3	10	6	3	2	5	0	4	4	3	0	3	3	5	1	2	5	5	3	1	3	3	4	4	2	5	5	9	5	4	2	6	1	4	9	26	22	25	58	73	73	88	161	279	812	8017	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	2	0	0	0	0	2	2	1	1	4	3	3	5	3	11	3	1	1	0	2	4	0	1	1	0	3	0	1	3	3	2	1	0	0	1	4	0	2	1	0	0	2	1	3	3	0	2	3	4	2	1	1	2	1	2	5	6	5	2	3	3	0	3	2	4	8	1	7	4	1	3	2	6	3	7	3	3	5	2	5	4	3	2	2	7	3	5	4	7	4	4	4	3	3	5	8	6	7	3	6	3	9	26	19	38	51	73	72	83	134	254	784	7968	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	2	2	1	0	3	2	3	0	0	4	2	10	1	1	1	1	1	4	1	1	1	2	1	2	2	2	5	1	2	3	4	5	4	0	1	3	1	2	5	2	5	2	1	5	1	5	6	2	2	3	3	5	1	5	2	2	3	1	0	6	2	3	4	3	5	0	2	3	7	4	4	3	5	7	2	3	2	2	7	3	3	6	4	7	4	4	2	4	4	2	4	5	4	4	6	3	4	8	7	9	19	23	28	71	57	75	73	140	258	783	7918	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	1	0	2	2	2	1	1	3	1	5	4	13	4	2	4	2	4	1	1	1	2	3	2	2	0	4	0	3	1	1	4	1	1	1	1	1	2	2	4	2	3	2	0	1	4	5	3	5	0	3	2	4	4	3	4	5	3	1	6	4	2	2	7	4	1	5	5	6	1	7	0	2	4	1	5	6	2	0	1	3	5	7	3	2	4	2	4	4	7	4	8	1	2	4	4	3	5	7	4	5	6	14	20	36	56	60	79	80	120	281	760	8056	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	2	0	1	0	0	0	1	1	3	0	2	0	1	4	2	5	8	0	0	1	1	2	2	0	0	1	5	4	0	5	1	1	0	4	4	2	2	1	2	1	1	3	2	2	2	1	2	0	0	3	3	1	3	2	5	7	0	1	1	2	2	4	5	2	2	0	5	4	3	4	3	4	3	5	1	5	5	5	3	6	5	4	2	3	4	4	1	4	1	6	2	3	2	1	5	5	5	5	7	5	1	1	3	6	7	3	12	20	24	28	60	78	57	85	147	278	730	8034	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	1	0	0	1	0	1	1	1	3	0	1	1	7	4	3	2	0	1	2	0	1	4	3	3	2	1	1	1	1	3	2	1	2	3	1	0	2	2	3	1	3	5	0	2	1	1	2	3	3	1	2	4	0	2	2	4	0	1	3	6	2	2	5	3	1	6	2	6	4	5	4	2	5	4	5	5	4	3	1	2	4	5	2	3	7	5	3	1	2	4	3	1	5	5	2	2	4	2	6	3	7	8	3	7	15	7	13	20	26	39	66	67	69	104	155	284	819	7994	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	2	5	2	2	1	2	1	2	3	7	0	1	1	2	3	0	1	3	1	2	1	1	0	1	4	0	1	2	3	4	2	3	0	3	2	3	2	2	2	3	3	3	0	4	3	3	5	4	4	4	1	3	4	5	0	4	1	3	1	1	0	2	4	4	3	5	3	5	2	4	5	5	2	1	4	4	7	2	4	5	1	3	6	1	3	3	7	2	6	3	4	6	5	3	6	2	2	1	3	8	11	5	20	26	33	48	68	74	89	135	273	755	8051	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	1	1	1	1	2	2	3	1	1	2	4	6	9	2	1	0	0	1	2	0	0	1	2	1	0	3	1	3	5	3	3	2	0	2	2	5	1	3	1	6	1	2	1	1	3	1	3	1	2	2	2	3	5	3	2	1	5	3	6	4	2	6	3	4	5	2	2	4	5	5	5	4	3	6	5	1	1	1	1	3	4	5	7	1	3	6	3	2	2	5	3	6	3	5	2	6	6	7	1	7	6	8	4	1	8	12	20	24	34	54	78	69	89	133	285	811	7842	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	1	1	0	1	1	2	2	2	4	0	1	0	7	5	3	0	1	1	2	0	0	2	2	0	4	1	1	3	0	1	2	3	1	2	1	4	2	4	5	4	3	0	0	2	4	2	0	4	3	6	1	5	3	2	1	4	5	3	4	3	3	5	3	1	3	2	4	2	5	2	3	2	1	3	2	3	2	7	4	4	1	3	5	3	4	3	4	7	1	6	2	1	3	1	2	2	5	2	2	5	3	4	4	3	5	6	7	17	21	20	45	52	63	85	97	142	302	692	7977	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	1	0	0	0	1	0	3	0	3	0	4	4	0	3	5	1	0	2	2	2	2	1	0	1	1	1	1	1	1	0	2	0	0	5	3	1	5	3	1	5	3	2	2	1	4	2	5	2	2	3	5	3	4	2	5	0	2	3	3	2	1	6	6	2	5	1	1	4	5	1	4	3	5	5	4	3	3	2	5	1	1	2	6	1	1	2	2	5	4	4	3	4	5	6	5	5	7	4	1	2	2	3	5	3	5	3	3	4	7	12	15	26	28	48	66	83	71	134	257	784	7817	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	2	1	2	0	2	2	2	2	7	9	1	3	1	0	1	1	1	0	3	1	2	0	2	3	1	3	4	3	1	3	1	3	3	2	1	8	3	1	4	1	2	3	1	4	2	1	3	1	2	0	3	2	5	3	3	4	4	3	3	5	4	5	6	2	2	1	5	4	3	5	4	2	3	4	5	3	7	3	2	3	3	1	5	2	5	4	4	2	7	3	2	3	2	3	2	3	2	5	4	4	4	4	8	6	8	13	26	33	47	55	50	91	111	153	249	745	7854	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	2	0	1	1	0	2	1	2	3	4	1	0	2	2	2	2	3	1	1	1	2	2	0	1	2	1	1	1	0	2	3	0	1	0	1	1	1	4	3	3	2	0	3	2	2	1	3	1	4	2	1	2	3	3	3	0	5	6	3	4	2	1	6	4	2	2	3	4	8	2	2	3	3	3	2	2	5	2	3	0	8	3	2	1	3	2	1	1	2	4	4	1	5	4	6	3	2	2	2	5	1	1	4	3	10	4	4	7	6	3	6	10	21	20	29	62	61	71	92	146	276	774	8013	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	1	0	0	0	0	0	1	0	0	1	0	1	4	4	2	2	3	2	6	9	2	1	1	3	0	2	3	0	2	1	1	0	0	0	1	1	4	1	4	2	3	3	0	0	2	2	2	0	4	3	1	2	1	0	6	0	2	3	3	3	2	4	4	3	4	1	2	5	3	3	2	1	5	8	1	2	3	1	1	2	3	4	6	3	2	5	4	2	2	3	4	2	5	6	5	1	6	4	4	2	1	1	4	7	6	1	5	3	4	3	2	7	2	8	3	4	8	12	22	26	34	59	68	81	83	127	270	770	7726	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	1	0	1	3	1	2	5	0	0	4	2	3	9	1	2	0	1	2	0	1	1	2	1	1	0	1	3	0	4	2	0	2	0	1	1	1	0	2	2	3	2	3	2	2	2	3	3	0	2	1	5	3	5	6	5	5	4	4	3	3	3	3	4	6	3	3	3	3	1	3	2	2	7	6	5	6	3	4	9	5	6	2	5	2	5	4	3	5	3	3	1	6	6	1	5	6	5	3	4	8	1	2	4	7	2	4	8	4	6	6	11	8	17	27	31	54	77	74	98	137	264	773	8021	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	1	1	0	1	1	3	3	2	2	0	3	1	6	5	4	1	1	0	0	0	2	0	2	1	0	2	2	1	1	3	1	3	0	0	2	0	2	3	1	0	1	0	3	5	2	2	2	2	2	1	3	4	2	3	1	0	4	5	4	0	0	5	2	1	3	2	1	3	6	4	5	6	6	4	2	2	3	7	2	5	4	4	4	6	2	2	2	7	1	2	5	2	3	1	4	0	4	8	4	1	4	4	5	5	1	4	6	5	8	8	2	7	6	10	16	27	38	70	74	60	103	143	278	837	7973	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	1	0	0	0	0	0	0	1	5	0	0	5	2	2	7	1	1	2	1	1	3	0	0	1	1	3	0	1	5	3	1	5	2	2	2	1	2	3	0	2	2	0	5	3	4	4	4	2	2	2	2	2	5	2	4	1	3	6	2	7	7	3	2	4	0	4	1	2	3	3	4	2	1	1	3	2	1	5	6	2	3	0	4	5	6	4	3	3	3	8	0	1	4	5	3	2	4	8	3	4	1	3	4	4	3	3	8	3	4	6	3	7	4	8	3	8	16	18	50	50	83	73	96	137	284	760	7917	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	0	1	1	1	1	4	3	0	1	2	1	4	4	8	0	0	1	1	3	3	0	0	0	1	3	1	1	0	4	3	1	2	1	0	0	0	6	3	1	0	4	2	1	2	1	2	1	4	1	0	3	1	4	1	3	0	1	4	1	6	1	1	3	3	7	5	6	3	4	1	3	5	1	3	6	5	2	6	4	2	1	6	2	2	4	2	5	2	1	4	4	4	1	3	3	1	4	2	2	2	4	1	6	4	5	4	2	4	6	2	6	3	7	8	7	13	20	33	32	46	64	75	84	142	279	777	7998	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	1	1	2	1	5	2	3	1	3	8	1	1	0	0	2	0	1	1	0	3	3	1	1	3	1	1	0	0	3	1	0	5	2	1	0	4	3	3	3	1	5	1	1	1	3	7	2	0	6	4	3	3	2	4	0	3	1	2	6	1	1	3	2	2	4	5	3	5	2	3	4	7	2	8	3	5	5	2	6	6	5	7	6	3	1	1	4	6	2	3	3	3	6	2	3	3	1	3	3	1	7	3	2	4	3	4	7	5	3	4	4	8	10	28	22	35	52	62	72	93	130	254	772	8094	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	1	0	1	4	1	2	2	0	3	2	1	8	4	3	0	0	2	1	2	1	1	1	1	0	1	0	1	2	2	2	2	3	1	1	1	1	3	1	1	0	2	1	2	3	3	4	2	2	1	2	1	2	1	3	6	3	5	4	3	1	8	4	5	4	7	2	3	6	4	5	5	5	5	7	2	2	4	7	7	4	3	5	4	0	9	3	2	3	3	8	7	4	0	4	5	6	4	6	7	5	3	2	2	4	10	4	4	3	5	4	3	6	9	5	10	8	20	21	38	49	60	82	88	157	274	753	7989	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	1	2	0	0	0	1	0	2	1	0	0	5	2	12	3	1	3	0	1	1	0	0	4	0	0	1	2	3	0	2	0	3	3	1	3	2	2	3	1	0	3	2	1	1	3	3	3	1	2	6	4	4	1	4	2	1	2	3	5	1	5	1	4	3	5	2	1	6	3	5	3	2	2	3	7	2	4	4	4	4	2	2	8	2	5	2	2	3	5	4	6	7	3	4	3	2	6	5	3	3	2	1	3	3	3	4	2	3	2	6	6	7	3	8	6	11	7	11	19	15	28	39	57	84	74	87	144	287	764	7850	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	2	2	1	0	1	3	2	1	1	2	3	0	2	1	3	1	2	1	0	1	2	2	3	0	0	1	2	1	1	1	1	0	0	2	2	1	1	1	0	4	1	3	3	2	2	3	4	2	1	0	1	0	2	1	2	6	3	2	3	6	4	3	8	3	2	1	1	2	6	4	4	4	5	4	3	4	5	2	2	2	6	3	6	2	4	3	5	7	4	5	5	2	1	2	4	2	6	1	6	3	3	6	2	6	2	6	2	5	6	5	9	5	4	4	8	5	7	18	21	34	57	55	69	97	150	269	774	7884	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	0	0	0	0	1	1	3	2	1	3	3	2	7	9	0	0	1	3	2	0	0	1	1	2	0	0	1	1	2	0	0	0	1	4	0	1	1	0	2	1	0	3	0	3	3	6	1	2	2	0	3	2	3	1	0	2	4	3	4	4	2	3	2	0	1	3	4	5	4	6	5	0	2	4	5	6	4	4	3	4	7	3	2	4	5	5	6	3	4	2	5	2	5	5	6	4	4	4	2	1	5	2	1	3	2	6	5	1	3	3	7	4	10	5	6	4	4	2	7	6	11	11	24	43	64	70	88	87	130	283	796	7926	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	1	1	2	2	3	3	2	3	0	4	2	1	0	4	1	0	0	2	0	0	0	2	2	2	2	1	0	1	3	2	2	0	1	1	2	3	2	0	4	0	3	1	0	1	0	4	3	1	3	1	5	3	3	5	3	1	3	4	2	3	5	2	5	3	2	5	2	5	0	3	4	2	4	5	4	2	4	4	6	5	3	3	4	7	2	5	5	2	5	1	2	4	1	1	4	4	7	2	1	2	2	3	4	2	6	3	4	2	5	4	2	2	3	9	4	8	7	11	33	16	29	59	77	81	101	147	309	789	7915	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	1	0	1	1	1	2	1	3	4	6	2	9	2	0	1	0	0	0	0	3	1	0	0	3	2	1	0	2	1	0	1	0	1	5	3	0	3	0	3	1	2	1	3	1	3	1	4	2	2	1	1	2	2	2	2	5	6	1	3	0	2	1	1	2	2	0	6	3	1	2	4	2	2	1	4	3	4	7	5	3	3	1	2	6	8	1	2	2	2	3	3	4	2	2	6	5	5	1	1	2	0	4	3	1	9	4	4	7	2	2	5	5	3	6	8	2	10	4	5	7	11	10	20	43	53	73	78	103	159	269	769	8068	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	1	1	1	1	1	2	1	0	2	4	3	5	1	0	1	1	0	0	1	1	1	0	1	4	1	2	1	4	1	0	3	1	0	4	4	3	1	1	2	1	1	0	0	2	2	2	3	2	1	2	2	1	2	2	4	3	2	1	1	4	4	6	5	1	1	4	3	6	4	6	3	3	0	3	6	5	3	4	3	5	4	5	2	3	3	3	6	6	2	6	4	2	4	4	6	4	4	4	0	6	2	3	5	0	7	4	3	4	1	6	2	6	4	5	6	9	7	5	5	6	3	21	20	28	32	48	51	56	107	150	296	758	7915	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	1	6	1	3	0	0	3	0	3	5	4	1	2	0	1	0	0	1	0	4	0	0	2	2	1	1	2	2	0	2	1	1	2	1	1	2	0	1	0	1	4	2	0	5	4	2	2	4	1	1	1	2	2	6	0	5	3	4	5	4	3	1	4	2	3	3	1	0	3	0	2	4	2	4	5	3	4	4	6	6	5	3	4	5	3	4	2	8	5	5	2	4	2	4	3	4	2	4	3	0	2	3	4	3	7	6	8	7	3	6	3	3	4	4	6	6	3	4	8	6	14	25	20	33	47	62	82	91	126	278	807	8031	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	1	0	0	0	1	2	2	1	0	3	0	3	2	0	8	2	0	2	1	2	0	0	2	1	0	2	2	2	0	2	0	2	4	2	2	4	3	2	0	2	2	1	0	2	1	1	0	3	2	1	3	1	0	3	3	1	2	1	2	3	0	0	1	2	3	0	0	4	4	2	1	6	2	4	2	8	3	5	3	3	3	2	3	0	3	3	7	1	6	4	4	4	3	3	2	4	2	5	3	4	5	4	1	1	1	3	2	1	5	1	2	1	2	2	6	0	3	6	6	4	6	6	3	2	4	11	15	20	22	34	61	48	58	109	141	247	727	8031	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	1	0	0	0	1	1	0	0	1	2	3	0	1	2	2	3	1	4	8	3	1	1	0	2	2	1	1	1	0	1	1	2	0	4	1	1	2	3	1	2	0	0	1	2	3	1	1	3	0	1	3	1	2	1	3	0	0	1	5	3	1	0	6	4	2	4	0	5	1	1	3	0	6	2	2	0	3	4	4	6	5	4	1	0	5	4	2	6	4	1	4	4	6	4	5	5	5	7	8	4	3	4	7	6	4	1	1	3	3	1	6	2	2	3	3	1	5	2	3	4	1	2	4	6	6	5	1	2	7	9	11	8	18	24	29	38	71	75	93	143	272	763	7951	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	1	2	0	4	4	2	0	1	3	2	10	2	1	2	0	0	1	0	1	0	0	0	1	1	0	1	4	3	1	1	1	2	1	1	1	1	2	2	1	4	4	1	0	2	2	2	1	0	3	1	2	1	5	5	5	4	5	1	6	3	1	4	2	2	3	2	3	5	8	4	2	3	2	9	5	3	3	3	3	2	3	3	3	3	3	3	4	3	2	4	6	2	6	3	2	8	2	4	0	5	5	3	4	3	5	5	7	6	4	2	2	6	5	5	4	4	3	3	5	4	6	4	6	7	9	23	25	41	65	69	77	99	121	253	748	7832	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	2	0	0	0	1	2	0	5	1	4	2	1	1	4	3	1	1	2	1	0	2	0	1	0	4	2	0	0	2	2	3	2	1	0	3	3	2	5	2	0	1	2	2	0	2	0	2	0	1	2	1	2	4	2	2	2	5	1	2	3	3	3	1	2	3	3	3	2	2	0	5	4	2	0	4	3	2	2	6	2	7	5	6	5	2	5	2	3	4	6	4	4	3	0	3	5	6	5	3	2	2	2	2	2	4	5	4	4	5	4	1	4	5	2	2	8	3	4	2	4	9	6	3	9	6	8	5	5	8	16	19	22	34	61	68	73	91	144	294	794	7929	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	1	0	2	1	0	1	0	0	3	1	3	4	1	3	2	2	2	1	0	1	1	1	0	1	1	0	0	1	3	3	0	1	0	3	1	2	1	2	3	1	1	1	0	3	1	0	3	0	1	3	4	1	2	4	2	2	2	1	2	3	0	5	1	2	3	3	1	3	1	2	6	3	3	5	2	3	4	8	5	2	0	6	0	3	2	4	4	5	1	3	6	6	5	4	2	3	4	2	3	6	8	1	6	6	2	3	4	4	3	3	1	2	5	6	4	8	3	8	4	4	1	6	10	6	5	5	5	8	22	18	38	70	75	58	100	155	289	771	7817	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	2	1	2	2	1	0	5	2	5	0	0	0	3	0	2	2	1	2	2	0	2	1	0	3	0	1	1	0	2	1	1	0	0	1	1	1	0	1	1	2	5	3	0	3	2	0	1	1	3	1	2	2	4	1	0	0	4	2	3	2	3	1	0	3	0	2	1	1	2	2	4	1	4	6	2	3	1	1	3	3	4	5	4	2	7	3	2	4	7	7	4	4	5	6	6	1	3	1	2	3	4	3	5	3	1	2	6	4	2	2	3	3	4	2	9	3	3	2	2	4	4	6	7	10	5	6	15	23	39	57	74	71	100	131	294	769	8030	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	1	2	1	0	0	1	1	0	1	1	4	1	4	2	1	2	2	1	0	1	2	2	1	2	2	3	1	1	0	1	0	0	1	0	2	1	3	2	0	3	0	2	2	1	3	3	5	1	4	2	2	6	4	4	0	2	3	5	5	2	3	3	5	2	8	2	4	2	3	7	2	1	5	5	6	7	2	4	5	2	3	4	7	5	4	3	3	5	5	3	4	7	6	0	8	7	4	0	5	2	5	0	6	5	3	3	2	4	7	1	2	1	2	3	6	1	6	1	4	3	6	5	1	4	3	8	3	14	7	23	17	33	50	80	75	84	139	257	834	7841	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	1	2	3	2	3	4	1	2	3	5	1	0	4	2	2	0	1	0	2	1	1	0	4	0	0	1	3	1	1	2	0	3	4	1	0	1	1	1	0	0	6	2	1	2	1	2	1	1	3	2	0	2	2	2	0	1	2	5	2	4	2	1	3	4	3	3	2	1	5	2	3	3	5	4	2	5	4	6	5	1	1	6	6	2	4	3	0	2	2	5	7	5	4	6	2	4	5	3	3	6	4	4	2	2	6	1	3	3	9	2	2	2	6	6	2	2	6	7	1	3	8	1	3	4	3	5	7	8	11	21	24	43	50	70	76	102	146	246	803	7916	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	1	0	0	0	1	1	1	1	2	2	3	2	4	7	2	3	1	1	1	2	1	0	1	1	2	1	1	1	0	0	0	1	1	0	2	2	0	2	1	2	2	2	2	1	3	2	2	2	2	3	1	1	3	2	3	1	1	1	2	0	2	1	2	1	3	4	2	3	5	2	1	1	0	2	3	4	4	5	2	6	4	3	6	0	3	4	4	2	2	4	5	4	7	2	7	4	5	2	3	5	5	5	5	4	5	5	2	6	4	4	3	6	7	5	4	0	2	6	2	2	3	1	2	3	3	6	8	7	5	6	5	7	8	9	23	20	36	54	73	90	90	150	268	770	8041	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	2	1	3	0	0	4	2	2	5	5	2	0	1	1	0	0	0	1	0	0	1	2	1	2	1	0	2	0	1	0	1	3	3	0	0	0	1	1	0	1	2	0	3	3	1	1	1	1	1	3	4	2	2	5	1	3	1	1	2	3	1	0	4	3	4	4	3	3	3	3	6	6	4	1	0	6	2	4	1	4	4	4	4	2	3	8	1	4	2	1	3	1	6	4	4	3	7	5	2	6	2	5	4	2	3	2	5	4	5	1	3	4	5	6	0	3	1	4	7	7	6	10	5	8	9	5	4	8	5	7	6	20	24	33	51	75	84	109	160	293	790	7830	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	2	0	2	0	0	1	1	1	1	0	0	3	3	5	1	3	2	0	1	1	1	2	2	2	1	1	2	1	1	1	1	1	0	0	3	1	1	0	0	1	1	1	1	1	0	1	2	3	4	2	3	1	1	1	2	0	0	0	1	1	1	3	2	4	2	1	4	5	2	4	0	1	4	3	1	1	1	2	4	3	3	6	1	3	2	4	1	2	5	5	2	6	4	5	4	6	4	5	4	3	3	7	3	4	6	4	7	0	4	1	2	3	2	5	4	2	1	3	3	4	2	6	5	3	3	0	3	2	6	0	0	5	2	5	5	10	21	30	51	52	62	81	102	155	246	798	8229	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	0	0	3	1	0	0	1	1	3	2	3	4	2	3	1	2	0	0	0	0	0	0	1	0	1	1	1	0	0	0	1	2	2	2	3	1	0	4	2	4	1	4	1	2	2	2	0	1	0	0	4	3	4	0	1	1	6	3	1	1	2	1	0	2	3	1	2	4	6	3	1	2	1	3	6	1	2	4	5	7	4	2	2	4	1	2	3	3	7	3	4	6	6	3	3	3	4	2	4	6	2	0	1	6	3	8	6	3	3	4	2	5	1	4	4	1	3	4	5	3	7	6	4	4	6	2	10	2	6	4	5	3	6	4	11	17	19	47	42	74	71	103	151	279	770	8122	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	3	1	1	1	0	1	2	1	1	1	1	2	3	0	1	1	0	2	0	0	2	1	1	2	0	2	1	1	0	0	2	1	0	2	0	2	1	1	2	1	3	0	3	3	3	3	1	1	2	1	2	1	2	1	1	2	2	2	0	1	3	1	4	6	1	2	0	6	0	1	3	2	1	4	3	0	2	2	2	4	1	2	5	2	1	3	4	5	2	7	5	1	4	3	2	1	7	7	5	3	3	6	1	4	5	4	3	5	7	0	2	9	6	2	1	4	4	4	3	1	5	3	6	7	5	8	4	1	8	3	3	7	5	3	13	8	15	21	21	26	65	81	69	91	143	296	787	7851	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	0	0	1	0	1	0	3	0	1	2	1	2	3	5	3	1	0	0	0	1	0	1	3	1	0	1	0	0	0	0	0	2	3	2	1	0	2	2	0	0	1	1	0	2	2	1	3	0	4	3	1	1	1	3	2	2	4	1	1	0	2	4	5	2	3	2	2	2	3	2	4	2	1	4	3	1	7	3	3	3	4	7	1	2	5	3	0	3	6	2	2	5	4	3	4	4	3	2	5	1	8	4	0	5	9	3	4	4	1	2	4	2	3	5	2	2	6	2	3	4	4	1	2	4	5	6	6	5	8	7	1	5	4	2	4	4	10	9	8	23	28	43	53	62	66	104	145	293	850	7936	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	1	0	2	1	2	1	2	2	3	3	6	3	0	1	3	0	0	1	0	1	0	2	1	1	1	2	1	0	0	3	1	2	0	1	4	2	1	2	1	2	3	2	2	0	0	1	2	1	1	0	1	1	0	3	1	1	0	2	4	2	4	1	2	3	0	3	6	2	0	3	4	5	4	3	8	2	2	2	6	2	4	6	2	2	1	2	1	5	2	6	4	6	3	4	5	4	2	3	7	6	3	3	2	5	4	3	4	3	7	5	8	3	5	5	4	4	3	3	4	3	4	5	6	6	3	5	5	5	4	6	4	7	4	7	8	8	15	16	32	45	50	77	78	111	160	280	779	7917	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	0	0	0	0	0	3	1	2	1	0	3	2	1	0	0	1	1	0	0	0	0	2	0	0	0	1	0	0	2	2	1	0	1	1	5	2	0	2	0	1	1	1	0	2	2	1	0	2	1	7	3	0	1	4	1	1	1	5	3	1	2	2	2	2	1	1	3	0	2	9	3	4	3	2	3	6	5	2	3	3	3	1	4	4	2	5	6	1	3	4	7	4	3	1	4	5	8	8	4	5	5	2	6	2	0	5	4	3	6	3	3	6	4	3	5	1	1	1	1	2	4	5	3	3	3	6	6	4	2	7	5	5	7	11	7	5	5	7	6	19	21	32	48	68	88	71	151	260	824	7972	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	1	0	1	3	1	0	1	0	3	3	1	0	0	0	0	0	2	0	1	1	1	0	0	2	0	0	0	1	0	1	1	1	0	1	0	0	2	0	2	1	0	1	2	2	1	3	1	0	2	1	0	0	2	1	0	1	3	1	0	4	4	2	4	3	2	2	2	2	2	2	5	4	1	4	4	4	4	1	3	5	1	5	4	4	2	3	2	2	2	4	9	5	3	2	5	8	5	4	8	4	4	2	3	3	2	5	0	8	6	4	3	3	1	1	3	3	0	4	2	7	6	1	3	1	3	6	3	5	4	6	5	4	6	6	13	7	6	6	11	20	16	40	55	71	65	100	164	295	763	8100	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	1	1	0	0	0	1	2	2	1	2	1	1	1	4	1	0	0	2	0	1	0	0	0	1	2	0	0	2	1	0	0	0	0	0	2	0	2	1	1	0	1	1	1	0	3	1	1	1	1	2	2	2	0	0	3	2	1	2	3	2	2	1	0	2	2	1	4	1	6	1	1	1	2	2	3	3	0	1	1	0	4	7	2	3	1	4	4	7	0	4	3	1	4	4	3	2	3	5	6	6	7	3	3	4	7	2	1	5	3	3	4	4	2	8	4	4	2	3	3	3	1	5	3	3	3	2	4	3	4	4	5	10	4	5	2	5	3	4	5	11	4	7	11	26	27	29	56	87	83	104	148	306	793	7913	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	0	3	4	1	3	0	3	1	2	2	3	2	0	1	1	2	0	0	0	1	1	0	0	1	1	4	4	0	0	0	1	1	0	1	0	1	2	0	1	1	0	3	2	1	0	2	2	2	2	4	2	1	3	4	2	3	2	5	2	1	0	2	0	2	3	3	4	1	2	3	10	2	2	3	0	2	2	2	2	0	2	5	4	2	3	3	3	4	2	6	8	2	2	1	4	6	2	2	5	4	13	3	7	1	3	4	3	4	4	2	3	3	2	3	1	4	2	3	4	0	2	5	3	1	3	5	4	3	4	2	6	9	8	3	8	4	6	8	6	2	10	14	23	35	52	68	63	97	134	275	747	7941	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	1	1	2	1	0	0	0	1	1	4	0	4	6	0	3	0	0	2	1	0	0	2	1	1	0	1	4	1	1	0	1	3	3	2	1	1	3	3	0	1	2	1	4	1	1	3	2	1	0	2	3	0	0	1	3	2	1	2	2	2	3	2	2	1	3	1	0	1	3	2	1	5	2	2	4	4	1	4	1	3	2	4	7	3	1	4	5	3	2	2	3	1	2	2	5	2	3	3	3	5	0	3	3	8	3	5	5	3	6	4	2	3	4	4	2	4	8	0	3	4	2	2	6	6	4	3	4	5	1	8	9	2	4	7	7	4	1	11	7	7	9	6	6	12	14	24	42	62	90	73	101	154	262	767	7997	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	0	0	0	2	7	1	3	0	1	1	2	9	0	4	0	0	2	1	2	0	1	1	0	1	0	0	1	2	2	3	1	2	1	0	1	1	2	3	2	2	1	1	2	0	0	1	1	3	2	0	1	2	1	4	0	0	1	0	3	2	3	2	5	1	2	2	1	4	4	0	2	2	1	5	4	3	2	3	3	5	3	1	3	3	5	1	4	5	2	2	5	1	6	2	5	3	2	2	1	5	8	6	5	8	4	1	3	4	7	5	3	4	9	4	5	0	2	5	1	3	5	0	1	8	3	5	5	4	5	6	4	3	2	3	5	7	2	3	4	2	8	7	12	7	21	27	43	63	79	63	105	143	256	836	7888	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	0	3	2	4	0	2	0	2	2	6	0	1	1	2	1	2	1	1	0	1	1	1	1	0	0	2	0	4	1	1	4	2	2	0	2	1	3	0	1	1	0	3	3	0	1	1	3	4	2	1	3	5	2	2	1	1	4	2	4	2	4	0	2	3	0	2	1	1	2	6	2	2	1	3	2	2	2	2	1	3	3	1	5	5	3	1	2	9	4	3	6	4	4	2	4	4	8	3	4	1	0	4	2	6	2	3	6	10	4	5	6	2	3	2	4	2	4	2	6	3	2	5	4	4	5	4	10	5	6	4	3	8	6	9	5	4	6	0	9	6	8	14	10	23	25	46	46	69	71	104	128	279	739	7910	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	1	1	0	1	2	1	3	3	0	1	3	4	2	8	1	1	1	2	1	2	2	1	1	2	2	1	1	4	1	1	1	0	2	0	2	1	0	0	0	0	0	0	2	1	0	2	2	1	0	2	3	1	1	5	0	0	1	1	4	1	0	0	3	1	1	3	2	4	1	1	1	2	3	4	2	4	1	1	2	1	7	6	2	3	1	2	1	1	3	4	2	4	1	6	0	6	4	3	7	5	2	4	6	3	8	2	3	5	2	10	6	2	4	6	8	3	4	6	5	5	6	5	3	5	2	2	4	5	2	6	6	3	2	2	6	2	4	4	2	10	6	2	9	5	5	10	3	7	19	23	35	62	62	55	120	138	291	798	7862	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	2	0	1	1	0	0	0	1	2	2	3	1	2	4	5	1	0	1	1	0	1	2	1	0	0	1	0	0	1	1	1	0	0	1	2	0	1	2	1	3	1	2	1	1	1	1	0	3	2	2	0	1	0	1	1	0	0	1	2	1	6	1	1	0	2	2	2	1	3	2	1	5	5	0	3	3	2	3	2	4	4	0	1	5	2	4	5	1	4	1	1	4	3	2	3	2	2	8	4	4	3	3	3	6	5	3	6	5	5	4	10	3	4	5	7	7	4	5	4	3	3	6	5	9	3	6	4	3	3	2	1	1	4	3	3	1	0	4	1	5	3	4	2	3	3	11	9	10	3	5	16	21	39	60	75	76	89	140	276	820	7801	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	0	1	0	0	1	2	2	1	0	3	3	5	3	0	0	1	2	1	0	1	0	0	0	6	0	1	2	0	1	1	1	1	1	0	3	1	1	0	1	1	2	3	1	0	1	2	1	0	0	1	1	2	1	2	2	3	1	1	2	1	1	2	0	2	1	3	0	3	4	2	3	2	1	1	3	3	1	3	5	2	4	2	3	5	3	4	2	0	3	4	5	7	3	6	2	3	5	3	5	1	5	0	3	5	4	7	6	4	5	3	5	1	2	5	7	5	3	4	6	5	2	5	8	3	4	4	3	2	6	4	4	8	2	9	6	4	4	2	7	1	6	3	3	3	2	11	3	10	23	22	33	56	69	87	96	129	242	791	7945	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	1	0	1	2	0	3	1	0	4	0	2	0	1	4	0	4	1	0	0	0	2	1	0	0	2	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	1	1	1	1	0	1	2	0	1	0	1	3	3	1	0	0	2	1	2	3	1	1	2	2	2	1	3	3	1	2	4	5	2	3	1	2	4	3	2	2	4	3	4	3	2	2	3	2	4	2	2	2	4	3	4	8	6	3	6	6	4	6	5	7	4	4	6	4	3	5	3	4	6	5	8	8	2	2	1	3	1	6	3	3	5	8	5	3	3	2	3	4	4	1	2	4	0	10	5	9	4	5	6	9	6	5	13	9	6	12	17	23	38	53	51	85	86	140	246	806	7903	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	0	1	3	0	1	1	2	0	3	5	2	3	1	0	0	3	0	2	1	1	1	1	0	0	1	0	0	1	1	0	1	3	0	2	1	2	3	0	1	1	0	1	0	1	3	0	0	2	1	1	0	1	1	1	0	6	0	2	0	0	4	2	2	2	1	3	2	1	1	2	5	4	2	1	1	3	2	6	2	3	6	1	2	3	5	3	6	0	2	4	1	2	6	4	6	3	4	4	6	5	2	4	5	0	3	4	4	2	5	3	4	6	7	5	1	2	4	8	3	3	1	5	5	7	4	4	6	3	7	5	3	2	2	0	3	3	2	4	5	5	6	10	2	5	3	11	7	7	19	28	36	48	59	75	103	155	274	823	8001	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	2	3	2	4	3	0	1	3	3	0	1	2	1	1	2	1	1	2	1	0	0	0	1	2	0	0	1	1	0	2	0	1	0	2	3	0	0	3	2	2	2	5	3	2	3	1	2	1	0	1	0	2	2	1	2	3	3	2	1	1	2	3	3	0	5	3	4	1	0	2	3	3	2	3	3	3	5	5	1	3	5	4	7	2	2	1	3	3	9	2	1	3	0	2	3	1	4	3	5	7	8	8	5	5	7	4	5	5	3	4	2	6	7	2	5	5	3	11	7	2	2	2	5	9	6	3	3	2	5	5	6	1	11	2	5	4	1	1	10	3	3	4	3	5	5	3	5	13	25	14	53	59	64	80	94	133	274	794	7991	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	2	0	0	0	0	1	0	2	0	1	1	0	3	3	5	2	0	2	0	0	0	1	2	2	0	0	0	1	1	0	1	0	1	0	0	1	1	0	0	3	1	0	0	0	3	2	2	0	2	2	4	1	3	2	1	0	2	2	2	1	3	2	0	2	2	2	2	0	4	1	3	0	4	2	0	3	1	3	3	0	2	2	4	5	3	1	1	1	2	3	4	4	1	3	2	5	3	2	3	4	7	2	3	6	3	2	1	4	2	6	1	7	3	6	8	3	7	1	5	2	5	3	8	3	1	4	6	6	3	6	5	1	4	6	4	1	5	3	2	2	5	8	4	5	7	4	6	3	4	13	8	9	10	11	21	28	33	48	71	86	96	134	265	746	7866	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	2	0	0	0	1	1	0	1	1	2	1	0	1	2	3	2	0	0	2	2	1	1	2	2	1	0	2	1	2	0	2	1	0	1	0	3	0	1	0	0	1	0	2	3	1	1	0	1	1	0	2	0	1	0	1	2	5	2	0	2	1	2	2	4	1	2	1	1	1	1	2	2	3	9	1	2	1	2	1	2	2	4	3	3	1	3	2	0	2	2	3	3	2	3	3	3	3	4	4	3	2	0	5	4	7	0	7	7	4	6	2	5	3	7	4	3	4	4	5	9	6	3	3	1	5	7	3	3	2	2	3	6	5	5	3	8	5	2	1	1	1	4	7	5	7	4	6	4	4	5	8	3	6	5	10	15	15	24	41	48	65	75	91	133	284	757	7798	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	1	0	1	0	0	0	1	0	1	0	1	1	0	2	0	2	0	1	2	1	1	2	2	0	1	0	0	2	0	0	0	2	0	1	2	2	0	1	1	0	2	1	2	3	1	0	1	0	1	1	1	1	3	2	0	1	0	0	3	5	1	0	0	0	2	1	5	1	3	2	2	1	3	4	4	2	1	1	4	2	4	1	4	3	3	4	3	4	3	3	2	2	4	5	3	7	4	5	1	4	7	1	1	2	5	5	2	3	6	4	2	2	5	2	2	3	4	3	6	2	3	5	9	5	4	6	6	4	2	2	2	5	4	8	0	5	3	2	5	6	4	6	8	7	2	11	3	2	3	4	5	4	2	7	8	9	8	30	26	34	46	67	75	99	150	260	813	7822	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	0	0	1	0	1	0	3	1	0	3	3	1	1	1	2	1	0	1	0	1	0	0	0	1	2	1	1	0	1	0	3	4	3	2	0	0	0	1	2	0	0	0	0	0	2	0	0	0	3	2	2	0	3	0	0	1	0	1	1	0	2	0	3	0	0	2	4	1	1	2	0	0	2	1	4	4	1	2	2	3	4	1	3	5	3	7	3	3	0	1	2	0	4	5	0	4	2	1	2	6	4	1	3	4	4	11	3	8	3	5	4	4	4	5	7	4	6	2	3	5	5	4	9	7	3	7	7	1	1	3	2	4	4	7	1	6	6	6	2	5	4	7	3	3	3	5	3	1	6	3	4	11	5	5	7	7	9	21	12	34	56	71	84	86	124	294	771	7861	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	2	0	1	0	1	3	1	2	2	2	2	8	0	2	1	1	1	0	1	2	2	0	1	1	0	0	0	1	0	0	0	0	0	1	0	0	1	2	1	0	2	4	2	1	0	2	0	0	2	1	0	1	2	2	0	3	2	2	2	0	2	1	4	3	2	2	0	2	1	2	1	0	1	2	2	5	3	2	1	3	3	1	4	2	6	2	1	3	1	3	5	1	3	3	4	2	4	3	0	4	0	3	4	3	4	5	3	2	3	4	4	5	1	5	5	2	8	3	5	8	7	3	3	2	2	6	3	5	4	1	1	2	6	2	6	4	0	7	5	4	6	4	3	4	6	6	4	8	4	2	3	4	6	5	7	14	29	30	33	62	90	78	97	141	280	799	7892	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	2	1	1	0	1	1	1	0	1	0	3	4	4	0	2	0	1	1	0	0	2	1	0	1	1	0	1	2	0	1	0	0	1	2	0	2	0	0	0	0	2	0	2	0	2	1	1	1	1	2	2	2	0	2	0	3	5	2	2	3	2	1	1	1	3	2	4	1	2	1	3	2	2	2	2	1	4	2	3	1	3	1	3	1	1	2	2	2	5	3	6	3	1	1	2	2	4	3	4	5	2	6	4	4	7	1	5	1	5	8	3	3	4	1	7	5	7	5	3	2	6	7	6	6	3	7	4	3	4	1	2	1	4	2	3	3	5	5	3	2	5	8	5	8	4	5	8	2	4	8	1	7	5	8	9	10	6	22	18	31	69	63	75	102	138	284	817	7902	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	2	0	2	0	1	2	1	1	3	3	2	1	1	0	1	0	1	0	0	0	1	1	1	0	1	0	1	1	1	0	1	0	1	0	1	0	1	0	0	0	0	3	1	0	2	0	0	3	0	0	0	0	0	1	1	1	0	2	1	0	0	3	2	2	0	2	1	2	1	1	3	3	1	1	3	4	2	1	1	3	4	3	2	6	3	4	6	1	5	5	2	1	0	5	0	6	1	3	3	4	3	3	6	2	6	1	9	3	3	7	5	6	4	7	7	4	3	6	5	7	3	5	6	6	6	3	3	6	5	5	2	1	4	5	8	5	2	4	6	4	3	7	6	2	3	7	3	7	4	2	4	6	9	7	7	11	18	18	31	64	73	92	80	141	266	823	7886	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	2	1	2	1	7	0	0	4	0	0	3	3	2	1	0	0	0	4	1	0	1	0	2	1	3	4	2	2	2	0	2	1	4	4	0	2	0	0	3	4	3	2	2	2	1	0	3	0	1	1	1	1	1	1	0	0	3	2	3	0	3	3	1	2	0	4	4	1	0	2	2	1	1	6	4	2	1	1	2	3	3	5	3	3	1	2	2	4	1	2	0	2	7	4	5	2	6	4	3	4	1	3	6	5	3	3	8	7	3	6	5	2	10	9	5	4	9	4	3	5	4	14	8	4	5	3	3	5	2	2	4	1	3	3	1	3	9	3	5	1	9	7	4	11	8	7	7	8	11	5	10	17	19	23	33	56	67	71	99	139	267	750	8014	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	1	0	0	1	1	2	0	1	0	2	3	0	0	0	1	0	1	1	1	0	2	2	0	0	0	2	0	0	4	2	1	0	0	2	0	1	1	1	2	1	2	0	0	1	0	0	1	2	0	1	4	1	5	2	4	1	2	2	0	2	3	0	2	4	1	2	2	1	3	1	3	1	2	2	4	0	1	7	1	2	5	2	1	1	3	2	1	0	1	2	1	4	4	4	4	4	2	2	3	0	3	5	3	4	3	6	2	1	2	5	5	4	3	3	6	3	3	10	12	4	2	6	7	9	2	4	8	5	3	2	1	7	3	2	5	0	3	4	6	6	2	6	4	6	2	4	2	4	4	5	6	6	1	9	11	9	9	5	12	23	22	36	64	63	76	100	139	306	776	7864	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	2	0	0	1	0	4	0	2	0	0	4	4	0	0	1	1	0	0	0	1	2	1	1	0	0	1	0	1	1	1	1	0	0	0	0	4	1	2	1	0	2	0	1	1	0	0	2	6	1	1	2	4	1	3	2	3	1	0	1	0	1	1	2	1	1	2	1	0	4	1	3	3	0	3	0	0	1	0	2	4	2	1	2	0	4	0	3	2	4	3	2	1	1	5	2	6	5	2	4	2	1	6	3	4	4	5	5	3	4	1	4	2	5	4	8	7	8	3	4	6	1	3	5	3	5	7	3	6	1	4	10	5	1	5	8	4	2	1	5	1	2	4	3	2	3	4	7	4	6	4	5	6	5	7	4	4	7	10	6	12	14	19	23	43	52	79	88	112	140	260	797	7870	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	0	0	1	0	3	0	2	1	1	1	1	4	0	0	1	0	0	1	1	0	1	0	1	0	0	1	0	1	2	1	2	1	2	1	1	1	2	1	2	3	2	0	2	2	1	1	1	0	3	2	2	1	1	2	2	5	1	0	1	3	3	0	1	1	0	1	1	1	3	0	1	1	1	3	0	2	1	0	4	1	4	2	3	1	2	2	2	3	1	6	1	4	4	3	4	4	3	4	1	2	2	5	3	2	4	5	2	2	0	4	4	4	5	9	3	3	3	4	3	2	2	2	4	7	4	4	5	4	2	2	7	6	7	7	2	4	0	2	2	3	2	1	4	3	3	3	3	2	5	2	4	4	5	5	5	3	5	7	8	5	7	14	25	21	37	51	79	68	91	135	278	793	7862	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	2	0	0	1	1	1	2	1	1	3	1	1	0	0	1	1	0	1	1	0	0	0	3	2	0	1	0	0	0	1	0	0	0	4	0	2	0	2	2	2	0	1	2	0	0	0	1	3	1	1	4	1	0	2	3	0	0	0	3	3	2	1	1	3	0	0	0	1	1	0	2	1	3	4	2	3	1	0	2	3	1	1	2	3	1	4	2	6	3	4	2	1	1	2	3	2	4	1	3	2	5	8	4	5	2	3	3	4	3	4	3	6	2	7	5	1	5	4	3	5	7	6	8	3	4	2	10	2	4	7	3	9	8	2	4	4	3	6	1	7	6	6	4	5	6	4	3	5	0	1	8	3	10	6	6	8	6	13	10	9	13	12	11	20	18	36	53	69	87	110	167	311	849	7908	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	2	1	0	2	4	1	0	0	1	3	2	1	0	0	1	2	2	1	1	0	1	1	0	0	0	1	0	0	1	0	0	2	0	0	1	1	0	0	0	1	1	2	0	1	2	2	1	2	2	2	1	1	2	1	0	4	0	3	0	0	4	2	1	3	4	6	3	2	1	2	1	2	3	2	2	1	2	1	1	3	2	3	2	0	4	2	0	3	3	4	3	1	2	3	7	5	5	2	5	5	3	3	8	4	4	3	5	4	6	5	3	5	4	6	5	7	7	6	12	3	4	3	6	5	5	1	5	8	7	5	4	11	9	6	0	0	5	5	1	5	6	6	8	8	1	3	4	9	9	3	3	7	7	7	14	11	13	25	30	28	50	78	86	94	144	288	822	7790	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	1	0	2	0	2	2	0	0	0	1	0	1	5	1	2	0	0	1	2	1	1	1	2	0	0	0	0	0	0	1	1	0	1	2	2	1	3	2	2	2	1	1	2	2	0	0	3	2	1	1	0	1	0	0	2	1	2	0	0	3	1	4	2	2	1	0	1	1	2	3	0	2	1	3	3	2	1	4	4	3	1	0	2	4	2	5	2	1	3	1	6	0	2	4	3	1	3	1	1	1	2	0	6	8	5	3	4	1	3	2	2	3	4	5	3	7	2	1	6	8	8	3	5	4	7	8	6	8	6	6	5	6	1	3	3	5	7	6	6	7	3	7	5	6	6	5	8	5	2	2	7	9	2	5	5	6	7	6	2	7	6	8	5	10	8	17	19	25	35	64	57	74	101	134	294	765	7836	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	0	0	0	3	0	1	0	2	0	2	1	4	2	1	0	0	2	2	1	0	1	2	0	1	0	1	2	1	0	0	2	1	0	0	2	0	1	2	2	0	3	0	2	1	1	1	3	2	1	4	0	1	3	0	3	0	0	0	2	4	2	1	1	0	1	2	1	2	1	3	1	2	4	1	3	1	3	3	2	2	3	3	2	0	4	1	2	4	4	2	2	4	4	7	1	3	4	7	3	1	0	6	3	4	1	2	1	7	9	5	6	7	2	6	2	6	4	2	6	7	4	8	5	5	9	5	5	7	4	10	5	5	5	8	4	11	5	3	4	4	4	3	5	3	5	2	4	3	4	5	4	5	3	2	6	4	8	5	6	5	8	5	3	6	12	15	23	23	44	50	78	74	113	164	283	853	7748	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	0	0	0	0	1	1	1	1	2	0	1	0	1	0	2	1	0	1	1	0	0	1	0	3	0	0	1	1	0	1	3	0	0	0	1	1	1	0	2	1	0	0	1	0	2	2	2	1	1	0	3	6	2	1	0	2	0	2	0	6	1	3	1	1	1	1	3	2	2	2	0	4	0	2	1	2	0	3	4	1	4	2	0	2	1	1	1	2	2	4	4	1	1	6	2	1	1	3	3	2	3	4	3	7	7	4	1	3	4	2	4	4	5	4	2	2	4	3	7	2	5	8	5	6	5	1	6	7	7	4	3	9	2	9	6	10	2	7	2	2	4	3	5	3	8	3	3	8	6	5	3	5	3	3	6	2	5	9	5	4	9	4	2	8	6	4	6	13	10	13	25	40	45	75	70	101	140	286	759	7925	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	1	1	0	0	1	2	0	2	1	0	2	4	1	2	1	0	1	0	0	0	3	0	1	0	2	1	2	0	0	0	2	1	2	0	0	3	1	1	0	2	2	4	0	2	1	1	0	0	2	1	1	0	2	2	1	1	2	1	0	0	0	0	1	0	1	1	0	1	2	1	2	1	1	0	2	3	2	3	3	1	1	1	1	2	2	0	1	3	2	3	3	4	2	1	3	1	5	2	4	1	2	6	2	5	3	5	3	3	4	2	1	3	3	3	5	4	6	3	2	5	2	2	7	4	5	5	5	5	3	6	8	5	3	6	3	4	2	6	1	4	3	5	6	4	1	4	3	5	7	6	3	4	3	2	3	4	3	4	5	1	5	7	9	6	7	11	6	14	34	30	35	57	60	67	102	138	260	835	7789	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	2	1	0	2	1	0	0	1	0	2	2	0	0	1	0	0	0	1	1	0	3	0	0	0	0	1	0	3	0	1	1	1	0	1	1	1	1	0	1	3	2	3	1	1	2	0	3	0	2	3	0	0	1	3	2	0	0	1	3	1	3	3	2	2	1	0	0	2	2	0	2	1	3	2	2	1	1	0	4	2	0	3	5	3	1	3	1	4	1	4	2	1	1	2	4	3	1	0	3	0	7	2	2	3	1	5	0	3	6	3	4	6	4	5	3	5	6	5	3	3	3	6	9	6	4	2	6	4	6	2	8	3	6	5	8	7	7	2	3	2	3	6	5	4	3	5	3	4	3	6	2	7	1	7	3	2	6	3	4	7	6	6	8	6	4	6	12	13	20	27	36	52	74	83	104	134	284	799	7783	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	1	0	2	1	0	0	1	0	2	2	1	2	1	0	0	1	2	1	1	1	1	1	0	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	2	2	1	1	1	1	1	0	1	0	3	2	1	1	1	3	0	0	0	1	1	0	0	1	1	0	4	0	3	1	1	0	1	2	5	4	1	1	1	3	3	2	2	0	1	4	2	2	3	1	6	2	1	1	2	1	4	7	3	4	4	2	5	3	1	5	5	7	6	6	3	2	4	3	4	4	4	3	2	3	6	3	2	5	10	3	9	8	3	4	3	7	2	6	4	9	3	6	7	3	5	4	4	3	2	2	5	6	3	3	4	3	3	7	7	3	5	7	6	4	5	4	10	3	9	9	6	6	6	13	15	23	35	60	66	81	89	159	297	816	7853	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	1	0	0	0	1	1	2	2	1	0	0	1	1	2	2	3	1	0	0	1	0	1	1	4	1	1	0	1	2	0	1	2	0	2	0	2	0	1	3	0	0	1	1	0	1	0	1	0	2	2	4	2	1	1	0	2	2	0	0	2	1	1	4	1	1	1	3	3	1	3	1	0	0	2	1	4	4	2	3	0	3	3	4	1	1	3	0	0	2	2	0	1	3	2	3	2	5	2	3	4	2	3	3	4	11	6	1	2	4	2	5	1	4	5	1	3	9	10	3	4	3	6	5	5	3	6	6	5	5	4	9	4	4	8	5	6	6	3	9	6	3	4	7	6	3	6	3	8	3	2	1	6	8	2	7	4	6	6	3	5	3	2	7	9	3	6	4	2	5	10	5	8	4	6	19	25	43	71	74	84	118	146	272	793	7884	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	2	0	5	3	2	4	2	0	1	1	1	1	1	3	1	0	0	0	1	0	1	2	0	1	1	0	0	1	0	2	2	1	0	3	3	3	1	2	1	1	1	1	0	2	1	0	0	0	4	0	1	1	0	3	4	1	4	1	2	1	2	0	0	1	3	1	1	3	2	3	0	0	3	1	0	2	2	4	0	1	3	0	2	5	2	2	1	0	3	3	3	2	1	4	3	6	3	1	4	3	2	2	6	6	4	5	2	7	2	3	2	1	1	2	5	4	2	6	4	4	6	4	2	6	1	3	6	5	5	4	10	5	7	5	3	2	6	6	5	6	3	7	7	8	4	4	5	6	5	4	6	5	6	3	1	4	3	5	6	5	6	12	9	11	23	30	38	54	61	76	103	151	305	805	7690	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	0	0	1	0	1	1	1	0	0	1	0	3	1	3	6	0	0	0	1	1	1	0	0	0	0	2	0	0	2	0	0	1	1	1	0	0	3	2	0	1	1	3	0	3	2	1	1	2	0	2	2	1	0	2	0	0	1	0	1	1	2	1	2	2	2	0	4	0	1	1	1	0	1	3	0	1	0	1	2	1	3	1	1	0	2	4	1	4	6	2	3	3	2	4	3	3	0	4	0	5	2	6	5	2	4	4	2	2	5	0	2	4	5	1	2	5	6	3	4	5	2	8	4	2	7	6	6	5	2	6	6	8	4	7	3	10	3	6	7	8	5	10	6	6	4	6	5	5	1	0	2	6	4	1	2	3	11	6	4	4	2	2	6	6	5	6	8	8	5	1	4	6	14	8	11	21	26	34	67	66	82	114	148	286	793	7906	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	1	2	2	1	5	3	0	2	2	0	3	1	1	0	2	1	1	0	0	2	1	0	1	2	1	1	0	3	1	0	0	0	0	0	1	0	0	1	1	1	1	0	0	0	1	0	2	3	2	1	1	1	1	0	2	2	2	1	0	1	2	1	1	0	1	2	3	2	0	3	1	1	2	1	1	0	2	0	1	3	2	2	4	5	2	2	1	4	3	2	0	1	5	2	2	4	1	4	3	3	3	1	3	2	5	3	4	2	2	4	4	5	5	5	1	2	4	10	2	5	8	6	7	3	3	5	3	5	4	5	3	5	7	7	5	7	3	7	5	5	1	2	4	2	6	6	4	5	11	4	4	10	5	2	9	4	7	3	5	7	11	5	5	7	7	14	23	20	35	69	64	88	92	129	344	765	7877	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	1	0	1	1	1	1	1	0	0	1	1	0	1	2	3	0	2	0	0	1	2	0	0	1	0	1	0	0	1	0	0	1	1	0	0	2	0	3	0	1	1	3	1	0	1	2	3	0	1	1	1	3	0	1	0	2	3	2	0	4	1	1	0	2	2	0	0	3	0	2	3	2	1	2	4	0	0	2	2	1	1	1	2	2	1	1	0	5	1	4	2	1	3	2	0	2	1	5	0	2	1	1	2	4	3	3	0	5	4	3	6	3	1	3	2	2	5	1	4	4	2	3	3	4	5	2	10	2	4	7	4	8	4	3	4	5	6	7	3	5	3	2	3	6	8	5	7	5	3	3	1	2	1	5	5	6	5	5	0	3	6	6	4	4	4	2	6	1	2	9	4	3	4	4	8	9	13	22	22	40	53	67	85	94	145	304	794	7910	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	1	0	0	0	1	0	0	0	0	0	0	1	1	0	1	0	4	3	2	1	0	0	2	0	1	0	1	1	0	1	0	0	1	2	0	0	0	1	1	0	1	0	0	2	2	0	0	1	2	0	1	2	1	0	1	0	0	1	1	0	4	1	0	0	1	1	1	2	1	0	2	0	4	2	2	2	0	1	2	1	1	2	2	2	1	1	4	1	1	3	1	1	3	4	3	2	1	1	3	3	0	0	2	2	1	3	1	5	4	2	2	5	5	6	6	4	4	2	1	0	3	5	2	4	9	2	6	3	2	3	6	6	4	2	4	8	4	4	3	5	3	3	7	3	6	10	12	0	4	3	3	4	5	6	3	4	7	3	6	4	2	5	3	7	4	3	5	1	3	2	7	7	2	5	8	5	5	8	4	5	8	7	14	19	30	38	64	67	64	100	148	296	806	7789	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	0	1	0	2	4	3	1	0	0	0	3	4	0	0	2	1	0	1	0	1	1	2	0	1	1	1	1	1	1	1	1	0	0	3	0	0	1	0	0	0	1	1	0	2	0	1	0	0	0	1	1	1	0	1	3	1	0	5	1	1	0	3	0	0	1	1	1	2	1	2	1	2	2	2	2	0	1	1	1	3	1	2	4	2	1	1	1	3	0	4	0	3	4	1	2	0	3	3	0	4	1	1	0	4	1	4	3	3	5	2	3	2	1	3	3	2	2	5	2	4	4	5	3	4	9	4	3	2	3	4	1	4	6	2	6	6	2	4	4	6	7	10	4	6	2	6	3	5	4	3	7	3	4	4	5	6	2	4	2	4	0	6	6	4	5	5	6	6	3	2	5	9	8	7	13	8	14	16	30	31	68	70	78	106	144	250	795	7898	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	0	0	0	0	1	1	2	2	0	1	2	3	2	0	0	1	2	0	0	0	1	1	1	1	1	0	0	0	1	0	1	0	0	2	3	0	3	0	2	1	0	0	1	1	3	1	3	0	1	0	0	1	1	2	2	1	3	0	1	0	1	3	0	0	2	1	2	1	1	1	2	5	1	2	5	2	1	3	2	1	1	2	1	0	2	3	1	5	4	1	2	4	1	2	6	4	1	2	2	5	2	3	1	6	2	3	2	2	5	0	1	4	4	3	1	5	3	2	2	5	4	4	4	3	6	7	3	9	3	2	10	4	6	6	6	4	3	9	6	11	4	11	2	4	6	7	6	8	4	6	6	3	4	3	4	1	4	6	5	6	2	3	4	4	5	1	8	10	4	7	10	8	8	6	7	3	10	15	23	23	34	58	78	78	103	161	258	832	7775	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	1	0	0	0	0	0	0	0	2	0	0	1	1	1	2	1	3	1	1	1	3	0	0	3	1	1	3	0	1	1	1	1	1	0	2	1	1	1	0	4	1	0	0	0	0	0	0	2	0	1	2	3	0	0	1	0	1	1	1	0	1	3	0	0	1	2	2	2	1	1	2	2	0	1	1	1	0	1	0	1	0	2	0	2	0	1	0	4	2	2	1	2	1	2	1	0	1	4	5	2	1	0	3	6	4	2	2	3	5	2	5	2	4	4	3	1	5	1	3	4	1	3	4	3	6	3	5	5	1	4	6	4	5	5	5	8	7	4	6	3	5	8	1	7	3	4	3	4	5	4	4	5	5	3	0	1	5	4	7	4	5	3	2	4	2	6	8	6	3	8	8	4	7	10	6	4	6	4	9	8	4	12	4	10	16	22	24	45	58	71	99	95	143	281	843	7756	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
1	0	0	0	0	1	0	0	0	0	0	0	2	0	3	1	0	1	2	4	0	2	2	1	1	0	2	0	0	2	4	0	1	1	1	0	0	0	0	0	0	1	1	0	0	2	0	0	0	2	0	1	1	1	0	2	0	1	0	0	1	0	2	0	1	1	1	2	3	0	3	0	2	2	2	1	1	1	0	1	1	1	0	1	1	0	0	1	2	1	4	0	1	1	4	5	1	1	0	1	1	3	3	2	3	3	2	4	3	0	3	0	6	2	2	7	1	2	3	3	1	2	2	3	3	3	1	3	5	6	3	3	5	8	3	5	1	4	5	5	4	8	8	4	3	6	5	6	6	7	5	7	4	1	4	5	8	2	5	4	7	8	7	4	3	1	4	2	3	3	4	3	5	3	9	1	11	5	5	5	8	6	9	9	10	9	8	13	12	20	23	27	56	72	77	96	154	256	801	7882	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	0	0	1	1	1	1	1	2	1	3	3	1	1	2	1	2	2	0	1	0	1	1	0	2	0	1	0	1	0	2	0	1	1	1	0	0	1	1	1	1	1	1	0	2	4	1	0	0	1	2	1	3	1	1	3	0	0	1	2	3	0	0	1	1	1	3	1	1	2	0	1	3	2	3	0	3	3	1	3	1	0	3	2	0	2	5	2	3	2	1	1	2	1	4	2	3	2	2	2	0	1	1	2	3	3	2	0	2	2	2	2	4	2	6	4	5	5	5	5	5	7	4	4	4	3	2	4	6	4	4	8	1	2	7	3	3	6	4	1	5	6	5	12	5	5	7	5	6	5	5	6	2	5	5	5	4	7	6	2	5	6	5	4	1	8	8	5	5	8	6	1	3	3	6	11	11	4	7	9	14	21	20	49	56	73	80	103	135	290	728	7826	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	0	0	0	3	2	1	0	2	0	2	0	0	0	2	2	0	1	1	2	1	0	2	3	0	2	1	1	0	0	0	1	1	1	1	1	0	4	2	3	1	1	1	1	2	0	1	0	1	0	1	0	0	1	2	2	1	3	2	2	3	2	2	0	1	3	1	0	2	2	3	2	2	1	0	1	2	3	1	0	1	2	3	3	0	2	1	2	1	2	2	2	2	2	5	2	2	3	1	1	3	1	2	2	1	1	5	2	2	0	2	3	3	5	1	1	3	2	3	6	5	2	2	5	2	5	1	1	8	3	9	5	6	6	6	11	3	13	8	6	3	6	4	3	5	8	7	9	4	3	3	3	7	5	3	6	3	8	1	8	5	4	4	7	2	5	11	6	7	0	3	5	3	2	5	4	4	4	5	12	14	21	17	37	66	67	78	109	138	274	843	7737	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	0	2	0	0	0	0	2	1	0	4	1	1	1	2	1	0	0	2	0	0	0	3	1	0	2	0	1	1	0	1	1	1	1	1	1	1	0	0	1	1	0	1	1	0	1	1	0	1	0	0	0	0	0	2	0	1	3	1	1	0	1	0	1	1	2	0	2	4	1	0	0	1	1	2	3	3	1	3	1	0	0	1	2	1	1	2	2	2	1	2	6	1	2	0	3	0	3	3	5	2	1	2	4	3	5	3	3	2	1	0	3	3	3	4	0	2	6	4	9	6	8	4	5	6	3	3	7	6	2	2	6	3	5	5	8	4	5	6	3	3	8	8	8	5	4	6	6	3	8	7	5	5	7	2	3	1	0	5	3	6	1	7	2	4	2	6	1	5	2	9	6	6	6	2	2	5	13	6	5	4	14	24	31	40	58	76	77	100	119	270	819	7771	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	0	1	1	0	0	1	0	1	1	0	3	3	2	0	0	1	1	2	0	2	0	1	1	0	0	2	1	1	2	2	1	0	1	0	0	0	0	0	0	1	0	0	0	1	1	0	0	2	0	1	2	0	0	0	1	1	1	2	0	1	1	1	2	1	0	5	0	1	2	1	1	2	1	3	1	1	2	3	0	1	4	0	3	4	1	0	1	1	0	3	2	2	3	2	3	2	4	4	3	3	5	3	2	1	2	4	4	1	5	0	2	1	3	6	4	5	3	0	4	3	3	5	2	3	5	2	9	8	8	2	3	5	5	6	5	8	7	5	3	7	1	6	3	6	5	8	8	4	4	6	11	4	4	5	3	7	2	2	3	4	5	0	8	2	3	2	4	7	4	6	8	5	6	4	9	4	4	3	5	11	7	9	13	19	21	42	60	68	81	91	136	282	833	7820	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	0	0	0	0	1	1	0	0	0	1	1	0	0	3	0	2	0	0	2	0	0	0	0	1	1	1	3	1	1	0	1	0	1	1	0	0	1	0	2	0	1	1	1	1	0	3	3	1	0	1	2	2	0	2	1	1	2	1	0	0	1	0	2	1	1	1	0	1	0	1	0	2	1	0	0	0	1	1	0	2	4	0	3	1	3	2	1	2	1	0	5	0	3	2	5	4	4	2	4	3	1	0	4	2	2	0	2	3	2	3	3	3	6	4	3	7	5	1	1	8	4	2	6	5	7	8	3	5	2	4	8	7	6	4	2	5	3	3	3	4	9	5	6	10	12	5	3	2	2	10	8	7	5	6	8	1	3	6	3	5	3	3	6	3	4	2	5	4	10	4	7	2	9	4	7	4	6	5	10	8	12	5	13	10	15	15	25	40	53	66	91	102	149	281	753	7722	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	2	1	2	2	1	0	3	2	6	2	9	0	2	1	1	1	0	0	2	0	0	1	1	1	0	0	2	2	1	1	2	0	1	1	1	1	1	1	1	2	0	0	0	0	1	1	0	0	1	1	2	0	1	1	3	3	0	1	2	5	1	3	1	0	2	1	0	0	1	1	0	4	5	2	0	3	3	5	3	1	1	1	1	5	1	1	2	0	1	4	1	1	2	0	3	2	1	1	5	2	2	2	4	1	5	2	3	1	2	6	2	5	1	4	3	5	3	1	5	3	2	5	8	4	6	4	5	1	4	4	1	6	5	1	4	4	8	6	5	6	0	4	4	13	4	6	4	6	3	9	8	5	3	5	7	2	5	4	5	3	4	5	4	2	2	5	1	4	5	4	8	6	6	6	11	4	4	3	11	9	7	11	6	12	15	15	26	35	58	77	85	100	144	262	801	7768	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	2	2	2	3	2	0	1	0	0	0	0	1	0	0	0	2	2	1	1	0	0	0	1	1	0	2	2	0	1	1	1	1	1	1	1	1	0	1	0	2	2	0	0	2	0	0	2	0	1	2	1	2	2	0	0	1	2	3	0	0	0	1	0	3	3	2	1	0	1	2	0	3	2	0	3	0	4	3	3	0	2	7	0	0	3	2	2	1	2	1	0	3	1	1	2	6	3	2	1	2	5	2	4	1	5	6	4	3	1	2	3	8	0	2	3	4	5	5	3	7	3	8	3	3	7	4	4	5	1	3	2	5	6	3	3	1	6	5	10	4	6	1	5	4	9	2	7	5	2	6	4	4	7	3	6	4	3	7	6	3	3	4	8	2	6	5	7	4	4	3	3	5	3	10	9	7	9	7	15	21	24	43	56	92	72	105	158	294	805	7885	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	2	1	0	2	4	2	3	1	1	0	0	2	1	0	0	1	0	0	0	2	0	0	1	1	2	0	2	1	0	0	2	3	1	1	1	0	0	1	0	0	0	1	1	1	1	0	3	0	1	2	2	0	1	0	0	1	0	0	4	0	0	0	1	2	1	4	1	2	3	1	5	0	1	1	1	1	0	1	5	4	2	0	0	2	3	3	4	1	2	2	2	1	2	1	2	2	0	0	3	4	3	2	4	4	5	3	4	3	8	3	2	4	2	3	4	4	5	4	4	7	4	5	5	3	2	1	2	3	3	2	4	4	3	2	2	5	5	4	4	4	7	2	4	10	6	6	2	4	6	7	7	1	5	9	8	4	2	3	4	4	4	5	4	11	2	1	3	8	10	5	6	6	10	6	8	6	5	12	7	9	15	25	24	50	66	64	84	106	129	280	776	7849	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	0	0	0	0	1	1	0	0	2	2	0	0	1	1	2	3	0	2	0	0	0	1	0	1	0	0	0	1	0	1	0	0	0	2	1	0	0	0	0	1	3	0	1	1	0	2	1	0	2	1	1	1	1	0	0	0	1	0	0	2	0	2	1	1	2	3	3	0	4	1	3	0	1	3	0	0	1	0	2	2	5	1	1	3	2	1	2	2	3	1	0	1	1	3	1	3	2	1	3	0	0	2	3	2	1	1	0	1	2	1	5	5	1	1	3	1	5	3	4	3	3	1	5	3	1	5	6	4	0	4	5	2	2	4	3	3	2	4	4	6	10	5	5	5	1	4	5	5	9	4	11	6	7	4	6	9	10	6	6	7	7	5	6	6	2	6	5	4	6	6	3	4	3	7	5	5	4	10	1	6	6	5	8	10	5	7	4	7	6	3	10	6	27	22	27	35	67	56	72	91	160	303	770	7858	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	1	1	1	0	0	0	0	0	0	1	0	1	1	1	3	3	2	0	1	3	0	0	0	0	0	0	1	0	0	1	1	1	0	0	0	2	1	0	0	2	1	0	2	2	2	1	0	0	1	2	1	1	1	1	4	1	0	0	0	2	3	1	2	1	0	2	0	1	2	0	0	0	2	4	1	0	1	1	0	1	2	2	2	0	3	1	2	1	2	1	0	1	3	3	0	2	2	3	1	0	3	2	0	2	3	1	2	3	1	0	1	3	3	3	1	2	2	0	2	1	3	4	1	0	2	1	3	4	4	2	6	6	2	3	4	4	5	3	7	8	4	5	4	3	10	5	5	6	3	5	4	2	5	2	7	8	10	9	9	7	3	2	4	9	7	5	1	3	2	0	5	4	4	4	3	1	3	1	5	4	3	4	9	2	6	6	2	5	6	9	6	5	11	10	13	17	25	37	61	81	69	117	144	298	771	7668	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	0	0	1	2	2	1	2	0	1	0	0	1	0	0	0	0	1	2	0	1	0	1	0	0	1	1	3	0	3	3	0	2	0	1	1	0	1	0	1	0	1	2	0	1	0	0	1	1	2	3	0	1	0	0	3	1	0	0	4	0	3	1	0	0	1	0	1	2	1	1	5	0	0	2	4	1	0	2	1	1	4	6	0	0	1	1	2	1	2	1	1	1	5	2	1	3	6	3	2	6	4	0	4	7	3	2	4	5	6	6	2	5	2	4	1	0	4	3	3	5	4	1	4	2	4	5	4	6	3	4	1	9	4	3	5	7	6	1	9	6	2	9	5	4	5	6	10	3	7	5	6	4	6	5	4	10	6	5	6	4	6	8	2	7	2	1	5	5	3	7	10	3	4	4	10	6	9	4	8	8	9	4	8	15	23	27	29	64	76	93	109	132	285	776	7817	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	1	0	0	0	0	0	0	0	0	1	1	1	1	0	0	1	2	0	4	0	1	1	0	0	1	0	0	1	0	2	2	1	0	0	0	1	1	0	1	1	0	1	3	0	0	1	0	0	1	1	0	1	1	1	1	1	1	1	0	2	2	1	3	2	0	1	0	0	2	1	0	0	0	0	2	1	1	2	0	2	1	0	0	1	2	0	3	0	2	4	3	2	2	0	2	0	0	1	1	2	3	1	0	2	1	1	1	3	3	2	6	3	2	2	1	1	2	4	2	1	1	1	4	2	2	5	1	6	4	3	0	1	3	2	6	2	5	1	7	4	4	7	2	1	5	1	5	2	6	9	2	7	6	5	3	1	6	6	7	6	4	5	8	5	7	10	2	7	1	3	8	5	4	9	4	3	4	6	3	4	7	6	3	7	5	6	3	3	3	5	7	7	4	2	6	6	9	19	12	25	29	40	58	64	84	80	144	305	837	7663	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	2	0	0	0	1	1	0	0	0	0	0	2	2	0	2	0	3	0	0	1	1	1	1	2	0	0	0	1	1	1	1	0	0	0	1	0	0	2	2	2	2	3	1	1	2	1	1	1	3	0	0	0	1	2	1	2	1	0	0	1	0	0	1	1	1	0	1	2	1	0	0	3	1	3	0	3	3	0	1	0	1	1	1	4	3	1	2	1	3	1	3	2	3	1	3	3	3	3	4	2	2	1	0	2	4	2	0	5	1	2	2	3	5	2	3	6	3	1	3	3	3	4	3	3	0	7	2	2	3	3	5	3	3	3	4	4	9	2	5	3	6	1	4	5	3	2	4	3	3	7	7	4	10	10	8	7	3	5	5	4	4	6	4	5	7	4	3	6	8	4	4	3	5	6	4	4	8	4	9	5	5	2	6	4	3	5	6	7	10	5	9	8	6	8	10	19	25	24	46	56	73	114	137	284	840	7728	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	1	0	0	0	2	1	0	2	0	1	0	1	1	0	1	1	0	0	4	0	1	2	0	0	0	0	1	1	1	0	0	0	1	0	1	1	2	1	0	1	0	0	2	2	1	1	0	0	0	1	0	1	0	0	3	0	2	2	0	1	0	2	1	0	0	3	1	2	3	2	4	2	1	1	1	0	0	1	2	1	3	0	2	0	2	0	2	1	2	1	2	2	0	2	1	2	2	1	1	3	1	2	2	1	0	1	2	1	2	2	0	1	3	4	2	1	2	2	3	2	4	3	1	2	4	2	5	1	3	4	2	2	0	8	3	7	4	4	5	6	0	5	6	3	6	3	4	5	3	6	5	3	6	8	3	6	6	5	6	12	5	5	5	3	9	6	4	4	6	4	5	5	4	5	3	3	2	8	4	7	2	3	9	4	5	6	5	7	6	7	7	11	7	11	14	26	27	27	58	68	100	88	139	308	846	7720	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	1	0	1	0	0	1	1	0	1	3	0	1	0	2	0	0	0	1	0	3	0	1	0	1	3	2	1	0	2	0	0	1	0	0	0	0	1	1	0	2	3	0	0	1	0	2	1	1	0	1	1	3	2	2	0	1	2	2	1	2	2	0	1	2	1	3	0	1	1	0	1	1	1	0	0	3	0	3	2	3	4	0	0	2	1	1	0	0	1	3	3	1	2	2	1	1	4	1	1	1	3	4	6	5	4	1	2	2	2	1	2	2	2	5	3	2	3	2	2	2	5	4	6	3	0	2	1	3	7	7	5	4	4	5	5	7	3	8	3	6	4	4	3	7	4	6	7	6	2	5	4	4	4	3	6	4	8	6	5	4	6	4	4	12	7	4	5	7	6	3	4	3	5	4	2	7	9	5	5	5	6	6	7	9	3	3	3	8	5	8	3	6	6	13	6	16	29	39	46	75	73	73	137	286	774	7862	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	1	1	0	2	2	1	0	1	1	2	1	0	0	0	0	0	1	1	0	0	0	1	0	0	0	1	0	1	2	0	0	1	1	0	0	2	1	1	1	0	0	1	1	1	0	1	1	0	2	1	2	1	2	2	1	1	1	0	1	1	1	3	1	0	1	3	2	2	3	1	0	2	1	1	1	1	0	0	3	3	0	0	0	0	2	2	1	1	2	3	2	3	4	2	1	2	2	2	0	3	3	4	2	2	4	4	2	1	2	1	0	3	2	3	6	0	5	0	4	5	3	3	1	1	4	5	3	0	5	3	3	3	2	2	8	6	1	5	3	3	7	5	6	4	10	7	5	3	7	7	5	10	6	3	2	5	2	9	3	6	9	8	1	3	4	3	1	5	5	6	6	8	3	3	2	2	7	5	3	7	4	3	4	6	6	6	8	7	12	17	24	43	64	66	71	101	147	279	810	7915	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	1	1	2	1	1	1	3	0	0	1	0	0	1	1	1	1	2	0	0	1	0	2	0	1	0	1	0	3	0	1	0	2	0	0	0	0	0	0	1	2	2	2	2	1	0	1	2	2	0	1	0	1	0	0	3	2	1	0	1	0	1	0	1	0	3	1	1	0	2	2	3	2	1	0	2	1	0	3	4	2	2	0	2	3	1	0	0	1	3	2	1	1	4	2	2	2	1	1	0	4	1	6	2	2	2	3	3	2	3	0	4	4	3	2	1	2	4	3	0	3	7	2	4	6	6	7	1	6	3	8	3	6	7	4	5	5	3	8	4	5	1	3	4	2	9	9	6	3	4	5	6	4	8	5	9	4	6	5	3	4	5	0	5	6	4	1	10	3	3	3	1	7	9	4	4	4	6	8	3	4	7	5	7	3	11	5	8	7	7	24	34	28	44	78	89	95	164	301	782	7625	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	1	0	0	0	0	0	0	0	1	2	1	0	3	0	1	2	0	2	0	2	0	0	1	1	2	2	1	0	0	1	0	0	0	0	1	1	0	0	0	1	1	1	1	1	0	0	1	1	1	3	1	2	0	0	1	0	2	2	0	2	0	0	1	1	1	0	1	0	1	0	3	0	2	0	0	0	2	3	0	0	2	1	1	2	1	0	2	1	2	0	3	0	0	1	3	1	2	0	1	0	2	5	6	1	0	1	0	0	0	1	2	2	3	0	1	2	2	3	5	2	1	0	2	5	3	2	2	2	3	1	4	4	4	4	2	3	5	6	4	1	4	7	3	4	2	3	2	6	2	6	8	2	5	5	2	6	2	9	9	4	6	7	4	6	4	8	4	7	8	6	2	4	3	1	5	4	4	6	3	6	7	3	8	4	7	6	6	4	2	8	4	8	7	7	5	8	6	4	3	5	9	10	9	17	10	11	22	26	47	55	66	85	108	132	303	815	7795	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	0	0	1	0	1	3	0	1	0	0	1	4	3	0	2	1	0	0	2	0	0	0	0	1	1	1	1	0	0	1	2	1	0	1	0	0	0	0	3	0	0	0	0	0	0	0	0	1	2	4	3	0	0	1	2	0	0	0	1	1	5	0	2	1	2	0	0	2	1	1	0	0	1	0	1	1	2	2	0	2	0	5	2	0	2	3	3	2	1	1	2	2	3	3	1	0	1	2	0	1	4	4	2	2	3	1	2	3	1	5	0	2	5	0	1	4	4	2	4	4	4	4	2	3	5	1	4	5	4	1	2	4	5	1	4	4	2	5	4	4	4	0	4	3	5	2	4	10	3	4	5	13	2	11	1	6	7	7	8	5	5	7	8	5	8	4	7	4	3	4	4	5	3	3	3	3	2	7	4	1	2	3	9	6	3	1	3	6	3	3	5	3	4	6	11	12	3	9	13	27	36	38	53	78	75	97	136	284	819	7797	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	2	1	1	1	1	1	1	0	2	0	2	0	1	0	1	2	0	1	0	0	0	1	1	1	1	2	0	0	1	1	0	1	1	1	1	0	0	1	0	1	1	0	1	1	0	1	0	2	2	1	0	2	1	1	1	2	0	1	2	1	1	0	2	0	1	1	0	0	3	2	1	1	2	2	2	1	2	2	2	1	0	0	1	0	0	1	0	3	3	1	4	1	1	2	2	0	2	3	0	3	0	5	3	3	4	3	2	1	4	2	8	2	2	4	5	4	6	3	3	3	1	2	0	1	4	4	2	3	3	1	2	5	2	5	1	0	5	5	7	6	3	5	6	6	5	3	4	7	4	7	7	7	4	3	6	5	5	8	11	7	8	6	5	3	3	7	4	3	5	5	3	2	7	4	2	5	1	6	9	3	8	5	7	12	3	5	7	3	7	9	7	7	5	10	5	11	6	18	33	25	41	69	61	83	97	143	299	778	7853	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	0	0	1	0	1	1	1	0	0	1	0	0	1	1	3	1	2	1	0	0	0	1	0	1	0	0	0	1	0	0	2	0	0	3	1	1	0	0	0	1	0	0	0	1	2	0	1	0	0	1	3	0	0	0	1	0	1	0	0	1	0	1	0	1	3	0	1	1	0	1	3	2	2	2	0	1	3	1	1	0	0	3	1	1	0	1	1	0	2	2	0	1	2	0	0	0	0	3	3	0	7	0	0	0	1	1	1	1	3	2	1	3	4	2	2	5	3	1	4	2	0	3	3	1	0	2	4	3	6	4	1	2	1	4	1	1	7	3	6	7	2	5	1	4	1	3	3	7	3	5	5	5	7	3	6	9	6	10	8	5	5	5	4	8	2	8	10	7	11	6	7	4	5	6	4	5	5	6	5	5	2	4	7	4	5	0	6	7	8	6	5	7	2	7	7	4	7	5	6	6	5	13	12	6	27	25	32	58	76	77	99	159	292	812	7857	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	0	1	0	2	0	1	0	1	3	2	1	1	1	0	1	1	1	0	2	0	1	0	0	0	0	0	1	0	0	0	1	0	1	0	0	4	0	0	2	1	1	1	3	1	2	0	1	0	0	0	2	1	1	0	3	0	0	1	1	1	2	2	2	1	2	0	0	2	1	1	0	1	3	0	2	0	2	2	1	1	2	2	1	3	4	0	2	3	2	3	0	1	0	1	2	2	0	4	1	1	2	0	1	1	1	0	4	1	0	3	0	2	1	2	5	1	2	2	2	5	5	4	2	4	1	3	3	5	2	4	3	0	3	8	4	2	2	3	7	2	3	3	4	6	4	4	6	5	8	5	2	2	4	7	7	8	6	7	4	3	7	4	6	2	3	5	8	2	6	13	4	4	8	7	5	2	6	4	5	3	1	2	4	7	10	2	5	4	5	4	5	7	6	5	6	3	6	10	10	8	10	31	31	54	66	94	93	137	275	851	7814	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	1	0	1	2	1	2	1	0	1	2	2	0	1	0	2	1	0	0	0	1	0	2	1	0	0	0	0	0	1	0	0	2	1	0	1	1	1	1	0	0	0	2	2	1	1	1	1	3	1	1	1	1	2	0	0	1	0	0	1	2	0	2	1	2	2	4	1	1	3	0	3	1	2	3	3	1	3	1	2	1	1	1	2	3	2	1	2	1	2	3	1	1	0	2	1	3	2	4	7	2	1	1	5	1	1	1	1	3	0	2	3	3	1	2	3	2	3	5	2	3	3	2	6	1	3	4	2	1	4	5	5	4	4	3	3	2	6	5	1	6	6	6	6	9	5	4	3	5	3	8	3	3	3	1	4	7	4	6	8	8	5	9	6	7	4	8	8	8	5	10	4	6	2	2	5	6	3	1	8	2	4	5	4	9	5	1	7	3	3	5	3	5	5	5	4	5	4	9	7	8	10	9	18	16	31	62	70	70	104	177	302	797	7793	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	1	0	1	3	0	0	1	0	0	0	1	3	0	2	0	0	1	0	1	0	1	3	0	0	0	0	1	0	1	1	1	0	2	1	1	2	0	0	2	3	0	0	1	0	0	0	2	3	0	0	2	1	0	0	0	1	4	3	1	1	0	1	1	1	0	1	1	1	0	3	2	1	1	1	0	2	0	1	2	0	3	1	1	1	1	1	2	0	2	1	1	3	1	3	2	1	1	3	1	1	2	1	1	4	3	2	0	1	2	2	2	6	2	2	2	2	1	3	2	3	0	3	0	1	6	2	5	1	3	2	3	4	3	2	2	5	6	4	6	5	9	3	6	2	6	2	4	5	3	2	6	5	5	6	3	6	10	5	9	3	4	11	4	4	5	7	6	5	5	9	5	8	5	4	6	3	3	4	3	4	1	4	4	6	6	4	5	3	3	4	6	5	3	9	5	11	13	5	12	8	7	14	20	24	38	49	64	72	96	127	281	837	7850	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	0	0	2	2	0	0	0	1	2	1	0	2	1	1	0	1	1	0	1	0	0	0	0	1	0	2	0	0	0	1	1	0	1	2	2	1	0	1	0	0	1	0	0	3	1	0	1	0	1	1	0	0	4	0	1	2	0	0	1	0	0	2	2	1	1	0	0	1	1	3	3	4	0	1	2	1	1	0	0	0	1	3	4	1	0	3	0	1	2	2	4	0	0	2	1	2	1	1	1	3	0	2	4	1	0	1	1	0	1	3	3	1	2	0	0	2	1	2	1	3	1	5	3	2	3	2	4	1	4	4	2	4	5	1	2	5	3	4	3	8	3	3	8	7	5	5	4	6	3	10	5	6	4	2	6	8	5	5	4	8	2	8	8	6	12	9	7	8	12	7	6	3	3	6	2	5	3	5	2	4	4	6	6	5	9	6	6	8	6	4	3	4	4	9	5	8	8	2	7	16	4	11	17	22	32	38	63	75	70	104	143	284	787	7661	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	1	1	1	1	0	1	1	1	1	1	1	4	1	1	1	0	0	0	1	2	0	0	2	1	0	2	1	1	0	0	1	0	1	0	0	0	1	1	0	0	0	1	1	2	2	0	0	0	0	0	0	0	2	1	0	0	1	1	0	1	2	1	0	0	1	1	2	0	1	0	1	0	1	1	3	1	0	0	2	2	1	3	3	3	1	1	1	3	2	2	2	3	2	2	0	0	3	0	3	4	1	0	3	1	3	0	1	1	3	1	2	2	1	2	1	2	2	1	0	2	1	1	3	3	4	5	4	1	3	2	4	3	6	1	2	2	3	7	4	1	4	5	4	5	4	3	7	7	5	0	5	7	4	5	3	5	6	5	3	6	6	7	6	6	4	3	6	6	9	9	10	7	12	4	2	10	4	8	5	3	7	4	3	3	5	2	3	4	4	8	6	3	6	6	8	10	1	3	4	5	6	6	5	8	9	9	19	33	43	60	60	87	107	127	307	793	7850	0	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	1	0	1	1	0	3	1	2	2	1	0	2	1	0	0	0	1	0	1	0	0	0	0	2	0	1	1	1	0	0	0	1	0	0	0	1	1	1	2	0	0	0	0	1	1	0	1	0	2	0	0	0	2	0	0	1	0	1	1	2	3	2	0	0	2	1	2	1	2	0	2	1	0	1	0	1	1	1	2	6	0	2	4	0	2	1	1	1	1	1	1	1	3	2	1	0	3	6	3	2	1	4	2	3	0	5	2	1	1	3	3	2	0	3	2	1	0	3	2	0	2	5	1	2	0	2	3	3	2	2	4	3	5	2	6	2	3	2	2	5	2	3	3	3	6	4	4	7	3	2	5	5	4	5	3	7	6	3	1	2	6	10	8	7	8	5	4	5	6	6	7	9	8	7	5	3	4	1	4	6	1	4	2	4	0	6	3	3	5	5	4	9	6	8	7	6	7	9	5	12	10	7	9	17	17	13	21	44	47	65	68	117	137	278	743	7842	0	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	1	0	2	0	2	1	1	2	0	0	0	0	0	1	1	0	0	0	0	2	2	1	0	1	0	0	2	0	1	1	1	1	1	2	0	0	0	2	2	0	1	1	1	2	1	1	1	1	0	0	2	1	1	1	2	0	2	0	1	0	0	1	1	0	3	0	0	0	0	1	1	0	0	1	3	1	1	1	3	0	1	1	1	2	0	1	2	4	2	1	2	2	1	1	5	1	1	1	3	3	0	2	4	1	3	2	0	1	1	5	1	2	2	5	1	2	4	2	3	3	2	1	2	6	3	5	1	2	3	4	1	5	5	0	4	7	3	6	2	2	3	5	5	5	12	5	7	4	6	7	4	5	8	5	2	6	7	6	8	3	5	4	6	6	7	7	8	10	6	6	4	6	7	5	4	5	3	4	4	0	8	6	6	3	7	2	2	2	6	8	5	6	5	6	9	9	4	7	7	14	16	24	18	50	47	74	88	102	156	293	826	7788	0	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	0	1	2	1	0	1	1	1	2	3	0	2	2	1	0	0	0	0	0	0	1	0	1	0	0	2	0	1	1	1	0	0	0	1	1	1	0	0	1	1	1	0	0	0	1	0	0	1	1	0	0	0	2	2	0	1	0	0	0	0	1	2	1	0	0	0	1	0	0	2	0	3	0	0	0	1	2	2	0	1	0	0	1	3	2	3	0	0	1	5	0	3	0	1	1	0	0	2	3	3	0	3	3	0	2	3	1	7	0	3	4	0	1	2	2	2	3	3	1	3	4	0	1	2	1	3	2	5	5	2	3	3	1	3	3	4	3	3	6	1	3	5	6	5	5	6	6	6	4	2	8	5	5	7	2	5	5	4	2	7	3	7	5	9	4	2	7	5	5	4	4	9	16	10	10	3	5	4	3	3	3	6	3	8	2	8	6	1	7	5	6	5	8	3	6	5	6	5	6	9	7	8	10	9	10	11	15	25	28	41	54	64	77	120	136	274	783	7776	0	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	1	1	0	0	0	0	0	1	1	2	0	1	0	2	0	2	2	1	0	0	4	0	0	0	1	0	1	0	0	0	1	0	0	0	0	0	0	2	0	1	1	0	1	1	1	1	1	2	0	2	1	0	1	0	0	1	2	0	1	1	1	3	0	1	0	0	0	2	1	0	1	2	1	0	0	1	2	3	1	1	1	0	1	3	4	0	1	2	0	0	2	4	2	3	0	0	2	1	1	4	2	4	2	1	0	0	2	2	4	2	4	2	1	5	2	1	2	4	0	1	1	2	1	3	1	0	2	2	1	1	2	0	5	4	5	0	2	5	5	7	5	5	4	3	4	3	3	3	4	4	4	3	4	4	1	4	5	4	1	6	7	4	3	5	7	7	7	6	3	7	2	8	7	9	9	6	4	9	7	5	4	9	6	6	5	3	6	1	5	5	7	2	14	7	4	5	3	5	6	3	8	3	8	2	9	11	4	6	3	6	8	8	7	11	19	21	41	58	71	88	102	137	317	815	7708	0	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	1	0	1	1	2	1	0	1	0	1	0	0	1	0	0	0	1	1	0	0	0	3	0	1	0	2	0	2	1	1	0	0	0	0	0	0	2	0	1	1	2	0	0	0	0	0	3	0	0	1	1	0	1	2	0	2	0	1	0	2	0	0	1	2	1	2	0	0	1	1	2	1	1	2	2	1	1	2	4	2	5	2	1	1	1	2	4	3	3	1	0	0	1	3	2	1	2	2	3	3	0	2	1	3	0	1	0	3	1	3	1	0	0	3	3	1	4	2	0	0	2	1	4	0	5	7	2	5	1	3	2	6	6	2	1	6	5	2	3	9	7	3	5	5	3	2	4	4	3	4	7	5	3	4	6	8	5	3	6	6	9	8	9	8	6	5	8	13	11	8	4	5	4	7	6	2	3	3	4	6	6	4	4	7	4	2	3	2	5	9	2	8	6	10	3	8	7	7	6	10	9	21	28	24	33	42	66	80	81	151	265	794	7719	0	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	0	1	0	3	2	1	1	1	0	1	4	3	2	0	1	0	2	1	0	3	0	0	0	1	1	0	0	0	0	2	1	0	1	1	1	0	1	1	0	1	0	0	2	1	0	0	0	0	2	2	0	0	0	2	1	2	1	1	2	2	2	0	1	1	1	0	0	1	0	0	2	4	0	3	0	1	0	2	1	4	1	1	0	0	1	2	3	3	0	1	3	1	0	2	2	0	1	0	1	2	2	3	0	0	3	2	0	4	1	2	2	0	1	1	2	1	2	1	1	1	3	7	5	0	0	4	2	0	2	2	3	8	6	5	3	3	0	5	2	4	2	8	4	6	1	5	3	3	4	6	4	10	1	4	3	5	3	5	9	7	4	7	5	4	9	2	9	7	6	11	5	4	5	4	8	9	8	12	8	1	2	3	3	5	4	8	4	2	3	8	4	7	1	4	7	4	9	4	6	6	6	6	5	2	11	11	11	5	9	13	15	20	17	40	64	81	76	100	130	289	838	7669	0	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	1	0	0	0	0	3	0	0	0	2	0	0	1	6	1	2	2	0	0	0	1	1	1	1	1	0	0	3	0	0	1	1	0	1	0	1	1	1	1	0	0	0	0	0	1	1	0	0	0	0	0	2	0	0	1	1	3	0	0	2	0	2	2	0	2	1	0	0	3	1	0	2	2	3	1	1	3	0	0	0	1	1	0	0	3	2	3	2	1	1	1	1	0	0	2	1	1	2	1	1	3	2	1	2	2	1	2	1	3	2	1	0	1	1	3	2	1	2	4	2	4	0	3	2	1	4	0	2	0	1	0	3	3	4	1	1	2	2	1	3	4	3	4	1	4	2	4	3	4	1	3	4	4	2	3	5	0	2	1	3	5	4	4	5	0	4	6	9	6	5	7	7	10	9	6	10	6	8	8	3	8	8	5	4	3	4	7	6	3	3	0	4	5	5	5	5	6	7	5	6	4	5	8	11	5	5	4	10	6	7	7	8	12	7	21	23	22	33	61	82	82	114	138	256	761	7721	0	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	0	0	2	1	2	0	3	1	1	4	0	2	0	2	1	1	0	0	0	0	1	0	0	1	0	0	2	1	1	0	0	0	0	2	1	0	0	1	0	1	0	2	0	0	0	0	0	1	0	2	2	2	1	2	0	0	1	1	0	0	0	3	3	0	1	1	1	0	1	1	0	3	0	2	0	0	4	1	0	1	1	1	0	0	1	5	1	0	0	2	1	0	1	0	1	4	0	3	0	0	0	0	2	3	1	1	1	1	1	0	0	4	3	3	1	1	0	5	3	3	4	4	3	4	3	6	0	0	3	2	1	2	3	2	2	1	2	2	3	8	3	1	3	5	4	1	4	3	2	7	5	3	4	2	2	0	7	4	3	4	5	9	5	5	4	8	8	6	4	9	5	11	7	4	7	4	2	6	3	5	9	4	5	11	2	2	2	6	3	6	2	6	2	6	5	4	13	7	2	1	11	7	5	5	6	7	4	10	6	10	16	13	24	22	43	72	66	90	103	150	308	800	7773	0	0	0	0	0	0	
0	0	0	0	0	0	0	0	0	1	0	0	0	2	2	1	1	1	2	1	3	0	1	0	1	0	0	0	0	0	0	1	1	0	0	0	2	2	0	0	0	0	1	1	0	0	1	0	1	2	0	1	1	1	0	1	1	0	0	0	1	0	1	1	2	1	2	1	0	3	0	1	1	1	1	1	0	2	2	2	1	1	2	1	1	1	1	2	1	0	0	1	1	1	1	2	0	2	1	1	3	3	0	3	0	2	3	0	0	2	2	3	1	0	1	3	2	0	1	0	5	1	2	1	3	0	1	1	3	1	2	4	3	4	0	1	3	2	3	3	2	4	6	3	0	2	1	3	4	2	5	5	0	5	2	1	1	4	5	6	4	7	2	3	7	3	3	8	4	4	5	3	4	3	4	6	3	3	3	9	8	7	5	9	5	11	2	3	6	6	8	7	8	6	4	8	6	4	4	2	5	3	6	3	3	2	4	1	4	6	5	4	2	6	5	6	8	11	4	6	10	10	15	12	22	21	43	61	63	85	111	146	316	837	7797	0	0	0	0	0	
0	0	0	0	0	1	0	0	0	0	0	0	1	2	3	0	0	0	0	1	1	2	1	0	1	0	0	0	0	1	1	1	2	1	0	1	1	0	0	0	1	2	3	1	1	0	0	1	2	3	0	0	1	0	1	1	1	0	4	1	0	0	0	1	0	2	0	0	1	0	2	0	0	4	0	1	2	0	1	4	0	1	1	1	2	1	2	0	1	1	2	2	0	1	4	1	1	2	1	2	1	1	1	0	1	2	1	1	1	2	2	0	1	2	2	0	3	1	4	0	2	7	1	4	1	3	0	7	1	1	2	2	4	1	3	3	1	1	3	3	0	5	3	1	4	4	1	0	3	5	3	1	3	3	7	3	2	4	5	7	1	6	5	5	4	2	3	5	5	4	6	6	4	7	4	3	5	4	7	8	7	8	7	11	8	8	10	8	10	11	10	7	3	9	6	6	11	5	7	7	5	5	6	2	3	5	5	3	5	5	5	4	5	7	5	9	3	4	7	13	4	6	8	8	20	22	20	42	55	82	78	97	161	316	779	7936	0	0	0	0	
0	0	0	0	0	0	0	0	0	0	1	1	0	0	3	1	0	1	0	3	0	1	1	0	0	0	0	0	1	1	0	1	1	0	1	0	0	0	0	0	1	1	0	0	2	1	2	2	1	1	0	0	1	3	1	1	0	0	0	2	1	0	0	1	2	1	1	3	0	0	0	1	0	2	1	1	1	1	2	0	1	1	1	0	1	0	0	1	1	0	3	0	4	0	1	3	1	2	0	1	1	1	2	0	1	2	1	1	2	1	0	3	0	2	1	2	3	0	3	1	2	1	2	0	1	1	2	1	2	4	1	2	2	4	4	2	1	1	6	0	2	5	0	4	2	2	2	6	2	4	1	4	5	4	3	4	5	4	3	2	4	3	2	3	1	3	2	6	8	7	2	1	3	10	10	6	8	7	10	10	2	10	5	5	4	11	8	10	8	11	7	12	8	5	8	5	4	3	4	4	6	2	3	5	5	6	3	4	7	5	7	3	9	2	7	8	5	6	11	6	9	5	3	11	5	12	28	30	38	72	61	73	96	147	278	827	7710	0	0	0	
0	0	0	0	0	0	0	0	1	0	0	1	0	2	2	1	0	3	0	0	3	2	0	0	0	1	1	0	0	2	0	0	0	0	1	0	0	0	0	0	0	2	1	1	0	2	1	1	0	0	0	0	1	1	2	0	1	2	1	0	0	1	0	0	0	0	0	0	1	1	1	1	0	1	1	0	1	2	1	2	0	2	1	3	1	1	0	0	0	0	1	4	3	1	3	4	2	3	2	0	0	0	0	1	2	4	1	2	2	2	1	3	2	0	0	0	3	2	1	4	2	5	1	0	3	2	3	2	0	2	0	4	1	1	3	2	1	5	2	2	1	1	4	3	2	2	4	2	2	4	4	2	7	6	3	3	4	7	3	5	4	5	5	2	0	5	6	2	4	5	3	4	3	3	5	4	4	4	5	3	5	4	6	6	9	8	4	9	8	5	9	5	5	6	5	4	4	11	4	2	9	5	7	2	1	3	3	9	5	3	4	4	2	6	3	3	4	2	8	10	6	7	5	6	10	13	17	25	29	40	66	75	92	84	148	289	869	7664	0	0	
0	0	1	0	0	0	0	1	0	1	0	0	1	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	0	2	0	0	1	1	0	0	0	0	0	1	1	2	0	1	1	3	1	0	0	1	0	0	1	2	1	0	1	1	1	2	1	0	3	1	1	2	0	2	0	0	1	0	0	1	1	1	1	0	1	0	2	1	1	0	0	1	1	1	0	2	1	3	0	2	1	0	2	1	5	0	2	1	1	0	3	1	2	0	2	0	0	0	3	1	3	2	1	3	3	1	2	1	0	1	0	2	0	2	2	2	0	3	2	2	2	1	3	1	6	4	3	2	4	4	1	4	2	2	1	4	2	4	1	6	3	4	4	3	1	0	2	2	7	4	2	5	5	2	8	3	6	5	6	6	3	5	3	3	4	0	9	5	4	8	4	2	5	7	2	5	6	10	5	5	6	4	7	5	3	6	3	7	2	3	3	1	2	4	4	5	6	4	7	3	2	4	3	7	2	6	4	3	2	6	6	9	7	7	18	23	35	37	68	77	94	118	269	739	6986	0	
0	0	0	1	0	0	0	0	0	0	0	0	1	2	2	1	2	0	0	1	3	1	0	1	0	1	0	0	0	1	0	1	0	0	0	0	0	0	1	2	0	0	0	1	0	0	0	1	4	0	1	0	0	1	0	0	1	1	3	2	1	0	0	0	0	0	1	2	0	4	1	0	0	1	0	1	1	3	2	1	0	0	0	1	2	2	0	0	1	1	0	0	0	2	0	1	0	1	1	0	1	1	1	2	1	1	1	0	0	1	2	0	2	1	2	1	1	0	1	0	2	1	1	1	1	0	3	2	1	2	1	0	4	2	4	0	2	4	2	2	3	4	0	1	4	1	3	1	1	0	1	4	1	2	3	8	0	1	2	2	4	3	4	2	7	3	5	2	5	4	4	5	2	2	9	2	4	1	7	3	10	3	3	5	6	7	3	4	4	2	1	6	4	5	3	4	5	8	5	6	3	3	0	7	3	1	3	2	3	4	2	4	8	2	2	5	4	3	4	3	2	2	4	5	6	8	4	15	8	18	22	30	47	44	62	79	124	202	619	5493	


==> anc/TotalAndIsotopic_PromptEnergySpectra.txt <==
# Isotopic (U235 and Pu combo) and total prompt energy spectra of IBD reaction. 
# The covariance matrix of the isotopic (U235 and Pu combo) and total prompt energy spectra of IBD reaction is shown below the spectra. 
# The first bin is [0.7, 1] MeV, the last bin is [7, 8] MeV. The bin width is 0.25 MeV from 1 to 7 MeV. 
# The content in each bin has been divided by the bin width. 

# The isotopic [U235] prompt energy spectrum of IBD reaction. 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertainty
0.85	9.37758e-45	0.154593
1.125	3.61519e-44	0.0795001
1.375	6.7112e-44	0.0534149
1.625	9.55231e-44	0.0452393
1.875	1.24941e-43	0.0407559
2.125	1.49611e-43	0.038877
2.375	1.64081e-43	0.0386392
2.625	1.7354e-43	0.0385557
2.875	1.82369e-43	0.0377469
3.125	1.77921e-43	0.0388942
3.375	1.60196e-43	0.0420868
3.625	1.54685e-43	0.0428856
3.875	1.48569e-43	0.0404994
4.125	1.32896e-43	0.0420662
4.375	1.18136e-43	0.0434153
4.625	1.07899e-43	0.046086
4.875	9.44875e-44	0.047212
5.125	8.07554e-44	0.0488854
5.375	7.07526e-44	0.0496406
5.625	5.67606e-44	0.0530236
5.875	4.08067e-44	0.0629757
6.125	3.52427e-44	0.0698312
6.375	2.16954e-44	0.0879912
6.625	1.66926e-44	0.0915295
6.875	8.67067e-45	0.137546
7.5	3.10939e-45	0.19128

# The isotopic [Pu combo] prompt energy spectrum of IBD reaction. 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertainty
0.85	5.77302e-45	0.394605
1.125	3.78446e-44	0.121958
1.375	7.61901e-44	0.0808685
1.625	1.09671e-43	0.0680894
1.875	1.32245e-43	0.0655183
2.125	1.4786e-43	0.0653453
2.375	1.70578e-43	0.0617018
2.625	1.78259e-43	0.0619265
2.875	1.6441e-43	0.0682104
3.125	1.63727e-43	0.0685574
3.375	1.6939e-43	0.0653633
3.625	1.37276e-43	0.076703
3.875	1.0278e-43	0.0942285
4.125	9.87158e-44	0.0919775
4.375	9.70518e-44	0.0866965
4.625	8.53908e-44	0.0954438
4.875	7.3705e-44	0.0997995
5.125	6.01781e-44	0.10894
5.375	4.02929e-44	0.144526
5.625	2.94165e-44	0.171483
5.875	3.07207e-44	0.142823
6.125	1.5355e-44	0.266302
6.375	1.65342e-44	0.198828
6.625	8.17825e-45	0.324287
6.875	9.68824e-45	0.218163
7.5	1.60843e-45	0.592888

# The isotopic [Total] prompt energy spectrum of IBD reaction. 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertainty
0.85	8.078e-45	0.0904929
1.125	3.55464e-44	0.0493375
1.375	6.79338e-44	0.0235161
1.625	9.76433e-44	0.0156575
1.875	1.24601e-43	0.0140321
2.125	1.46545e-43	0.0130628
2.375	1.64289e-43	0.0128525
2.625	1.73854e-43	0.0128209
2.875	1.75726e-43	0.0129688
3.125	1.73495e-43	0.0128983
3.375	1.64851e-43	0.0130653
3.625	1.50564e-43	0.0130446
3.875	1.35113e-43	0.013443
4.125	1.2309e-43	0.0132328
4.375	1.12211e-43	0.0131429
4.625	1.00911e-43	0.0132922
4.875	8.77129e-44	0.0132597
5.125	7.39331e-44	0.0134741
5.375	6.05181e-44	0.0138913
5.625	4.79548e-44	0.014089
5.875	3.81015e-44	0.0142486
6.125	2.90965e-44	0.0149021
6.375	2.06774e-44	0.0159651
6.625	1.43947e-44	0.0165685
6.875	9.63352e-45	0.0184506
7.5	3.16117e-45	0.0268931

# Covariance matrix of the isotopic (U235 and Pu combo) and total prompt energy spectra of IBD reaction. 
# The first, middle, and last 26 bins represent U235, Pu combo, and total spectra respectively. 
# A reminder that the content in the prompt energy spectrum has been divided by the bin width. 
2.10164e-90	7.03671e-91	9.95078e-91	8.29795e-91	7.9259e-91	7.46986e-91	8.56777e-91	6.89527e-91	6.03086e-91	6.11627e-91	4.19185e-91	6.82823e-91	3.95485e-91	3.62301e-91	3.88773e-91	2.50497e-91	3.00014e-91	1.80896e-91	9.04782e-92	1.40937e-91	8.17742e-92	1.22663e-91	8.34991e-93	2.18634e-92	1.16363e-92	-6.74468e-93	-2.08632e-90	8.87136e-91	9.96115e-91	7.91355e-91	1.07254e-90	9.52788e-91	7.86559e-91	9.14718e-91	7.29917e-91	7.69026e-91	7.10251e-91	5.01408e-91	5.54235e-91	5.59345e-91	4.7006e-91	3.97826e-91	3.16884e-91	2.45475e-91	2.70488e-91	2.05861e-91	1.16802e-91	6.40957e-92	5.94025e-92	6.01982e-92	3.59482e-92	1.4421e-92	4.82719e-91	6.34e-91	7.74897e-91	5.19208e-91	5.24345e-91	3.8958e-91	2.97853e-91	2.27646e-91	7.63625e-92	8.95256e-92	-3.23844e-92	9.11491e-93	-6.52868e-92	-2.28141e-92	-1.79172e-92	-4.6978e-92	-1.81914e-92	-5.27032e-92	-4.76095e-92	-2.03881e-92	-6.40809e-92	-3.23269e-92	-5.84094e-92	-2.93095e-92	-2.56922e-92	-9.73652e-93	
7.03671e-91	8.26035e-90	2.05064e-90	2.04168e-90	2.65512e-90	2.82917e-90	2.43687e-90	2.6607e-90	2.47031e-90	2.58322e-90	2.45863e-90	1.81152e-90	2.06904e-90	2.05459e-90	1.6646e-90	1.50215e-90	1.21253e-90	1.15439e-90	1.08707e-90	8.35994e-91	5.63475e-91	3.36711e-91	3.10464e-91	2.51005e-91	1.66953e-91	7.67921e-92	5.81213e-91	-6.52727e-90	2.59816e-90	2.60827e-90	2.61483e-90	2.595e-90	3.13341e-90	3.13792e-90	3.02118e-90	3.09048e-90	2.91267e-90	3.04268e-90	2.44815e-90	2.27229e-90	2.25644e-90	1.79827e-90	1.60139e-90	1.24355e-90	9.01203e-91	9.00962e-91	7.83985e-91	6.41408e-91	3.83812e-91	2.82063e-91	2.03963e-91	9.13867e-92	5.53825e-91	9.97544e-91	1.55125e-90	1.26537e-90	1.28707e-90	1.09098e-90	9.48357e-91	8.53082e-91	6.57738e-91	6.77185e-91	5.01053e-91	5.21864e-91	4.09922e-91	4.52045e-91	4.40345e-91	3.61023e-91	3.26872e-91	2.58101e-91	2.17358e-91	2.0635e-91	1.10662e-91	1.00345e-91	3.03541e-92	3.39756e-92	1.27051e-92	3.49471e-93	
9.95078e-91	2.05064e-90	1.28507e-89	4.22011e-90	4.22231e-90	4.3549e-90	5.15257e-90	4.69989e-90	4.73135e-90	4.72965e-90	4.07328e-90	5.15563e-90	3.90642e-90	3.49583e-90	3.57057e-90	2.78895e-90	2.68656e-90	2.08974e-90	1.52018e-90	1.57708e-90	1.2764e-90	1.24528e-90	6.023e-91	4.72371e-91	2.93505e-91	5.38716e-92	5.99343e-91	2.56191e-90	-9.93503e-90	3.8363e-90	5.21101e-90	5.44787e-90	5.31824e-90	5.94938e-90	5.6451e-90	5.85773e-90	5.95365e-90	4.86718e-90	4.721e-90	4.54061e-90	4.01958e-90	3.46268e-90	2.89486e-90	2.52505e-90	2.23597e-90	1.68622e-90	1.38797e-90	8.1682e-91	8.08473e-91	5.8211e-91	4.85268e-91	1.1046e-91	6.59545e-91	1.50888e-90	2.37111e-90	2.14832e-90	2.2046e-90	1.93264e-90	1.72928e-90	1.60755e-90	1.32177e-90	1.35313e-90	1.13939e-90	1.10534e-90	9.02837e-91	9.60389e-91	9.47184e-91	8.00605e-91	6.99988e-91	5.89071e-91	4.8561e-91	4.37151e-91	3.08335e-91	2.36114e-91	1.36044e-91	1.03686e-91	6.58925e-92	2.13101e-92	
8.29795e-91	2.04168e-90	4.22011e-90	1.86745e-89	5.60666e-90	6.23559e-90	7.52292e-90	7.25704e-90	7.50199e-90	7.48608e-90	6.6536e-90	7.82568e-90	6.28887e-90	5.54539e-90	5.46271e-90	4.39661e-90	4.13098e-90	3.2999e-90	2.49195e-90	2.43877e-90	1.99267e-90	1.86934e-90	1.00408e-90	7.72345e-91	4.82781e-91	1.14222e-91	5.27101e-91	2.61466e-90	3.83198e-90	-1.2955e-89	6.95019e-90	7.85153e-90	8.28107e-90	9.10776e-90	8.92186e-90	9.14683e-90	9.39632e-90	7.85487e-90	7.35015e-90	6.92797e-90	6.1737e-90	5.30368e-90	4.48467e-90	3.86602e-90	3.30131e-90	2.49417e-90	2.14575e-90	1.29056e-90	1.25681e-90	8.84814e-91	7.69092e-91	1.75502e-91	4.35448e-91	1.21341e-90	2.11618e-90	2.10398e-90	2.53133e-90	2.55995e-90	2.59193e-90	2.59162e-90	2.41075e-90	2.39611e-90	2.18814e-90	2.0217e-90	1.74368e-90	1.67209e-90	1.57032e-90	1.37859e-90	1.20159e-90	1.01543e-90	8.32681e-91	6.90336e-91	5.41755e-91	4.09144e-91	2.86275e-91	2.02402e-91	1.39115e-91	4.75581e-92	
7.9259e-91	2.65512e-90	4.22231e-90	5.60666e-90	2.59295e-89	9.08159e-90	8.92686e-90	9.96993e-90	9.98915e-90	1.01803e-89	9.83047e-90	8.06679e-90	8.53484e-90	7.99406e-90	6.75221e-90	6.02686e-90	4.98533e-90	4.56817e-90	4.11043e-90	3.25508e-90	2.45587e-90	1.68584e-90	1.41669e-90	1.0761e-90	7.13917e-91	3.10969e-91	8.69682e-91	2.54018e-90	5.40468e-90	7.0855e-90	-1.23839e-89	9.63234e-90	1.15595e-89	1.2061e-89	1.21152e-89	1.23085e-89	1.22988e-89	1.1355e-89	9.85623e-90	9.08767e-90	8.46975e-90	7.08003e-90	6.14193e-90	5.09555e-90	3.94476e-90	3.38617e-90	3.02536e-90	2.14049e-90	1.65787e-90	1.16534e-90	9.47856e-91	3.5487e-91	4.4579e-91	1.2497e-90	2.20404e-90	2.56693e-90	2.92009e-90	3.26723e-90	3.44189e-90	3.50465e-90	3.37544e-90	3.3234e-90	3.03166e-90	2.80495e-90	2.47744e-90	2.30646e-90	2.11837e-90	1.88418e-90	1.64781e-90	1.3896e-90	1.15458e-90	9.37937e-91	7.27516e-91	5.68266e-91	3.94913e-91	2.83159e-91	1.86708e-91	6.54044e-92	
7.46986e-91	2.82917e-90	4.3549e-90	6.23559e-90	9.08159e-90	3.38309e-89	1.07486e-89	1.23457e-89	1.24545e-89	1.27543e-89	1.24281e-89	9.8133e-90	1.07617e-89	1.00852e-89	8.35944e-90	7.56852e-90	6.18089e-90	5.76661e-90	5.25228e-90	4.10053e-90	3.06629e-90	2.04599e-90	1.78793e-90	1.36239e-90	8.93387e-91	4.18029e-91	9.6246e-91	2.70751e-90	6.14903e-90	8.47637e-90	1.00554e-89	-9.96099e-90	1.44272e-89	1.5032e-89	1.51415e-89	1.53561e-89	1.54939e-89	1.40675e-89	1.22904e-89	1.12772e-89	1.04974e-89	8.80408e-90	7.58591e-90	6.28063e-90	4.82992e-90	4.10666e-90	3.71659e-90	2.56438e-90	2.04049e-90	1.4218e-90	1.18686e-90	4.70998e-91	3.61275e-91	1.10807e-90	2.01089e-90	2.65354e-90	3.31584e-90	3.735e-90	4.14064e-90	4.30278e-90	4.26263e-90	4.18555e-90	3.86504e-90	3.55851e-90	3.18017e-90	2.90383e-90	2.63519e-90	2.36545e-90	2.06659e-90	1.74131e-90	1.44471e-90	1.15479e-90	9.02514e-91	7.09251e-91	4.99453e-91	3.55484e-91	2.34027e-91	8.16187e-92	
8.56777e-91	2.43687e-90	5.15257e-90	7.52292e-90	8.92686e-90	1.07486e-89	4.01949e-89	1.3322e-89	1.40939e-89	1.40443e-89	1.29015e-89	1.40898e-89	1.19349e-89	1.0505e-89	9.93293e-90	8.21573e-90	7.54699e-90	6.13848e-90	4.83983e-90	4.41407e-90	3.59817e-90	3.21243e-90	1.88942e-90	1.44615e-90	9.2696e-91	2.42914e-91	6.82168e-91	3.39856e-90	5.42483e-90	8.27571e-90	1.17041e-89	1.39402e-89	-6.69808e-90	1.691e-89	1.69326e-89	1.71903e-89	1.74424e-89	1.53724e-89	1.38333e-89	1.27608e-89	1.15632e-89	9.78664e-90	8.43219e-90	7.14208e-90	5.86698e-90	4.62201e-90	4.03066e-90	2.64669e-90	2.33381e-90	1.63358e-90	1.38844e-90	3.16792e-91	2.73502e-91	9.48616e-91	1.74106e-90	2.59714e-90	3.40377e-90	4.04193e-90	4.5609e-90	4.80914e-90	4.80781e-90	4.72913e-90	4.46363e-90	4.05479e-90	3.58469e-90	3.25098e-90	2.95034e-90	2.64382e-90	2.30922e-90	1.93104e-90	1.57365e-90	1.24249e-90	1.00075e-90	7.65138e-91	5.59117e-91	3.88773e-91	2.68698e-91	9.15778e-92	
6.89527e-91	2.6607e-90	4.69989e-90	7.25704e-90	9.96993e-90	1.23457e-89	1.3322e-89	4.4769e-89	1.52499e-89	1.54953e-89	1.47961e-89	1.3365e-89	1.31866e-89	1.20102e-89	1.05022e-89	9.16442e-90	7.8265e-90	6.92279e-90	5.94465e-90	4.93935e-90	3.83288e-90	2.90809e-90	2.14973e-90	1.62644e-90	1.05687e-90	4.16117e-91	8.72559e-91	3.13641e-90	6.29194e-90	9.45742e-90	1.2263e-89	1.4761e-89	1.7407e-89	-3.5818e-90	1.85728e-89	1.88319e-89	1.92276e-89	1.69918e-89	1.51167e-89	1.39087e-89	1.27118e-89	1.07606e-89	9.23618e-90	7.73712e-90	6.14112e-90	4.97575e-90	4.46042e-90	2.94756e-90	2.50288e-90	1.75169e-90	1.49125e-90	4.94809e-91	1.87524e-91	8.10498e-91	1.56011e-90	2.55716e-90	3.42563e-90	4.18875e-90	4.80085e-90	5.1608e-90	5.18647e-90	5.0969e-90	4.83295e-90	4.39428e-90	3.92802e-90	3.53926e-90	3.19762e-90	2.88024e-90	2.51307e-90	2.10631e-90	1.72323e-90	1.35292e-90	1.08359e-90	8.33328e-91	6.03999e-91	4.20771e-91	2.85706e-91	9.73019e-92	
6.03086e-91	2.47031e-90	4.73135e-90	7.50199e-90	9.98915e-90	1.24545e-89	1.40939e-89	1.52499e-89	4.73878e-89	1.61757e-89	1.53587e-89	1.46893e-89	1.38912e-89	1.25037e-89	1.11556e-89	9.61239e-90	8.38694e-90	7.22889e-90	6.09201e-90	5.1564e-90	4.05681e-90	3.2389e-90	2.22871e-90	1.69773e-90	1.09341e-90	3.87331e-91	7.5231e-91	3.1745e-90	6.07702e-90	9.52079e-90	1.27837e-89	1.54946e-89	1.80674e-89	1.92374e-89	-1.21259e-90	1.97312e-89	2.0123e-89	1.7797e-89	1.59372e-89	1.4629e-89	1.33287e-89	1.12987e-89	9.70771e-90	8.15737e-90	6.54551e-90	5.24532e-90	4.65634e-90	3.07362e-90	2.63603e-90	1.83942e-90	1.55893e-90	4.64154e-91	6.61641e-92	6.39876e-91	1.32828e-90	2.46602e-90	3.40527e-90	4.29364e-90	4.9958e-90	5.37419e-90	5.64487e-90	5.45052e-90	5.21407e-90	4.74384e-90	4.2818e-90	3.83791e-90	3.4594e-90	3.12781e-90	2.72207e-90	2.28714e-90	1.87241e-90	1.46402e-90	1.1727e-90	9.02391e-91	6.51133e-91	4.52585e-91	3.03735e-91	1.02425e-91	
6.11627e-91	2.58322e-90	4.72965e-90	7.48608e-90	1.01803e-89	1.27543e-89	1.40443e-89	1.54953e-89	1.61757e-89	4.78879e-89	1.57137e-89	1.45308e-89	1.41504e-89	1.28001e-89	1.12844e-89	9.81087e-90	8.44911e-90	7.42238e-90	6.31937e-90	5.31483e-90	4.12684e-90	3.2098e-90	2.28443e-90	1.74051e-90	1.1148e-90	4.25507e-91	8.23699e-91	3.22543e-90	6.41163e-90	9.82672e-90	1.30014e-89	1.57088e-89	1.84838e-89	1.95592e-89	1.98171e-89	8.2859e-91	2.0589e-89	1.81251e-89	1.61981e-89	1.49011e-89	1.36005e-89	1.15237e-89	9.86939e-90	8.26364e-90	6.57481e-90	5.27599e-90	4.74149e-90	3.08784e-90	2.65992e-90	1.85318e-90	1.59634e-90	5.11515e-91	7.88624e-92	6.57569e-91	1.3473e-90	2.42089e-90	3.32156e-90	4.17945e-90	4.86e-90	5.23191e-90	5.39848e-90	5.46938e-90	5.09965e-90	4.64363e-90	4.19409e-90	3.76649e-90	3.39961e-90	3.07459e-90	2.67234e-90	2.24685e-90	1.83639e-90	1.43847e-90	1.14765e-90	8.81672e-91	6.3202e-91	4.38883e-91	2.94016e-91	9.86864e-92	
4.19185e-91	2.45863e-90	4.07328e-90	6.6536e-90	9.83047e-90	1.24281e-89	1.29015e-89	1.47961e-89	1.53587e-89	1.57137e-89	4.54561e-89	1.28086e-89	1.35284e-89	1.24857e-89	1.05339e-89	9.43886e-90	7.83356e-90	7.13496e-90	6.3788e-90	5.02685e-90	3.84356e-90	2.65824e-90	2.20236e-90	1.67459e-90	1.10667e-90	4.85051e-91	8.05943e-91	2.741e-90	6.2652e-90	9.59346e-90	1.21056e-89	1.4801e-89	1.76387e-89	1.87473e-89	1.90697e-89	1.9342e-89	2.03105e-90	1.74797e-89	1.56821e-89	1.44298e-89	1.32091e-89	1.11436e-89	9.5335e-90	8.03418e-90	6.29673e-90	5.20249e-90	4.67115e-90	3.09671e-90	2.60555e-90	1.80528e-90	1.50598e-90	5.71495e-91	-3.25215e-92	4.58803e-91	1.05923e-90	2.08315e-90	2.88335e-90	3.69564e-90	4.35581e-90	4.72074e-90	4.91907e-90	4.85694e-90	4.8604e-90	4.27073e-90	3.87434e-90	3.47686e-90	3.14383e-90	2.84828e-90	2.47006e-90	2.08202e-90	1.69819e-90	1.32441e-90	1.06372e-90	8.07914e-91	5.82128e-91	4.00823e-91	2.69098e-91	8.82678e-92	
6.82823e-91	1.81152e-90	5.15563e-90	7.82568e-90	8.06679e-90	9.8133e-90	1.40898e-89	1.3365e-89	1.46893e-89	1.45308e-89	1.28086e-89	4.4007e-89	1.26243e-89	1.06305e-89	1.09626e-89	8.57289e-90	8.42816e-90	6.37244e-90	4.47806e-90	4.67083e-90	3.96855e-90	4.07965e-90	1.93388e-90	1.487e-90	9.14328e-91	9.23509e-92	3.7375e-91	3.56205e-90	4.62946e-90	7.79864e-90	1.2304e-89	1.47522e-89	1.62794e-89	1.7625e-89	1.78299e-89	1.80479e-89	1.85003e-89	-2.34329e-91	1.47329e-89	1.35415e-89	1.22122e-89	1.03597e-89	8.98724e-90	7.56909e-90	6.35449e-90	4.80261e-90	4.17624e-90	2.69547e-90	2.43781e-90	1.71562e-90	1.50896e-90	1.70776e-91	1.087e-92	5.16741e-91	1.08672e-90	2.0301e-90	2.82695e-90	3.58211e-90	4.19518e-90	4.55801e-90	4.71441e-90	4.67748e-90	4.56383e-90	4.28289e-90	3.70224e-90	3.33614e-90	3.031e-90	2.73103e-90	2.36574e-90	1.98539e-90	1.59907e-90	1.25197e-90	1.0192e-90	7.62189e-91	5.56872e-91	3.79267e-91	2.63607e-91	8.65208e-92	
3.95485e-91	2.06904e-90	3.90642e-90	6.28887e-90	8.53484e-90	1.07617e-89	1.19349e-89	1.31866e-89	1.38912e-89	1.41504e-89	1.35284e-89	1.26243e-89	3.62039e-89	1.11092e-89	9.81804e-90	8.53371e-90	7.35984e-90	6.45476e-90	5.50119e-90	4.63702e-90	3.59442e-90	2.81706e-90	1.97652e-90	1.51151e-90	9.57841e-91	3.60005e-91	6.3057e-91	2.66518e-90	5.37942e-90	8.34275e-90	1.11184e-89	1.34885e-89	1.59084e-89	1.68152e-89	1.71788e-89	1.73549e-89	1.78321e-89	1.57601e-89	-1.16635e-90	1.30023e-89	1.18487e-89	1.00675e-89	8.61708e-90	7.20685e-90	5.7664e-90	4.60264e-90	4.11834e-90	2.68845e-90	2.30086e-90	1.60784e-90	1.37541e-90	4.33842e-91	-4.8254e-92	4.21947e-91	9.80051e-91	1.90475e-90	2.64422e-90	3.39828e-90	3.98655e-90	4.33565e-90	4.56422e-90	4.51317e-90	4.36305e-90	3.99724e-90	3.81957e-90	3.29384e-90	2.97252e-90	2.69935e-90	2.33733e-90	1.97794e-90	1.62753e-90	1.27592e-90	1.00814e-90	7.78592e-91	5.45736e-91	3.80876e-91	2.4616e-91	8.17494e-92	
3.62301e-91	2.05459e-90	3.49583e-90	5.54539e-90	7.99406e-90	1.00852e-89	1.0505e-89	1.20102e-89	1.25037e-89	1.28001e-89	1.24857e-89	1.06305e-89	1.11092e-89	3.12527e-89	8.732e-90	7.76887e-90	6.48833e-90	5.89874e-90	5.21929e-90	4.21155e-90	3.20679e-90	2.29823e-90	1.80751e-90	1.37937e-90	8.87718e-91	3.83748e-91	6.63802e-91	2.37953e-90	5.27602e-90	7.89457e-90	1.00283e-89	1.21156e-89	1.44688e-89	1.52496e-89	1.55499e-89	1.57614e-89	1.6174e-89	1.43007e-89	1.28549e-89	-3.47695e-90	1.07959e-89	9.15524e-90	7.81463e-90	6.52868e-90	5.15084e-90	4.19342e-90	3.7706e-90	2.47917e-90	2.08941e-90	1.45701e-90	1.23396e-90	4.52926e-91	-1.03557e-92	4.61619e-91	1.02667e-90	1.79595e-90	2.42157e-90	3.04831e-90	3.54262e-90	3.8347e-90	4.01884e-90	3.97886e-90	3.83966e-90	3.52332e-90	3.23827e-90	3.04741e-90	2.64019e-90	2.39477e-90	2.07307e-90	1.7572e-90	1.4481e-90	1.13948e-90	8.9713e-91	6.91765e-91	4.82121e-91	3.37093e-91	2.17006e-91	7.18863e-92	
3.88773e-91	1.6646e-90	3.57057e-90	5.46271e-90	6.75221e-90	8.35944e-90	9.93293e-90	1.05022e-89	1.11556e-89	1.12844e-89	1.05339e-89	1.09626e-89	9.81804e-90	8.732e-90	2.63055e-89	6.80394e-90	6.08583e-90	5.12427e-90	4.12981e-90	3.71519e-90	2.96505e-90	2.5335e-90	1.56914e-90	1.19265e-90	7.51377e-91	2.26687e-91	4.57897e-91	2.44632e-90	4.31154e-90	6.64402e-90	9.22571e-90	1.10757e-89	1.27428e-89	1.35588e-89	1.38027e-89	1.40003e-89	1.44189e-89	1.26922e-89	1.14463e-89	1.0522e-89	-5.48e-90	8.13117e-90	6.9714e-90	5.8581e-90	4.77687e-90	3.73095e-90	3.3074e-90	2.13537e-90	1.87053e-90	1.3166e-90	1.13529e-90	2.94776e-91	-1.76689e-92	4.33414e-91	9.63197e-91	1.62573e-90	2.17235e-90	2.7037e-90	3.1304e-90	3.39026e-90	3.53643e-90	3.51262e-90	3.41843e-90	3.12265e-90	2.84964e-90	2.57898e-90	2.4652e-90	2.12304e-90	1.83451e-90	1.55502e-90	1.27131e-90	1.00192e-90	8.00579e-91	6.06349e-91	4.2978e-91	2.96699e-91	1.96396e-91	6.41178e-92	
2.50497e-91	1.50215e-90	2.78895e-90	4.39661e-90	6.02686e-90	7.56852e-90	8.21573e-90	9.16442e-90	9.61239e-90	9.81087e-90	9.43886e-90	8.57289e-90	8.53371e-90	7.76887e-90	6.80394e-90	2.4727e-89	5.08604e-90	4.51975e-90	3.89342e-90	3.24437e-90	2.50275e-90	1.91098e-90	1.38236e-90	1.0531e-90	6.69203e-91	2.63987e-91	4.35112e-91	1.86481e-90	3.89827e-90	5.91128e-90	7.72648e-90	9.32187e-90	1.09826e-89	1.16203e-89	1.18365e-89	1.19949e-89	1.23544e-89	1.08587e-89	9.76991e-90	8.97756e-90	8.20502e-90	-2.70873e-90	5.95163e-90	4.99357e-90	3.97007e-90	3.17847e-90	2.85772e-90	1.8488e-90	1.59427e-90	1.10811e-90	9.51076e-91	3.15687e-91	-4.40372e-92	3.54865e-91	8.30576e-91	1.45385e-90	1.95066e-90	2.45149e-90	2.84229e-90	3.0812e-90	3.23567e-90	3.20924e-90	3.11345e-90	2.85251e-90	2.62489e-90	2.36816e-90	2.14944e-90	2.0563e-90	1.68456e-90	1.4338e-90	1.17831e-90	9.28159e-91	7.36973e-91	5.6388e-91	3.97262e-91	2.75366e-91	1.79422e-91	5.92338e-92	
3.00014e-91	1.21253e-90	2.68656e-90	4.13098e-90	4.98533e-90	6.18089e-90	7.54699e-90	7.8265e-90	8.38694e-90	8.44911e-90	7.83356e-90	8.42816e-90	7.35984e-90	6.48833e-90	6.08583e-90	5.08604e-90	1.99e-89	3.83462e-90	3.06102e-90	2.78277e-90	2.22755e-90	1.96793e-90	1.16038e-90	8.94067e-91	5.53896e-91	1.53666e-91	3.09609e-91	1.81751e-90	3.11333e-90	4.87777e-90	6.88819e-90	8.2563e-90	9.46384e-90	1.01089e-89	1.02533e-89	1.03789e-89	1.06736e-89	9.43143e-90	8.4598e-90	7.76955e-90	7.07826e-90	6.00888e-90	-4.75791e-90	4.32805e-90	3.51531e-90	2.74395e-90	2.43815e-90	1.57192e-90	1.3855e-90	9.63558e-91	8.40716e-91	1.98057e-91	-1.04182e-92	3.33237e-91	7.34708e-91	1.27502e-90	1.72199e-90	2.15542e-90	2.49919e-90	2.70872e-90	2.82896e-90	2.806e-90	2.72354e-90	2.4911e-90	2.27629e-90	2.05488e-90	1.86636e-90	1.68864e-90	1.5526e-90	1.23714e-90	1.01348e-90	7.98151e-91	6.36083e-91	4.84903e-91	3.42879e-91	2.37772e-91	1.56686e-91	5.17274e-92	
1.80896e-91	1.15439e-90	2.08974e-90	3.2999e-90	4.56817e-90	5.76661e-90	6.13848e-90	6.92279e-90	7.22889e-90	7.42238e-90	7.13496e-90	6.37244e-90	6.45476e-90	5.89874e-90	5.12427e-90	4.51975e-90	3.83462e-90	1.55848e-89	2.99589e-90	2.49991e-90	1.91005e-90	1.4498e-90	1.05557e-90	8.10401e-91	5.05711e-91	2.10915e-91	3.37211e-91	1.39305e-90	3.02017e-90	4.52503e-90	5.86101e-90	7.02609e-90	8.37838e-90	8.80052e-90	8.93757e-90	9.05865e-90	9.37705e-90	8.23876e-90	7.36249e-90	6.74583e-90	6.21237e-90	5.27115e-90	4.4901e-90	-5.77073e-90	2.93355e-90	2.35152e-90	2.14994e-90	1.37647e-90	1.19429e-90	8.23445e-91	7.28142e-91	2.49844e-91	-3.61505e-92	2.71146e-91	6.41361e-91	1.1031e-90	1.47153e-90	1.84003e-90	2.12393e-90	2.29816e-90	2.41318e-90	2.3913e-90	2.31261e-90	2.12409e-90	1.96087e-90	1.77005e-90	1.60618e-90	1.4597e-90	1.26002e-90	1.1541e-90	8.88352e-91	7.0133e-91	5.56836e-91	4.28297e-91	3.02248e-91	2.10387e-91	1.36491e-91	4.59034e-92	
9.04782e-92	1.08707e-90	1.52018e-90	2.49195e-90	4.11043e-90	5.25228e-90	4.83983e-90	5.94465e-90	6.09201e-90	6.31937e-90	6.3788e-90	4.47806e-90	5.50119e-90	5.21929e-90	4.12981e-90	3.89342e-90	3.06102e-90	2.99589e-90	1.23356e-89	2.12879e-90	1.54601e-90	9.26694e-91	9.19653e-91	7.10115e-91	4.54759e-91	2.44645e-91	3.59193e-91	9.69537e-91	2.85024e-90	4.12849e-90	4.77082e-90	5.74666e-90	7.1851e-90	7.44054e-90	7.60956e-90	7.67858e-90	7.84316e-90	7.08599e-90	6.25325e-90	5.698e-90	5.33783e-90	4.48644e-90	3.83206e-90	3.1608e-90	-6.15492e-90	2.03294e-90	1.87745e-90	1.26987e-90	1.01573e-90	6.93564e-91	5.87297e-91	2.68115e-91	-3.98981e-92	2.29595e-91	5.67257e-91	9.73027e-91	1.28788e-90	1.60875e-90	1.84953e-90	1.99505e-90	2.10837e-90	2.08035e-90	1.99209e-90	1.846e-90	1.72799e-90	1.55602e-90	1.40635e-90	1.28152e-90	1.10857e-90	9.50536e-91	8.66031e-91	6.31121e-91	4.94244e-91	3.88072e-91	2.68911e-91	1.90809e-91	1.18629e-91	4.07369e-92	
1.40937e-91	8.35994e-91	1.57708e-90	2.43877e-90	3.25508e-90	4.10053e-90	4.41407e-90	4.93935e-90	5.1564e-90	5.31483e-90	5.02685e-90	4.67083e-90	4.63702e-90	4.21155e-90	3.71519e-90	3.24437e-90	2.78277e-90	2.49991e-90	2.12879e-90	9.05797e-90	1.40514e-90	1.11389e-90	7.66283e-91	5.91103e-91	3.58176e-91	1.47737e-91	2.38726e-91	1.06385e-90	2.20817e-90	3.24853e-90	4.29955e-90	5.08938e-90	6.04472e-90	6.30295e-90	6.39391e-90	6.46919e-90	6.75895e-90	5.8672e-90	5.2744e-90	4.83177e-90	4.4395e-90	3.78792e-90	3.20947e-90	2.65446e-90	2.10666e-90	-5.42113e-90	1.51952e-90	9.40749e-91	8.44313e-91	5.84499e-91	5.35999e-91	1.76855e-91	-2.1583e-92	2.17437e-91	5.0747e-91	8.13572e-91	1.06473e-90	1.30723e-90	1.48909e-90	1.60427e-90	1.68199e-90	1.66649e-90	1.6024e-90	1.48124e-90	1.37546e-90	1.24573e-90	1.13176e-90	1.02823e-90	8.87772e-91	7.61718e-91	6.34916e-91	5.59439e-91	3.99491e-91	3.09974e-91	2.17946e-91	1.53214e-91	9.82472e-92	3.41564e-92	
8.17742e-92	5.63475e-91	1.2764e-90	1.99267e-90	2.45587e-90	3.06629e-90	3.59817e-90	3.83288e-90	4.05681e-90	4.12684e-90	3.84356e-90	3.96855e-90	3.59442e-90	3.20679e-90	2.96505e-90	2.50275e-90	2.22755e-90	1.91005e-90	1.54601e-90	1.40514e-90	6.60404e-90	9.6063e-91	6.02123e-91	4.59079e-91	2.84757e-91	9.61757e-92	1.29496e-91	8.52359e-91	1.57477e-90	2.44278e-90	3.42892e-90	4.09199e-90	4.70435e-90	4.99346e-90	5.05727e-90	5.13722e-90	5.35818e-90	4.61442e-90	4.20524e-90	3.85929e-90	3.50509e-90	2.99749e-90	2.54479e-90	2.14212e-90	1.74568e-90	1.33891e-90	-4.67569e-90	7.47903e-91	6.97137e-91	4.85348e-91	4.41394e-91	1.21195e-91	-6.12615e-92	1.06027e-91	3.17442e-91	5.72671e-91	7.61011e-91	9.47462e-91	1.09071e-90	1.17875e-90	1.23123e-90	1.21822e-90	1.1882e-90	1.0822e-90	9.94045e-91	9.01191e-91	8.23157e-91	7.47856e-91	6.44065e-91	5.56154e-91	4.5958e-91	3.63337e-91	3.43626e-91	2.27637e-91	1.72278e-91	1.17778e-91	8.12115e-92	2.84114e-92	
1.22663e-91	3.36711e-91	1.24528e-90	1.86934e-90	1.68584e-90	2.04599e-90	3.21243e-90	2.90809e-90	3.2389e-90	3.2098e-90	2.65824e-90	4.07965e-90	2.81706e-90	2.29823e-90	2.5335e-90	1.91098e-90	1.96793e-90	1.4498e-90	9.26694e-91	1.11389e-90	9.6063e-91	6.05674e-90	4.47429e-91	3.48115e-91	1.94622e-91	4.9335e-93	2.20097e-92	8.495e-91	9.61995e-91	1.64667e-90	2.86826e-90	3.35896e-90	3.62928e-90	3.89369e-90	3.90875e-90	3.94963e-90	4.1623e-90	3.56141e-90	3.23406e-90	2.96726e-90	2.66483e-90	2.29353e-90	1.96256e-90	1.64026e-90	1.41353e-90	9.85183e-91	8.83053e-91	-2.85472e-90	5.27648e-91	3.68902e-91	3.63696e-91	2.2192e-92	-3.63309e-92	1.04371e-91	2.72043e-91	4.8792e-91	6.62593e-91	8.24358e-91	9.43889e-91	1.02164e-90	1.06162e-90	1.05168e-90	1.02272e-90	9.32487e-91	8.5084e-91	7.7011e-91	7.02039e-91	6.36228e-91	5.48404e-91	4.71172e-91	3.87218e-91	3.07027e-91	2.55589e-91	2.27011e-91	1.46183e-91	1.00057e-91	6.96951e-92	2.47236e-92	
8.34991e-93	3.10464e-91	6.023e-91	1.00408e-90	1.41669e-90	1.78793e-90	1.88942e-90	2.14973e-90	2.22871e-90	2.28443e-90	2.20236e-90	1.93388e-90	1.97652e-90	1.80751e-90	1.56914e-90	1.38236e-90	1.16038e-90	1.05557e-90	9.19653e-91	7.66283e-91	6.02123e-91	4.47429e-91	3.6443e-90	2.61762e-91	1.70591e-91	7.27846e-92	8.4117e-92	3.91989e-91	9.16955e-91	1.42334e-90	1.8395e-90	2.22592e-90	2.65298e-90	2.76754e-90	2.82885e-90	2.85764e-90	2.94887e-90	2.59641e-90	2.33458e-90	2.14213e-90	1.95387e-90	1.66451e-90	1.42157e-90	1.19604e-90	9.51997e-91	7.61259e-91	6.99258e-91	4.52325e-91	-2.38418e-90	2.77036e-91	2.45406e-91	8.35691e-92	-5.32845e-92	2.6966e-92	1.38094e-91	2.9859e-91	4.07076e-91	5.18354e-91	5.99689e-91	6.46115e-91	6.72743e-91	6.59932e-91	6.38699e-91	5.77936e-91	5.30579e-91	4.77968e-91	4.34268e-91	3.97381e-91	3.42247e-91	2.99008e-91	2.48786e-91	1.9605e-91	1.6901e-91	1.27631e-91	1.24991e-91	6.95932e-92	4.9986e-92	1.86021e-92	
2.18634e-92	2.51005e-91	4.72371e-91	7.72345e-91	1.0761e-90	1.36239e-90	1.44615e-90	1.62644e-90	1.69773e-90	1.74051e-90	1.67459e-90	1.487e-90	1.51151e-90	1.37937e-90	1.19265e-90	1.0531e-90	8.94067e-91	8.10401e-91	7.10115e-91	5.91103e-91	4.59079e-91	3.48115e-91	2.61762e-91	2.33436e-90	1.27829e-91	5.49704e-92	7.01195e-92	3.09245e-91	7.09517e-91	1.08541e-90	1.41348e-90	1.69371e-90	2.02079e-90	2.11357e-90	2.14901e-90	2.16388e-90	2.2293e-90	1.97077e-90	1.77134e-90	1.61947e-90	1.48901e-90	1.26177e-90	1.0765e-90	8.97536e-91	7.10308e-91	5.70944e-91	5.26359e-91	3.39631e-91	2.98809e-91	-1.95731e-90	1.8483e-91	6.26941e-92	-2.83284e-92	3.41335e-92	1.1855e-91	2.34671e-91	3.18629e-91	4.01217e-91	4.6095e-91	4.95052e-91	5.15795e-91	5.05064e-91	4.82345e-91	4.41763e-91	4.08692e-91	3.6764e-91	3.32414e-91	3.03554e-91	2.62862e-91	2.28508e-91	1.92681e-91	1.52486e-91	1.27771e-91	9.89132e-92	7.64234e-92	7.02557e-92	3.65682e-92	1.38978e-92	
1.16363e-92	1.66953e-91	2.93505e-91	4.82781e-91	7.13917e-91	8.93387e-91	9.2696e-91	1.05687e-90	1.09341e-90	1.1148e-90	1.10667e-90	9.14328e-91	9.57841e-91	8.87718e-91	7.51377e-91	6.69203e-91	5.53896e-91	5.05711e-91	4.54759e-91	3.58176e-91	2.84757e-91	1.94622e-91	1.70591e-91	1.27829e-91	1.42234e-90	3.81578e-92	5.30232e-92	1.92098e-91	4.76685e-91	7.33461e-91	9.0242e-91	1.10145e-90	1.32007e-90	1.39206e-90	1.42713e-90	1.44448e-90	1.45098e-90	1.33733e-90	1.18955e-90	1.08833e-90	1.00075e-90	8.37722e-91	7.26142e-91	6.14673e-91	4.83021e-91	4.11098e-91	3.69151e-91	2.60003e-91	2.10644e-91	1.4767e-91	-1.41902e-90	4.40193e-92	-2.03355e-92	1.14169e-92	5.76997e-92	1.257e-91	1.71625e-91	2.17739e-91	2.52109e-91	2.70915e-91	2.7776e-91	2.72308e-91	2.63177e-91	2.36031e-91	2.13078e-91	1.9259e-91	1.75107e-91	1.60128e-91	1.38267e-91	1.21021e-91	1.00117e-91	7.92023e-92	7.04416e-92	5.25825e-92	4.44797e-92	2.9961e-92	3.31846e-92	9.08295e-93	
-6.74468e-93	7.67921e-92	5.38716e-92	1.14222e-91	3.10969e-91	4.18029e-91	2.42914e-91	4.16117e-91	3.87331e-91	4.25507e-91	4.85051e-91	9.23509e-92	3.60005e-91	3.83748e-91	2.26687e-91	2.63987e-91	1.53666e-91	2.10915e-91	2.44645e-91	1.47737e-91	9.61757e-92	4.9335e-93	7.27846e-92	5.49704e-92	3.81578e-92	3.53746e-91	3.06125e-92	4.31285e-92	2.10248e-91	2.89835e-91	3.36568e-91	4.17995e-91	4.65804e-91	5.22146e-91	5.11198e-91	5.27275e-91	5.90651e-91	3.50506e-91	4.22796e-91	4.08724e-91	3.38347e-91	3.12379e-91	2.29819e-91	2.17162e-91	1.81619e-91	1.3365e-91	1.26185e-91	4.57681e-92	7.56413e-92	5.09072e-92	4.75569e-92	2.03319e-91	-9.53608e-93	2.02939e-93	2.19809e-92	5.09028e-92	6.80458e-92	8.60833e-92	9.91627e-92	1.04955e-91	1.07261e-91	1.03422e-91	9.56983e-92	8.69981e-92	8.01556e-92	7.1962e-92	6.43776e-92	6.00321e-92	5.22097e-92	4.67694e-92	4.02267e-92	3.21725e-92	2.81542e-92	2.20956e-92	1.88655e-92	1.31504e-92	9.83961e-93	7.09069e-93	
-2.08632e-90	5.81213e-91	5.99343e-91	5.27101e-91	8.69682e-91	9.6246e-91	6.82168e-91	8.72559e-91	7.5231e-91	8.23699e-91	8.05943e-91	3.7375e-91	6.3057e-91	6.63802e-91	4.57897e-91	4.35112e-91	3.09609e-91	3.37211e-91	3.59193e-91	2.38726e-91	1.29496e-91	2.20097e-92	8.4117e-92	7.01195e-92	5.30232e-92	3.06125e-92	5.18957e-90	6.07735e-91	1.15461e-90	1.16803e-90	1.06379e-90	1.05953e-90	1.41376e-90	1.30503e-90	1.31275e-90	1.30759e-90	1.13899e-90	1.39904e-90	1.05255e-90	9.43918e-91	9.41425e-91	7.36405e-91	6.9321e-91	4.98061e-91	3.51438e-91	4.02487e-91	3.29732e-91	3.37512e-91	1.43208e-91	1.23707e-91	6.79335e-92	4.36694e-92	3.50727e-91	4.15052e-91	5.13165e-91	3.54134e-91	3.62051e-91	2.84706e-91	2.26771e-91	1.83744e-91	1.0014e-91	1.04434e-91	1.06563e-92	4.81418e-92	1.43267e-92	3.25582e-92	2.58696e-92	6.3089e-93	2.0873e-92	-3.86918e-93	2.44509e-93	1.45655e-92	-2.5737e-92	-2.38092e-93	-2.91113e-92	-1.01729e-92	-1.4418e-92	-4.15987e-93	
8.87136e-91	-6.52727e-90	2.56191e-90	2.61466e-90	2.54018e-90	2.70751e-90	3.39856e-90	3.13641e-90	3.1745e-90	3.22543e-90	2.741e-90	3.56205e-90	2.66518e-90	2.37953e-90	2.44632e-90	1.86481e-90	1.81751e-90	1.39305e-90	9.69537e-91	1.06385e-90	8.52359e-91	8.495e-91	3.91989e-91	3.09245e-91	1.92098e-91	4.31285e-92	6.07735e-91	2.13026e-89	3.26454e-90	3.59332e-90	5.03997e-90	5.23578e-90	4.81724e-90	5.37821e-90	5.04083e-90	5.18408e-90	5.34284e-90	3.89395e-90	4.12665e-90	3.99163e-90	3.34603e-90	2.998e-90	2.41855e-90	2.15176e-90	2.01408e-90	1.41846e-90	1.11364e-90	5.59478e-91	6.53857e-91	4.91106e-91	4.02142e-91	1.27779e-91	6.28251e-91	1.31396e-90	1.73299e-90	1.42444e-90	1.46606e-90	1.25766e-90	1.12173e-90	1.02816e-90	7.9247e-91	8.21378e-91	6.4623e-91	6.40045e-91	4.75523e-91	5.2718e-91	5.21595e-91	4.24421e-91	3.83698e-91	2.9866e-91	2.36924e-91	2.23979e-91	1.3039e-91	1.06237e-91	3.83945e-92	3.67696e-92	2.05751e-92	4.95986e-93	
9.96115e-91	2.59816e-90	-9.93503e-90	3.83198e-90	5.40468e-90	6.14903e-90	5.42483e-90	6.29194e-90	6.07702e-90	6.41163e-90	6.2652e-90	4.62946e-90	5.37942e-90	5.27602e-90	4.31154e-90	3.89827e-90	3.11333e-90	3.02017e-90	2.85024e-90	2.20817e-90	1.57477e-90	9.61995e-91	9.16955e-91	7.09517e-91	4.76685e-91	2.10248e-91	1.15461e-90	3.26454e-90	3.79627e-89	7.99898e-90	8.16852e-90	8.37913e-90	1.01278e-89	9.81943e-90	9.69481e-90	9.73041e-90	9.32988e-90	9.71153e-90	7.7346e-90	7.05639e-90	6.9719e-90	5.62568e-90	5.03839e-90	3.95159e-90	2.82297e-90	2.71466e-90	2.46279e-90	1.97628e-90	1.22836e-90	8.81521e-91	6.86509e-91	2.50351e-91	7.59849e-91	1.74637e-90	3.12561e-90	2.55478e-90	2.63361e-90	2.35957e-90	2.15852e-90	2.02966e-90	1.72309e-90	1.74999e-90	1.47988e-90	1.43396e-90	1.20597e-90	1.2508e-90	1.21493e-90	1.04008e-90	9.09273e-91	7.68619e-91	6.42184e-91	5.67157e-91	3.97446e-91	3.10242e-91	1.78977e-91	1.37143e-91	8.31671e-92	2.73478e-92	
7.91355e-91	2.60827e-90	3.8363e-90	-1.2955e-89	7.0855e-90	8.47637e-90	8.27571e-90	9.45742e-90	9.52079e-90	9.82672e-90	9.59346e-90	7.79864e-90	8.34275e-90	7.89457e-90	6.64402e-90	5.91128e-90	4.87777e-90	4.52503e-90	4.12849e-90	3.24853e-90	2.44278e-90	1.64667e-90	1.42334e-90	1.08541e-90	7.33461e-91	2.89835e-91	1.16803e-90	3.59332e-90	7.99898e-90	5.57623e-89	1.1184e-89	1.22845e-89	1.49091e-89	1.48233e-89	1.48731e-89	1.49297e-89	1.44617e-89	1.46475e-89	1.19096e-89	1.07995e-89	1.04455e-89	8.52102e-90	7.61648e-90	6.10947e-90	4.47259e-90	4.12719e-90	3.72155e-90	2.92695e-90	1.94524e-90	1.37587e-90	1.08357e-90	3.49603e-91	4.99903e-91	1.42131e-90	2.51673e-90	2.97486e-90	3.08889e-90	3.17879e-90	3.26296e-90	3.2823e-90	3.10211e-90	3.07294e-90	2.80262e-90	2.59526e-90	2.27318e-90	2.1596e-90	2.01304e-90	1.77913e-90	1.55073e-90	1.31435e-90	1.08824e-90	8.95156e-91	6.94736e-91	5.31879e-91	3.67666e-91	2.61989e-91	1.74468e-91	6.00135e-92	
1.07254e-90	2.61483e-90	5.21101e-90	6.95019e-90	-1.23839e-89	1.00554e-89	1.17041e-89	1.2263e-89	1.27837e-89	1.30014e-89	1.21056e-89	1.2304e-89	1.11184e-89	1.00283e-89	9.22571e-90	7.72648e-90	6.88819e-90	5.86101e-90	4.77082e-90	4.29955e-90	3.42892e-90	2.86826e-90	1.8395e-90	1.41348e-90	9.0242e-91	3.36568e-91	1.06379e-90	5.03997e-90	8.16852e-90	1.1184e-89	7.50733e-89	1.76374e-89	1.83703e-89	2.00486e-89	1.96837e-89	2.00136e-89	2.06116e-89	1.64554e-89	1.60865e-89	1.50952e-89	1.31764e-89	1.15077e-89	9.53123e-90	8.32444e-90	7.12599e-90	5.3538e-90	4.5614e-90	2.63352e-90	2.65844e-90	1.87969e-90	1.59358e-90	5.48309e-91	5.01484e-91	1.42748e-90	2.50829e-90	2.95789e-90	3.74557e-90	3.83785e-90	4.08928e-90	4.19504e-90	4.04218e-90	3.99262e-90	3.68585e-90	3.38234e-90	2.95388e-90	2.7537e-90	2.54023e-90	2.25665e-90	1.97213e-90	1.6588e-90	1.35988e-90	1.10137e-90	8.69455e-91	6.65081e-91	4.72587e-91	3.32842e-91	2.27941e-91	7.81978e-92	
9.52788e-91	2.595e-90	5.44787e-90	7.85153e-90	9.63234e-90	-9.96099e-90	1.39402e-89	1.4761e-89	1.54946e-89	1.57088e-89	1.4801e-89	1.47522e-89	1.34885e-89	1.21156e-89	1.10757e-89	9.32187e-90	8.2563e-90	7.02609e-90	5.74666e-90	5.08938e-90	4.09199e-90	3.35896e-90	2.22592e-90	1.69371e-90	1.10145e-90	4.17995e-91	1.05953e-90	5.23578e-90	8.37913e-90	1.22845e-89	1.76374e-89	9.33536e-89	2.18193e-89	2.41939e-89	2.40661e-89	2.45107e-89	2.52279e-89	2.0018e-89	1.98814e-89	1.86726e-89	1.60749e-89	1.41209e-89	1.1684e-89	1.03421e-89	8.94086e-90	6.71412e-90	5.63529e-90	3.29493e-90	3.31733e-90	2.36031e-90	1.93827e-90	6.99133e-91	3.02964e-91	1.07223e-90	1.98332e-90	2.79022e-90	3.58058e-90	4.33701e-90	4.66843e-90	4.90807e-90	4.90509e-90	4.82693e-90	4.52065e-90	4.13555e-90	3.68275e-90	3.35263e-90	3.04764e-90	2.73912e-90	2.38919e-90	2.01223e-90	1.6535e-90	1.3144e-90	1.04565e-90	8.08756e-91	5.81424e-91	4.0738e-91	2.75478e-91	9.46221e-92	
7.86559e-91	3.13341e-90	5.31824e-90	8.28107e-90	1.15595e-89	1.44272e-89	-6.69808e-90	1.7407e-89	1.80674e-89	1.84838e-89	1.76387e-89	1.62794e-89	1.59084e-89	1.44688e-89	1.27428e-89	1.09826e-89	9.46384e-90	8.37838e-90	7.1851e-90	6.04472e-90	4.70435e-90	3.62928e-90	2.65298e-90	2.02079e-90	1.32007e-90	4.65804e-91	1.41376e-90	4.81724e-90	1.01278e-89	1.49091e-89	1.83703e-89	2.18193e-89	1.10776e-88	2.71187e-89	2.77301e-89	2.78791e-89	2.77701e-89	2.64997e-89	2.25389e-89	2.0482e-89	1.9085e-89	1.59369e-89	1.40226e-89	1.14557e-89	8.85023e-90	7.53262e-90	6.72104e-90	4.93656e-90	3.63418e-90	2.5906e-90	2.11692e-90	6.23924e-91	2.13422e-91	9.29907e-91	1.79574e-90	2.88172e-90	3.84921e-90	4.69531e-90	5.48186e-90	5.69789e-90	5.79461e-90	5.691e-90	5.36948e-90	4.90699e-90	4.41443e-90	3.97666e-90	3.58812e-90	3.23477e-90	2.82246e-90	2.37246e-90	1.95613e-90	1.54016e-90	1.22409e-90	9.51869e-91	6.8256e-91	4.79787e-91	3.18914e-91	1.10003e-91	
9.14718e-91	3.13792e-90	5.94938e-90	9.10776e-90	1.2061e-89	1.5032e-89	1.691e-89	-3.5818e-90	1.92374e-89	1.95592e-89	1.87473e-89	1.7625e-89	1.68152e-89	1.52496e-89	1.35588e-89	1.16203e-89	1.01089e-89	8.80052e-90	7.44054e-90	6.30295e-90	4.99346e-90	3.89369e-90	2.76754e-90	2.11357e-90	1.39206e-90	5.22146e-91	1.30503e-90	5.37821e-90	9.81943e-90	1.48233e-89	2.00486e-89	2.41939e-89	2.71187e-89	1.21859e-88	2.96518e-89	3.01558e-89	3.04813e-89	2.6368e-89	2.44905e-89	2.26253e-89	2.02365e-89	1.72947e-89	1.46985e-89	1.26267e-89	1.03467e-89	8.3095e-90	7.13252e-90	4.70267e-90	4.07138e-90	2.87287e-90	2.3203e-90	7.98694e-91	2.03904e-91	9.21806e-91	1.77893e-90	2.93231e-90	3.95974e-90	4.88045e-90	5.60712e-90	6.10217e-90	6.11026e-90	6.00955e-90	5.69083e-90	5.19772e-90	4.67365e-90	4.20823e-90	3.79855e-90	3.4269e-90	2.99003e-90	2.51148e-90	2.06536e-90	1.62463e-90	1.29155e-90	1.00171e-90	7.17493e-91	5.03259e-91	3.3592e-91	1.15423e-91	
7.29917e-91	3.02118e-90	5.6451e-90	8.92186e-90	1.21152e-89	1.51415e-89	1.69326e-89	1.85728e-89	-1.21259e-90	1.98171e-89	1.90697e-89	1.78299e-89	1.71788e-89	1.55499e-89	1.38027e-89	1.18365e-89	1.02533e-89	8.93757e-90	7.60956e-90	6.39391e-90	5.05727e-90	3.90875e-90	2.82885e-90	2.14901e-90	1.42713e-90	5.11198e-91	1.31275e-90	5.04083e-90	9.69481e-90	1.48731e-89	1.96837e-89	2.40661e-89	2.77301e-89	2.96518e-89	1.25765e-88	3.08092e-89	3.07973e-89	2.7858e-89	2.53834e-89	2.33281e-89	2.09479e-89	1.78122e-89	1.53604e-89	1.30671e-89	1.06626e-89	8.75228e-90	7.45878e-90	5.2528e-90	4.18358e-90	3.01482e-90	2.33883e-90	7.79685e-91	5.57372e-92	6.41616e-91	1.34484e-90	2.52471e-90	3.53427e-90	4.51766e-90	5.25026e-90	5.66723e-90	6.00347e-90	5.82262e-90	5.5097e-90	5.09113e-90	4.69192e-90	4.18767e-90	3.74996e-90	3.40524e-90	2.96598e-90	2.50575e-90	2.09326e-90	1.6464e-90	1.28239e-90	1.02168e-90	7.08375e-91	5.06401e-91	3.18573e-91	1.11797e-91	
7.69026e-91	3.09048e-90	5.85773e-90	9.14683e-90	1.23085e-89	1.53561e-89	1.71903e-89	1.88319e-89	1.97312e-89	8.2859e-91	1.9342e-89	1.80479e-89	1.73549e-89	1.57614e-89	1.40003e-89	1.19949e-89	1.03789e-89	9.05865e-90	7.67858e-90	6.46919e-90	5.13722e-90	3.94963e-90	2.85764e-90	2.16388e-90	1.44448e-90	5.27275e-91	1.30759e-90	5.18408e-90	9.73041e-90	1.49297e-89	2.00136e-89	2.45107e-89	2.78791e-89	3.01558e-89	3.08092e-89	1.25994e-88	3.14981e-89	2.79686e-89	2.5864e-89	2.37575e-89	2.12536e-89	1.81366e-89	1.5538e-89	1.33272e-89	1.095e-89	8.91973e-90	7.55851e-90	5.22271e-90	4.27932e-90	3.08231e-90	2.39215e-90	8.2606e-91	6.20031e-92	6.68317e-91	1.38819e-90	2.53499e-90	3.52231e-90	4.48482e-90	5.21037e-90	5.62721e-90	5.87649e-90	5.83932e-90	5.49798e-90	5.07022e-90	4.659e-90	4.16872e-90	3.74283e-90	3.39724e-90	2.95493e-90	2.4963e-90	2.07491e-90	1.63304e-90	1.27514e-90	1.00781e-90	7.00217e-91	4.97584e-91	3.16388e-91	1.09981e-91	
7.10251e-91	2.91267e-90	5.95365e-90	9.39632e-90	1.22988e-89	1.54939e-89	1.74424e-89	1.92276e-89	2.0123e-89	2.0589e-89	2.03105e-90	1.85003e-89	1.78321e-89	1.6174e-89	1.44189e-89	1.23544e-89	1.06736e-89	9.37705e-90	7.84316e-90	6.75895e-90	5.35818e-90	4.1623e-90	2.94887e-90	2.2293e-90	1.45098e-90	5.90651e-91	1.13899e-90	5.34284e-90	9.32988e-90	1.44617e-89	2.06116e-89	2.52279e-89	2.77701e-89	3.04813e-89	3.07973e-89	3.14981e-89	1.22587e-88	2.65937e-89	2.57181e-89	2.39275e-89	2.09091e-89	1.82254e-89	1.51952e-89	1.32546e-89	1.11686e-89	8.53109e-90	7.31972e-90	4.39658e-90	4.21808e-90	3.00776e-90	2.49598e-90	9.33875e-91	-3.99645e-92	5.67385e-91	1.29189e-90	2.51771e-90	3.50016e-90	4.48727e-90	5.28787e-90	5.73775e-90	5.97573e-90	5.90519e-90	5.77828e-90	5.19858e-90	4.70916e-90	4.23106e-90	3.83179e-90	3.47066e-90	3.01036e-90	2.53905e-90	2.06939e-90	1.61662e-90	1.30112e-90	9.87224e-91	7.1243e-91	4.90097e-91	3.30304e-91	1.08319e-91	
5.01408e-91	3.04268e-90	4.86718e-90	7.85487e-90	1.1355e-89	1.40675e-89	1.53724e-89	1.69918e-89	1.7797e-89	1.81251e-89	1.74797e-89	-2.34329e-91	1.57601e-89	1.43007e-89	1.26922e-89	1.08587e-89	9.43143e-90	8.23876e-90	7.08599e-90	5.8672e-90	4.61442e-90	3.56141e-90	2.59641e-90	1.97077e-90	1.33733e-90	3.50506e-91	1.39904e-90	3.89395e-90	9.71153e-90	1.46475e-89	1.64554e-89	2.0018e-89	2.64997e-89	2.6368e-89	2.7858e-89	2.79686e-89	2.65937e-89	1.1087e-88	2.32352e-89	2.06042e-89	2.00621e-89	1.61122e-89	1.4868e-89	1.17821e-89	8.60125e-90	8.18962e-90	7.23076e-90	6.29341e-90	3.76877e-90	2.7483e-90	2.02814e-90	4.48108e-91	-1.15945e-92	4.87058e-91	1.0891e-90	2.06417e-90	2.89486e-90	3.73853e-90	4.34834e-90	4.72853e-90	5.02394e-90	4.95469e-90	4.71174e-90	4.43424e-90	4.11394e-90	3.66978e-90	3.28149e-90	2.98579e-90	2.59075e-90	2.19923e-90	1.85062e-90	1.46139e-90	1.12276e-90	9.02622e-91	6.10218e-91	4.40699e-91	2.67233e-91	9.54936e-92	
5.54235e-91	2.44815e-90	4.721e-90	7.35015e-90	9.85623e-90	1.22904e-89	1.38333e-89	1.51167e-89	1.59372e-89	1.61981e-89	1.56821e-89	1.47329e-89	-1.16635e-90	1.28549e-89	1.14463e-89	9.76991e-90	8.4598e-90	7.36249e-90	6.25325e-90	5.2744e-90	4.20524e-90	3.23406e-90	2.33458e-90	1.77134e-90	1.18955e-90	4.22796e-91	1.05255e-90	4.12665e-90	7.7346e-90	1.19096e-89	1.60865e-89	1.98814e-89	2.25389e-89	2.44905e-89	2.53834e-89	2.5864e-89	2.57181e-89	2.32352e-89	9.37948e-89	1.99891e-89	1.77607e-89	1.51609e-89	1.30164e-89	1.12182e-89	9.37927e-90	7.6919e-90	6.37158e-90	4.55923e-90	3.60968e-90	2.65675e-90	1.96875e-90	6.90768e-91	-3.8911e-92	3.47697e-91	8.03446e-91	1.57259e-90	2.24468e-90	2.94764e-90	3.42597e-90	3.74151e-90	4.04384e-90	3.98213e-90	3.74494e-90	3.54904e-90	3.42554e-90	3.01814e-90	2.68373e-90	2.45517e-90	2.13247e-90	1.82208e-90	1.56254e-90	1.24072e-90	9.2981e-91	7.72111e-91	5.02888e-91	3.72775e-91	2.11662e-91	7.80859e-92	
5.59345e-91	2.27229e-90	4.54061e-90	6.92797e-90	9.08767e-90	1.12772e-89	1.27608e-89	1.39087e-89	1.4629e-89	1.49011e-89	1.44298e-89	1.35415e-89	1.30023e-89	-3.47695e-90	1.0522e-89	8.97756e-90	7.76955e-90	6.74583e-90	5.698e-90	4.83177e-90	3.85929e-90	2.96726e-90	2.14213e-90	1.61947e-90	1.08833e-90	4.08724e-91	9.43918e-91	3.99163e-90	7.05639e-90	1.07995e-89	1.50952e-89	1.86726e-89	2.0482e-89	2.26253e-89	2.33281e-89	2.37575e-89	2.39275e-89	2.06042e-89	1.99891e-89	8.24398e-89	1.61635e-89	1.39723e-89	1.1824e-89	1.03882e-89	8.86595e-90	7.06105e-90	5.81655e-90	3.92499e-90	3.34041e-90	2.4501e-90	1.83384e-90	6.90785e-91	-7.52785e-93	4.04548e-91	8.88121e-91	1.57116e-90	2.17784e-90	2.79408e-90	3.22572e-90	3.50702e-90	3.75226e-90	3.70301e-90	3.49572e-90	3.29622e-90	3.12604e-90	2.82413e-90	2.49936e-90	2.28012e-90	1.97971e-90	1.69043e-90	1.43932e-90	1.14455e-90	8.65544e-91	7.07827e-91	4.6638e-91	3.42265e-91	1.99652e-91	7.23263e-92	
4.7006e-91	2.25644e-90	4.01958e-90	6.1737e-90	8.46975e-90	1.04974e-89	1.15632e-89	1.27118e-89	1.33287e-89	1.36005e-89	1.32091e-89	1.22122e-89	1.18487e-89	1.07959e-89	-5.48e-90	8.20502e-90	7.07826e-90	6.21237e-90	5.33783e-90	4.4395e-90	3.50509e-90	2.66483e-90	1.95387e-90	1.48901e-90	1.00075e-90	3.38347e-91	9.41425e-91	3.34603e-90	6.9719e-90	1.04455e-89	1.31764e-89	1.60749e-89	1.9085e-89	2.02365e-89	2.09479e-89	2.12536e-89	2.09091e-89	2.00621e-89	1.77607e-89	1.61635e-89	7.07963e-89	1.23893e-89	1.08492e-89	9.10986e-90	7.23323e-90	6.23442e-90	5.32409e-90	4.01873e-90	2.93696e-90	2.12386e-90	1.59953e-90	5.07575e-91	4.75765e-93	4.31034e-91	9.39498e-91	1.5637e-90	2.11512e-90	2.66412e-90	3.06032e-90	3.31564e-90	3.51862e-90	3.47972e-90	3.30644e-90	3.09657e-90	2.91303e-90	2.61649e-90	2.38581e-90	2.13974e-90	1.85489e-90	1.58233e-90	1.33674e-90	1.06244e-90	8.1237e-91	6.52509e-91	4.3602e-91	3.16022e-91	1.89066e-91	6.68923e-92	
3.97826e-91	1.79827e-90	3.46268e-90	5.30368e-90	7.08003e-90	8.80408e-90	9.78664e-90	1.07606e-89	1.12987e-89	1.15237e-89	1.11436e-89	1.03597e-89	1.00675e-89	9.15524e-90	8.13117e-90	-2.70873e-90	6.00888e-90	5.27115e-90	4.48644e-90	3.78792e-90	2.99749e-90	2.29353e-90	1.66451e-90	1.26177e-90	8.37722e-91	3.12379e-91	7.36405e-91	2.998e-90	5.62568e-90	8.52102e-90	1.15077e-89	1.41209e-89	1.59369e-89	1.72947e-89	1.78122e-89	1.81366e-89	1.82254e-89	1.61122e-89	1.51609e-89	1.39723e-89	1.23893e-89	6.64229e-89	9.06775e-90	7.82819e-90	6.52614e-90	5.2795e-90	4.42852e-90	3.05285e-90	2.50643e-90	1.8251e-90	1.39344e-90	4.99892e-91	-1.20346e-92	3.57731e-91	7.9449e-91	1.35824e-90	1.8508e-90	2.34688e-90	2.69829e-90	2.92715e-90	3.11636e-90	3.08042e-90	2.92298e-90	2.74137e-90	2.58623e-90	2.31923e-90	2.08294e-90	1.9259e-90	1.64533e-90	1.40672e-90	1.18955e-90	9.45671e-91	7.22461e-91	5.82703e-91	3.89504e-91	2.82301e-91	1.68644e-91	6.01251e-92	
3.16884e-91	1.60139e-90	2.89486e-90	4.48467e-90	6.14193e-90	7.58591e-90	8.43219e-90	9.23618e-90	9.70771e-90	9.86939e-90	9.5335e-90	8.98724e-90	8.61708e-90	7.81463e-90	6.9714e-90	5.95163e-90	-4.75791e-90	4.4901e-90	3.83206e-90	3.20947e-90	2.54479e-90	1.96256e-90	1.42157e-90	1.0765e-90	7.26142e-91	2.29819e-91	6.9321e-91	2.41855e-90	5.03839e-90	7.61648e-90	9.53123e-90	1.1684e-89	1.40226e-89	1.46985e-89	1.53604e-89	1.5538e-89	1.51952e-89	1.4868e-89	1.30164e-89	1.1824e-89	1.08492e-89	9.06775e-90	5.41066e-89	6.70138e-90	5.34582e-90	4.61661e-90	3.91898e-90	3.04185e-90	2.14739e-90	1.57535e-90	1.16194e-90	3.51695e-91	-6.60117e-93	3.00958e-91	6.68177e-91	1.1584e-90	1.58839e-90	2.0198e-90	2.32146e-90	2.51924e-90	2.6883e-90	2.65312e-90	2.50926e-90	2.36136e-90	2.23731e-90	2.00225e-90	1.79322e-90	1.63442e-90	1.44224e-90	1.21166e-90	1.03068e-90	8.19707e-91	6.23436e-91	5.07175e-91	3.37116e-91	2.46512e-91	1.45346e-91	5.28279e-92	
2.45475e-91	1.24355e-90	2.52505e-90	3.86602e-90	5.09555e-90	6.28063e-90	7.14208e-90	7.73712e-90	8.15737e-90	8.26364e-90	8.03418e-90	7.56909e-90	7.20685e-90	6.52868e-90	5.8581e-90	4.99357e-90	4.32805e-90	-5.77073e-90	3.1608e-90	2.65446e-90	2.14212e-90	1.64026e-90	1.19604e-90	8.97536e-91	6.14673e-91	2.17162e-91	4.98061e-91	2.15176e-90	3.95159e-90	6.10947e-90	8.32444e-90	1.03421e-89	1.14557e-89	1.26267e-89	1.30671e-89	1.33272e-89	1.32546e-89	1.17821e-89	1.12182e-89	1.03882e-89	9.10986e-90	7.82819e-90	6.70138e-90	4.29788e-89	4.96383e-90	4.04477e-90	3.32208e-90	2.35081e-90	1.90544e-90	1.39635e-90	1.01857e-90	3.68779e-91	-5.16991e-92	2.08692e-91	5.22682e-91	9.41715e-91	1.29261e-90	1.65367e-90	1.90031e-90	2.06607e-90	2.21533e-90	2.18617e-90	2.07361e-90	1.95099e-90	1.85667e-90	1.66245e-90	1.49145e-90	1.36423e-90	1.18039e-90	1.03648e-90	8.6604e-91	6.89489e-91	5.30919e-91	4.30091e-91	2.91539e-91	2.11433e-91	1.26706e-91	4.65052e-92	
2.70488e-91	9.01203e-91	2.23597e-90	3.30131e-90	3.94476e-90	4.82992e-90	5.86698e-90	6.14112e-90	6.54551e-90	6.57481e-90	6.29673e-90	6.35449e-90	5.7664e-90	5.15084e-90	4.77687e-90	3.97007e-90	3.51531e-90	2.93355e-90	-6.15492e-90	2.10666e-90	1.74568e-90	1.41353e-90	9.51997e-91	7.10308e-91	4.83021e-91	1.81619e-91	3.51438e-91	2.01408e-90	2.82297e-90	4.47259e-90	7.12599e-90	8.94086e-90	8.85023e-90	1.03467e-89	1.06626e-89	1.095e-89	1.11686e-89	8.60125e-90	9.37927e-90	8.86595e-90	7.23323e-90	6.52614e-90	5.34582e-90	4.96383e-90	3.39114e-89	3.41284e-90	2.64414e-90	1.61061e-90	1.60457e-90	1.20787e-90	8.66722e-91	3.61209e-91	-2.20383e-92	1.62296e-91	3.79153e-91	6.65615e-91	9.28028e-91	1.19308e-90	1.3575e-90	1.47592e-90	1.60397e-90	1.5762e-90	1.46011e-90	1.40919e-90	1.37338e-90	1.22321e-90	1.08722e-90	9.97463e-91	8.6763e-91	7.49977e-91	6.6791e-91	5.27622e-91	3.92598e-91	3.33383e-91	2.15443e-91	1.62927e-91	9.00164e-92	3.54008e-92	
2.05861e-91	9.00962e-91	1.68622e-90	2.49417e-90	3.38617e-90	4.10666e-90	4.62201e-90	4.97575e-90	5.24532e-90	5.27599e-90	5.20249e-90	4.80261e-90	4.60264e-90	4.19342e-90	3.73095e-90	3.17847e-90	2.74395e-90	2.35152e-90	2.03294e-90	-5.42113e-90	1.33891e-90	9.85183e-91	7.61259e-91	5.70944e-91	4.11098e-91	1.3365e-91	4.02487e-91	1.41846e-90	2.71466e-90	4.12719e-90	5.3538e-90	6.71412e-90	7.53262e-90	8.3095e-90	8.75228e-90	8.91973e-90	8.53109e-90	8.18962e-90	7.6919e-90	7.06105e-90	6.23442e-90	5.2795e-90	4.61661e-90	4.04477e-90	3.41284e-90	2.54462e-89	2.33413e-90	1.85012e-90	1.33016e-90	9.99633e-91	6.55548e-91	2.39562e-91	8.78044e-93	1.55816e-91	3.31142e-91	5.21748e-91	7.15662e-91	9.08222e-91	1.01385e-90	1.09852e-90	1.20447e-90	1.18264e-90	1.07169e-90	1.05862e-90	1.05504e-90	9.37845e-91	8.26244e-91	7.59788e-91	6.61853e-91	5.74115e-91	5.13665e-91	4.25349e-91	2.99203e-91	2.641e-91	1.63076e-91	1.27819e-91	6.59791e-92	2.83837e-92	
1.16802e-91	7.83985e-91	1.38797e-90	2.14575e-90	3.02536e-90	3.71659e-90	4.03066e-90	4.46042e-90	4.65634e-90	4.74149e-90	4.67115e-90	4.17624e-90	4.11834e-90	3.7706e-90	3.3074e-90	2.85772e-90	2.43815e-90	2.14994e-90	1.87745e-90	1.51952e-90	-4.67569e-90	8.83053e-91	6.99258e-91	5.26359e-91	3.69151e-91	1.26185e-91	3.29732e-91	1.11364e-90	2.46279e-90	3.72155e-90	4.5614e-90	5.63529e-90	6.72104e-90	7.13252e-90	7.45878e-90	7.55851e-90	7.31972e-90	7.23076e-90	6.37158e-90	5.81655e-90	5.32409e-90	4.42852e-90	3.91898e-90	3.32208e-90	2.64414e-90	2.33413e-90	1.92512e-89	1.55566e-90	1.0942e-90	7.97999e-91	5.73504e-91	1.90655e-91	-3.48848e-92	1.09189e-91	2.93081e-91	5.10602e-91	6.89277e-91	8.69834e-91	9.90558e-91	1.07191e-90	1.14429e-90	1.12693e-90	1.06391e-90	1.00318e-90	9.57776e-91	8.59987e-91	7.71894e-91	7.05996e-91	6.11418e-91	5.30443e-91	4.56359e-91	3.65281e-91	2.98689e-91	2.31645e-91	1.61787e-91	1.17627e-91	7.24387e-92	2.8232e-92	
6.40957e-92	6.41408e-91	8.1682e-91	1.29056e-90	2.14049e-90	2.56438e-90	2.64669e-90	2.94756e-90	3.07362e-90	3.08784e-90	3.09671e-90	2.69547e-90	2.68845e-90	2.47917e-90	2.13537e-90	1.8488e-90	1.57192e-90	1.37647e-90	1.26987e-90	9.40749e-91	7.47903e-91	-2.85472e-90	4.52325e-91	3.39631e-91	2.60003e-91	4.57681e-92	3.37512e-91	5.59478e-91	1.97628e-90	2.92695e-90	2.63352e-90	3.29493e-90	4.93656e-90	4.70267e-90	5.2528e-90	5.22271e-90	4.39658e-90	6.29341e-90	4.55923e-90	3.92499e-90	4.01873e-90	3.05285e-90	3.04185e-90	2.35081e-90	1.61061e-90	1.85012e-90	1.55566e-90	1.67205e-89	7.8321e-91	5.98778e-91	3.39425e-91	5.24222e-92	-8.9135e-94	7.08592e-92	1.64157e-91	2.75865e-91	3.9164e-91	5.10213e-91	5.60084e-91	6.08128e-91	6.87319e-91	6.68828e-91	5.84418e-91	5.99727e-91	6.26456e-91	5.49093e-91	4.73267e-91	4.39067e-91	3.83118e-91	3.36326e-91	3.13488e-91	2.56375e-91	1.78004e-91	1.70951e-91	9.99376e-92	8.19085e-92	3.87397e-92	1.90354e-92	
5.94025e-92	3.83812e-91	8.08473e-91	1.25681e-90	1.65787e-90	2.04049e-90	2.33381e-90	2.50288e-90	2.63603e-90	2.65992e-90	2.60555e-90	2.43781e-90	2.30086e-90	2.08941e-90	1.87053e-90	1.59427e-90	1.3855e-90	1.19429e-90	1.01573e-90	8.44313e-91	6.97137e-91	5.27648e-91	-2.38418e-90	2.98809e-91	2.10644e-91	7.56413e-92	1.43208e-91	6.53857e-91	1.22836e-90	1.94524e-90	2.65844e-90	3.31733e-90	3.63418e-90	4.07138e-90	4.18358e-90	4.27932e-90	4.21808e-90	3.76877e-90	3.60968e-90	3.34041e-90	2.93696e-90	2.50643e-90	2.14739e-90	1.90544e-90	1.60457e-90	1.33016e-90	1.0942e-90	7.8321e-91	1.08075e-89	4.64622e-91	3.40837e-91	1.24407e-91	-3.88086e-92	3.2372e-92	1.28797e-91	2.70319e-91	3.77798e-91	4.87137e-91	5.58146e-91	6.04082e-91	6.41515e-91	6.27841e-91	5.9127e-91	5.53074e-91	5.25e-91	4.69486e-91	4.20293e-91	3.86454e-91	3.34878e-91	2.93485e-91	2.52934e-91	2.02306e-91	1.6501e-91	1.32922e-91	1.07219e-91	7.12359e-92	4.70379e-92	1.93489e-92	
6.01982e-92	2.82063e-91	5.8211e-91	8.84814e-91	1.16534e-90	1.4218e-90	1.63358e-90	1.75169e-90	1.83942e-90	1.85318e-90	1.80528e-90	1.71562e-90	1.60784e-90	1.45701e-90	1.3166e-90	1.10811e-90	9.63558e-91	8.23445e-91	6.93564e-91	5.84499e-91	4.85348e-91	3.68902e-91	2.77036e-91	-1.95731e-90	1.4767e-91	5.09072e-92	1.23707e-91	4.91106e-91	8.81521e-91	1.37587e-90	1.87969e-90	2.36031e-90	2.5906e-90	2.87287e-90	3.01482e-90	3.08231e-90	3.00776e-90	2.7483e-90	2.65675e-90	2.4501e-90	2.12386e-90	1.8251e-90	1.57535e-90	1.39635e-90	1.20787e-90	9.99633e-91	7.97999e-91	5.98778e-91	4.64622e-91	7.03366e-90	2.42587e-91	9.06683e-92	-1.23696e-92	2.53786e-92	7.54785e-92	1.49053e-91	2.13898e-91	2.78926e-91	3.14941e-91	3.41611e-91	3.72043e-91	3.62322e-91	3.27628e-91	3.2074e-91	3.1795e-91	2.81515e-91	2.47117e-91	2.28311e-91	1.99504e-91	1.75313e-91	1.57992e-91	1.28305e-91	9.77399e-92	8.51392e-92	5.83749e-92	4.85202e-92	2.61895e-92	1.2102e-92	
3.59482e-92	2.03963e-91	4.85268e-91	7.69092e-91	9.47856e-91	1.18686e-90	1.38844e-90	1.49125e-90	1.55893e-90	1.59634e-90	1.50598e-90	1.50896e-90	1.37541e-90	1.23396e-90	1.13529e-90	9.51076e-91	8.40716e-91	7.28142e-91	5.87297e-91	5.35999e-91	4.41394e-91	3.63696e-91	2.45406e-91	1.8483e-91	-1.41902e-90	4.75569e-92	6.79335e-92	4.02142e-91	6.86509e-91	1.08357e-90	1.59358e-90	1.93827e-90	2.11692e-90	2.3203e-90	2.33883e-90	2.39215e-90	2.49598e-90	2.02814e-90	1.96875e-90	1.83384e-90	1.59953e-90	1.39344e-90	1.16194e-90	1.01857e-90	8.66722e-91	6.55548e-91	5.73504e-91	3.39425e-91	3.40837e-91	2.42587e-91	4.46739e-90	7.37186e-92	-2.69989e-92	1.31303e-92	7.04492e-92	1.59031e-91	2.20668e-91	2.80803e-91	3.26271e-91	3.5176e-91	3.5933e-91	3.52671e-91	3.4193e-91	3.06e-91	2.74047e-91	2.48193e-91	2.26197e-91	2.06545e-91	1.78678e-91	1.56406e-91	1.28904e-91	1.02343e-91	9.23334e-92	6.84919e-92	5.89606e-92	3.96424e-92	3.73288e-92	1.25876e-92	
1.4421e-92	9.13867e-92	1.1046e-91	1.75502e-91	3.5487e-91	4.70998e-91	3.16792e-91	4.94809e-91	4.64154e-91	5.11515e-91	5.71495e-91	1.70776e-91	4.33842e-91	4.52926e-91	2.94776e-91	3.15687e-91	1.98057e-91	2.49844e-91	2.68115e-91	1.76855e-91	1.21195e-91	2.2192e-92	8.35691e-92	6.26941e-92	4.40193e-92	2.03319e-91	4.36694e-92	1.27779e-91	2.50351e-91	3.49603e-91	5.48309e-91	6.99133e-91	6.23924e-91	7.98694e-91	7.79685e-91	8.2606e-91	9.33875e-91	4.48108e-91	6.90768e-91	6.90785e-91	5.07575e-91	4.99892e-91	3.51695e-91	3.68779e-91	3.61209e-91	2.39562e-91	1.90655e-91	5.24222e-92	1.24407e-91	9.06683e-92	7.37186e-92	9.09385e-91	4.20968e-94	1.00366e-92	2.45371e-92	4.19487e-92	5.59487e-92	7.03224e-92	7.97838e-92	8.58184e-92	9.11443e-92	8.88694e-92	7.80391e-92	7.68806e-92	7.52458e-92	6.74852e-92	5.89091e-92	5.53412e-92	4.88156e-92	4.34059e-92	3.91771e-92	3.27177e-92	2.4576e-92	2.16556e-92	1.54285e-92	1.19938e-92	7.90405e-93	7.19153e-93	
4.82719e-91	5.53825e-91	6.59545e-91	4.35448e-91	4.4579e-91	3.61275e-91	2.73502e-91	1.87524e-91	6.61641e-92	7.88624e-92	-3.25215e-92	1.087e-92	-4.8254e-92	-1.03557e-92	-1.76689e-92	-4.40372e-92	-1.04182e-92	-3.61505e-92	-3.98981e-92	-2.1583e-92	-6.12615e-92	-3.63309e-92	-5.32845e-92	-2.83284e-92	-2.03355e-92	-9.53608e-93	3.50727e-91	6.28251e-91	7.59849e-91	4.99903e-91	5.01484e-91	3.02964e-91	2.13422e-91	2.03904e-91	5.57372e-92	6.20031e-92	-3.99645e-92	-1.15945e-92	-3.8911e-92	-7.52785e-93	4.75765e-93	-1.20346e-92	-6.60117e-93	-5.16991e-92	-2.20383e-92	8.78044e-93	-3.48848e-92	-8.9135e-94	-3.88086e-92	-1.23696e-92	-2.69989e-92	4.20968e-94	5.34363e-91	5.48399e-91	6.70207e-91	4.47288e-91	4.48619e-91	3.29756e-91	2.4645e-91	1.83724e-91	5.57621e-92	6.56025e-92	-4.38162e-92	-2.5851e-93	-6.02815e-92	-2.44381e-92	-2.15742e-92	-4.52523e-92	-1.9517e-92	-4.80472e-92	-4.06304e-92	-1.67543e-92	-5.67758e-92	-2.69625e-92	-5.12544e-92	-2.50074e-92	-2.31258e-92	-8.33323e-93	
6.34e-91	9.97544e-91	1.50888e-90	1.21341e-90	1.2497e-90	1.10807e-90	9.48616e-91	8.10498e-91	6.39876e-91	6.57569e-91	4.58803e-91	5.16741e-91	4.21947e-91	4.61619e-91	4.33414e-91	3.54865e-91	3.33237e-91	2.71146e-91	2.29595e-91	2.17437e-91	1.06027e-91	1.04371e-91	2.6966e-92	3.41335e-92	1.14169e-92	2.02939e-93	4.15052e-91	1.31396e-90	1.74637e-90	1.42131e-90	1.42748e-90	1.07223e-90	9.29907e-91	9.21806e-91	6.41616e-91	6.68317e-91	5.67385e-91	4.87058e-91	3.47697e-91	4.04548e-91	4.31034e-91	3.57731e-91	3.00958e-91	2.08692e-91	1.62296e-91	1.55816e-91	1.09189e-91	7.08592e-92	3.2372e-92	2.53786e-92	1.31303e-92	1.00366e-92	5.48399e-91	3.07571e-90	1.5216e-90	1.23149e-90	1.24448e-90	1.03673e-90	8.88744e-91	7.90914e-91	5.87837e-91	6.09169e-91	4.45738e-91	4.62875e-91	3.46404e-91	3.95936e-91	3.92337e-91	3.16027e-91	2.87352e-91	2.23411e-91	1.8397e-91	1.79245e-91	9.41801e-92	8.36842e-92	2.22113e-92	2.66763e-92	1.05698e-92	2.54838e-93	
7.74897e-91	1.55125e-90	2.37111e-90	2.11618e-90	2.20404e-90	2.01089e-90	1.74106e-90	1.56011e-90	1.32828e-90	1.3473e-90	1.05923e-90	1.08672e-90	9.80051e-91	1.02667e-90	9.63197e-91	8.30576e-91	7.34708e-91	6.41361e-91	5.67257e-91	5.0747e-91	3.17442e-91	2.72043e-91	1.38094e-91	1.1855e-91	5.76997e-92	2.19809e-92	5.13165e-91	1.73299e-90	3.12561e-90	2.51673e-90	2.50829e-90	1.98332e-90	1.79574e-90	1.77893e-90	1.34484e-90	1.38819e-90	1.29189e-90	1.0891e-90	8.03446e-91	8.88121e-91	9.39498e-91	7.9449e-91	6.68177e-91	5.22682e-91	3.79153e-91	3.31142e-91	2.93081e-91	1.64157e-91	1.28797e-91	7.54785e-92	7.04492e-92	2.45371e-92	6.70207e-91	1.5216e-90	2.55214e-90	2.15072e-90	2.17908e-90	1.87918e-90	1.65358e-90	1.51548e-90	1.22517e-90	1.25242e-90	1.03074e-90	1.01126e-90	8.26188e-91	8.91153e-91	8.82126e-91	7.43285e-91	6.50718e-91	5.48774e-91	4.57095e-91	4.15343e-91	2.86349e-91	2.22299e-91	1.23229e-91	9.62042e-92	5.88387e-92	1.92849e-92	
5.19208e-91	1.26537e-90	2.14832e-90	2.10398e-90	2.56693e-90	2.65354e-90	2.59714e-90	2.55716e-90	2.46602e-90	2.42089e-90	2.08315e-90	2.0301e-90	1.90475e-90	1.79595e-90	1.62573e-90	1.45385e-90	1.27502e-90	1.1031e-90	9.73027e-91	8.13572e-91	5.72671e-91	4.8792e-91	2.9859e-91	2.34671e-91	1.257e-91	5.09028e-92	3.54134e-91	1.42444e-90	2.55478e-90	2.97486e-90	2.95789e-90	2.79022e-90	2.88172e-90	2.93231e-90	2.52471e-90	2.53499e-90	2.51771e-90	2.06417e-90	1.57259e-90	1.57116e-90	1.5637e-90	1.35824e-90	1.1584e-90	9.41715e-91	6.65615e-91	5.21748e-91	5.10602e-91	2.75865e-91	2.70319e-91	1.49053e-91	1.59031e-91	4.19487e-92	4.47288e-91	1.23149e-90	2.15072e-90	2.33738e-90	2.50957e-90	2.50043e-90	2.50184e-90	2.47941e-90	2.29142e-90	2.26994e-90	2.05115e-90	1.90281e-90	1.64672e-90	1.58441e-90	1.48793e-90	1.30597e-90	1.13925e-90	9.64591e-91	7.96903e-91	6.63002e-91	5.14616e-91	3.92178e-91	2.70814e-91	1.93462e-91	1.30688e-91	4.52724e-92	
5.24345e-91	1.28707e-90	2.2046e-90	2.53133e-90	2.92009e-90	3.31584e-90	3.40377e-90	3.42563e-90	3.40527e-90	3.32156e-90	2.88335e-90	2.82695e-90	2.64422e-90	2.42157e-90	2.17235e-90	1.95066e-90	1.72199e-90	1.47153e-90	1.28788e-90	1.06473e-90	7.61011e-91	6.62593e-91	4.07076e-91	3.18629e-91	1.71625e-91	6.80458e-92	3.62051e-91	1.46606e-90	2.63361e-90	3.08889e-90	3.74557e-90	3.58058e-90	3.84921e-90	3.95974e-90	3.53427e-90	3.52231e-90	3.50016e-90	2.89486e-90	2.24468e-90	2.17784e-90	2.11512e-90	1.8508e-90	1.58839e-90	1.29261e-90	9.28028e-91	7.15662e-91	6.89277e-91	3.9164e-91	3.77798e-91	2.13898e-91	2.20668e-91	5.59487e-92	4.48619e-91	1.24448e-90	2.17908e-90	2.50957e-90	3.05696e-90	3.11976e-90	3.25464e-90	3.29789e-90	3.14563e-90	3.09542e-90	2.82233e-90	2.60375e-90	2.28083e-90	2.13234e-90	1.96481e-90	1.74171e-90	1.52333e-90	1.2824e-90	1.06002e-90	8.6396e-91	6.75134e-91	5.23101e-91	3.67396e-91	2.62204e-91	1.76654e-91	6.22548e-92	
3.8958e-91	1.09098e-90	1.93264e-90	2.55995e-90	3.26723e-90	3.735e-90	4.04193e-90	4.18875e-90	4.29364e-90	4.17945e-90	3.69564e-90	3.58211e-90	3.39828e-90	3.04831e-90	2.7037e-90	2.45149e-90	2.15542e-90	1.84003e-90	1.60875e-90	1.30723e-90	9.47462e-91	8.24358e-91	5.18354e-91	4.01217e-91	2.17739e-91	8.60833e-92	2.84706e-91	1.25766e-90	2.35957e-90	3.17879e-90	3.83785e-90	4.33701e-90	4.69531e-90	4.88045e-90	4.51766e-90	4.48482e-90	4.48727e-90	3.73853e-90	2.94764e-90	2.79408e-90	2.66412e-90	2.34688e-90	2.0198e-90	1.65367e-90	1.19308e-90	9.08222e-91	8.69834e-91	5.10213e-91	4.87137e-91	2.78926e-91	2.80803e-91	7.03224e-92	3.29756e-91	1.03673e-90	1.87918e-90	2.50043e-90	3.11976e-90	3.66452e-90	3.84563e-90	3.99017e-90	3.93692e-90	3.86112e-90	3.57476e-90	3.28006e-90	2.91794e-90	2.66479e-90	2.42063e-90	2.16935e-90	1.89418e-90	1.59404e-90	1.31605e-90	1.05231e-90	8.30871e-91	6.48378e-91	4.62991e-91	3.27563e-91	2.2014e-91	7.74092e-92	
2.97853e-91	9.48357e-91	1.72928e-90	2.59193e-90	3.44189e-90	4.14064e-90	4.5609e-90	4.80085e-90	4.9958e-90	4.86e-90	4.35581e-90	4.19518e-90	3.98655e-90	3.54262e-90	3.1304e-90	2.84229e-90	2.49919e-90	2.12393e-90	1.84953e-90	1.48909e-90	1.09071e-90	9.43889e-91	5.99689e-91	4.6095e-91	2.52109e-91	9.91627e-92	2.26771e-91	1.12173e-90	2.15852e-90	3.26296e-90	4.08928e-90	4.66843e-90	5.48186e-90	5.60712e-90	5.25026e-90	5.21037e-90	5.28787e-90	4.34834e-90	3.42597e-90	3.22572e-90	3.06032e-90	2.69829e-90	2.32146e-90	1.90031e-90	1.3575e-90	1.01385e-90	9.90558e-91	5.60084e-91	5.58146e-91	3.14941e-91	3.26271e-91	7.97838e-92	2.4645e-91	8.88744e-91	1.65358e-90	2.50184e-90	3.25464e-90	3.84563e-90	4.45853e-90	4.53716e-90	4.54491e-90	4.45157e-90	4.18006e-90	3.80686e-90	3.38942e-90	3.06431e-90	2.77097e-90	2.48863e-90	2.17491e-90	1.82165e-90	1.49493e-90	1.17966e-90	9.43189e-91	7.29023e-91	5.284e-91	3.7044e-91	2.51697e-91	8.71487e-92	
2.27646e-91	8.53082e-91	1.60755e-90	2.59162e-90	3.50465e-90	4.30278e-90	4.80914e-90	5.1608e-90	5.37419e-90	5.23191e-90	4.72074e-90	4.55801e-90	4.33565e-90	3.8347e-90	3.39026e-90	3.0812e-90	2.70872e-90	2.29816e-90	1.99505e-90	1.60427e-90	1.17875e-90	1.02164e-90	6.46115e-91	4.95052e-91	2.70915e-91	1.04955e-91	1.83744e-91	1.02816e-90	2.02966e-90	3.2823e-90	4.19504e-90	4.90807e-90	5.69789e-90	6.10217e-90	5.66723e-90	5.62721e-90	5.73775e-90	4.72853e-90	3.74151e-90	3.50702e-90	3.31564e-90	2.92715e-90	2.51924e-90	2.06607e-90	1.47592e-90	1.09852e-90	1.07191e-90	6.08128e-91	6.04082e-91	3.41611e-91	3.5176e-91	8.58184e-92	1.83724e-91	7.90914e-91	1.51548e-90	2.47941e-90	3.29789e-90	3.99017e-90	4.53716e-90	4.96824e-90	4.87477e-90	4.77845e-90	4.52014e-90	4.11235e-90	3.68035e-90	3.31241e-90	2.9885e-90	2.69122e-90	2.34884e-90	1.968e-90	1.6126e-90	1.26718e-90	1.01453e-90	7.83102e-91	5.67592e-91	3.96691e-91	2.69198e-91	9.31433e-92	
7.63625e-92	6.57738e-91	1.32177e-90	2.41075e-90	3.37544e-90	4.26263e-90	4.80781e-90	5.18647e-90	5.64487e-90	5.39848e-90	4.91907e-90	4.71441e-90	4.56422e-90	4.01884e-90	3.53643e-90	3.23567e-90	2.82896e-90	2.41318e-90	2.10837e-90	1.68199e-90	1.23123e-90	1.06162e-90	6.72743e-91	5.15795e-91	2.7776e-91	1.07261e-91	1.0014e-91	7.9247e-91	1.72309e-90	3.10211e-90	4.04218e-90	4.90509e-90	5.79461e-90	6.11026e-90	6.00347e-90	5.87649e-90	5.97573e-90	5.02394e-90	4.04384e-90	3.75226e-90	3.51862e-90	3.11636e-90	2.6883e-90	2.21533e-90	1.60397e-90	1.20447e-90	1.14429e-90	6.87319e-91	6.41515e-91	3.72043e-91	3.5933e-91	9.11443e-92	5.57621e-92	5.87837e-91	1.22517e-90	2.29142e-90	3.14563e-90	3.93692e-90	4.54491e-90	4.87477e-90	5.19362e-90	4.93853e-90	4.70029e-90	4.2948e-90	3.90588e-90	3.49063e-90	3.13473e-90	2.83825e-90	2.47102e-90	2.07876e-90	1.71409e-90	1.34236e-90	1.06644e-90	8.3151e-91	5.93538e-91	4.1692e-91	2.74574e-91	9.49486e-92	
8.95256e-92	6.77185e-91	1.35313e-90	2.39611e-90	3.3234e-90	4.18555e-90	4.72913e-90	5.0969e-90	5.45052e-90	5.46938e-90	4.85694e-90	4.67748e-90	4.51317e-90	3.97886e-90	3.51262e-90	3.20924e-90	2.806e-90	2.3913e-90	2.08035e-90	1.66649e-90	1.21822e-90	1.05168e-90	6.59932e-91	5.05064e-91	2.72308e-91	1.03422e-91	1.04434e-91	8.21378e-91	1.74999e-90	3.07294e-90	3.99262e-90	4.82693e-90	5.691e-90	6.00955e-90	5.82262e-90	5.83932e-90	5.90519e-90	4.95469e-90	3.98213e-90	3.70301e-90	3.47972e-90	3.08042e-90	2.65312e-90	2.18617e-90	1.5762e-90	1.18264e-90	1.12693e-90	6.68828e-91	6.27841e-91	3.62322e-91	3.52671e-91	8.88694e-92	6.56025e-92	6.09169e-91	1.25242e-90	2.26994e-90	3.09542e-90	3.86112e-90	4.45157e-90	4.77845e-90	4.93853e-90	5.00775e-90	4.6318e-90	4.232e-90	3.84667e-90	3.4452e-90	3.0997e-90	2.80629e-90	2.43946e-90	2.05289e-90	1.68731e-90	1.32354e-90	1.0497e-90	8.15095e-91	5.79596e-91	4.05959e-91	2.68126e-91	9.21558e-92	
-3.23844e-92	5.01053e-91	1.13939e-90	2.18814e-90	3.03166e-90	3.86504e-90	4.46363e-90	4.83295e-90	5.21407e-90	5.09965e-90	4.8604e-90	4.56383e-90	4.36305e-90	3.83966e-90	3.41843e-90	3.11345e-90	2.72354e-90	2.31261e-90	1.99209e-90	1.6024e-90	1.1882e-90	1.02272e-90	6.38699e-91	4.82345e-91	2.63177e-91	9.56983e-92	1.06563e-92	6.4623e-91	1.47988e-90	2.80262e-90	3.68585e-90	4.52065e-90	5.36948e-90	5.69083e-90	5.5097e-90	5.49798e-90	5.77828e-90	4.71174e-90	3.74494e-90	3.49572e-90	3.30644e-90	2.92298e-90	2.50926e-90	2.07361e-90	1.46011e-90	1.07169e-90	1.06391e-90	5.84418e-91	5.9127e-91	3.27628e-91	3.4193e-91	7.80391e-92	-4.38162e-92	4.45738e-91	1.03074e-90	2.05115e-90	2.82233e-90	3.57476e-90	4.18006e-90	4.52014e-90	4.70029e-90	4.6318e-90	4.63898e-90	4.07336e-90	3.6924e-90	3.31021e-90	2.99234e-90	2.70874e-90	2.34738e-90	1.97709e-90	1.60854e-90	1.25461e-90	1.01366e-90	7.67487e-91	5.57032e-91	3.82584e-91	2.59615e-91	8.62469e-92	
9.11491e-93	5.21864e-91	1.10534e-90	2.0217e-90	2.80495e-90	3.55851e-90	4.05479e-90	4.39428e-90	4.74384e-90	4.64363e-90	4.27073e-90	4.28289e-90	3.99724e-90	3.52332e-90	3.12265e-90	2.85251e-90	2.4911e-90	2.12409e-90	1.846e-90	1.48124e-90	1.0822e-90	9.32487e-91	5.77936e-91	4.41763e-91	2.36031e-91	8.69981e-92	4.81418e-92	6.40045e-91	1.43396e-90	2.59526e-90	3.38234e-90	4.13555e-90	4.90699e-90	5.19772e-90	5.09113e-90	5.07022e-90	5.19858e-90	4.43424e-90	3.54904e-90	3.29622e-90	3.09657e-90	2.74137e-90	2.36136e-90	1.95099e-90	1.40919e-90	1.05862e-90	1.00318e-90	5.99727e-91	5.53074e-91	3.2074e-91	3.06e-91	7.68806e-92	-2.5851e-93	4.62875e-91	1.01126e-90	1.90281e-90	2.60375e-90	3.28006e-90	3.80686e-90	4.11235e-90	4.2948e-90	4.232e-90	4.07336e-90	3.85747e-90	3.41363e-90	3.05814e-90	2.75565e-90	2.49741e-90	2.16619e-90	1.82731e-90	1.50299e-90	1.1789e-90	9.32519e-91	7.21512e-91	5.07841e-91	3.55534e-91	2.31878e-91	7.87959e-92	
-6.52868e-92	4.09922e-91	9.02837e-91	1.74368e-90	2.47744e-90	3.18017e-90	3.58469e-90	3.92802e-90	4.2818e-90	4.19409e-90	3.87434e-90	3.70224e-90	3.81957e-90	3.23827e-90	2.84964e-90	2.62489e-90	2.27629e-90	1.96087e-90	1.72799e-90	1.37546e-90	9.94045e-91	8.5084e-91	5.30579e-91	4.08692e-91	2.13078e-91	8.01556e-92	1.43267e-92	4.75523e-91	1.20597e-90	2.27318e-90	2.95388e-90	3.68275e-90	4.41443e-90	4.67365e-90	4.69192e-90	4.659e-90	4.70916e-90	4.11394e-90	3.42554e-90	3.12604e-90	2.91303e-90	2.58623e-90	2.23731e-90	1.85667e-90	1.37338e-90	1.05504e-90	9.57776e-91	6.26456e-91	5.25e-91	3.1795e-91	2.74047e-91	7.52458e-92	-6.02815e-92	3.46404e-91	8.26188e-91	1.64672e-90	2.28083e-90	2.91794e-90	3.38942e-90	3.68035e-90	3.90588e-90	3.84667e-90	3.6924e-90	3.41363e-90	3.29907e-90	2.84176e-90	2.54954e-90	2.32152e-90	2.01025e-90	1.70644e-90	1.42218e-90	1.11866e-90	8.70749e-91	6.87985e-91	4.72074e-91	3.3567e-91	2.08841e-91	7.23885e-92	
-2.28141e-92	4.52045e-91	9.60389e-91	1.67209e-90	2.30646e-90	2.90383e-90	3.25098e-90	3.53926e-90	3.83791e-90	3.76649e-90	3.47686e-90	3.33614e-90	3.29384e-90	3.04741e-90	2.57898e-90	2.36816e-90	2.05488e-90	1.77005e-90	1.55602e-90	1.24573e-90	9.01191e-91	7.7011e-91	4.77968e-91	3.6764e-91	1.9259e-91	7.1962e-92	3.25582e-92	5.2718e-91	1.2508e-90	2.1596e-90	2.7537e-90	3.35263e-90	3.97666e-90	4.20823e-90	4.18767e-90	4.16872e-90	4.23106e-90	3.66978e-90	3.01814e-90	2.82413e-90	2.61649e-90	2.31923e-90	2.00225e-90	1.66245e-90	1.22321e-90	9.37845e-91	8.59987e-91	5.49093e-91	4.69486e-91	2.81515e-91	2.48193e-91	6.74852e-92	-2.44381e-92	3.95936e-91	8.91153e-91	1.58441e-90	2.13234e-90	2.66479e-90	3.06431e-90	3.31241e-90	3.49063e-90	3.4452e-90	3.31021e-90	3.05814e-90	2.84176e-90	2.65305e-90	2.29907e-90	2.08833e-90	1.80718e-90	1.53522e-90	1.27634e-90	1.00767e-90	7.86323e-91	6.16248e-91	4.23702e-91	3.00273e-91	1.88659e-91	6.50191e-92	
-1.79172e-92	4.40345e-91	9.47184e-91	1.57032e-90	2.11837e-90	2.63519e-90	2.95034e-90	3.19762e-90	3.4594e-90	3.39961e-90	3.14383e-90	3.031e-90	2.97252e-90	2.64019e-90	2.4652e-90	2.14944e-90	1.86636e-90	1.60618e-90	1.40635e-90	1.13176e-90	8.23157e-91	7.02039e-91	4.34268e-91	3.32414e-91	1.75107e-91	6.43776e-92	2.58696e-92	5.21595e-91	1.21493e-90	2.01304e-90	2.54023e-90	3.04764e-90	3.58812e-90	3.79855e-90	3.74996e-90	3.74283e-90	3.83179e-90	3.28149e-90	2.68373e-90	2.49936e-90	2.38581e-90	2.08294e-90	1.79322e-90	1.49145e-90	1.08722e-90	8.26244e-91	7.71894e-91	4.73267e-91	4.20293e-91	2.47117e-91	2.26197e-91	5.89091e-92	-2.15742e-92	3.92337e-91	8.82126e-91	1.48793e-90	1.96481e-90	2.42063e-90	2.77097e-90	2.9885e-90	3.13473e-90	3.0997e-90	2.99234e-90	2.75565e-90	2.54954e-90	2.29907e-90	2.17498e-90	1.88818e-90	1.63211e-90	1.38771e-90	1.14888e-90	9.07896e-91	7.1401e-91	5.52341e-91	3.83024e-91	2.69207e-91	1.71618e-91	5.80294e-92	
-4.6978e-92	3.61023e-91	8.00605e-91	1.37859e-90	1.88418e-90	2.36545e-90	2.64382e-90	2.88024e-90	3.12781e-90	3.07459e-90	2.84828e-90	2.73103e-90	2.69935e-90	2.39477e-90	2.12304e-90	2.0563e-90	1.68864e-90	1.4597e-90	1.28152e-90	1.02823e-90	7.47856e-91	6.36228e-91	3.97381e-91	3.03554e-91	1.60128e-91	6.00321e-92	6.3089e-93	4.24421e-91	1.04008e-90	1.77913e-90	2.25665e-90	2.73912e-90	3.23477e-90	3.4269e-90	3.40524e-90	3.39724e-90	3.47066e-90	2.98579e-90	2.45517e-90	2.28012e-90	2.13974e-90	1.9259e-90	1.63442e-90	1.36423e-90	9.97463e-91	7.59788e-91	7.05996e-91	4.39067e-91	3.86454e-91	2.28311e-91	2.06545e-91	5.53412e-92	-4.52523e-92	3.16027e-91	7.43285e-91	1.30597e-90	1.74171e-90	2.16935e-90	2.48863e-90	2.69122e-90	2.83825e-90	2.80629e-90	2.70874e-90	2.49741e-90	2.32152e-90	2.08833e-90	1.88818e-90	1.79917e-90	1.4818e-90	1.26388e-90	1.04757e-90	8.27646e-91	6.50797e-91	5.05688e-91	3.51294e-91	2.46688e-91	1.56916e-91	5.35976e-92	
-1.81914e-92	3.26872e-91	6.99988e-91	1.20159e-90	1.64781e-90	2.06659e-90	2.30922e-90	2.51307e-90	2.72207e-90	2.67234e-90	2.47006e-90	2.36574e-90	2.33733e-90	2.07307e-90	1.83451e-90	1.68456e-90	1.5526e-90	1.26002e-90	1.10857e-90	8.87772e-91	6.44065e-91	5.48404e-91	3.42247e-91	2.62862e-91	1.38267e-91	5.22097e-92	2.0873e-92	3.83698e-91	9.09273e-91	1.55073e-90	1.97213e-90	2.38919e-90	2.82246e-90	2.99003e-90	2.96598e-90	2.95493e-90	3.01036e-90	2.59075e-90	2.13247e-90	1.97971e-90	1.85489e-90	1.64533e-90	1.44224e-90	1.18039e-90	8.6763e-91	6.61853e-91	6.11418e-91	3.83118e-91	3.34878e-91	1.99504e-91	1.78678e-91	4.88156e-92	-1.9517e-92	2.87352e-91	6.50718e-91	1.13925e-90	1.52333e-90	1.89418e-90	2.17491e-90	2.34884e-90	2.47102e-90	2.43946e-90	2.34738e-90	2.16619e-90	2.01025e-90	1.80718e-90	1.63211e-90	1.4818e-90	1.35267e-90	1.09027e-90	9.05894e-91	7.15338e-91	5.60715e-91	4.37439e-91	3.02539e-91	2.13825e-91	1.353e-91	4.64276e-92	
-5.27032e-92	2.58101e-91	5.89071e-91	1.01543e-90	1.3896e-90	1.74131e-90	1.93104e-90	2.10631e-90	2.28714e-90	2.24685e-90	2.08202e-90	1.98539e-90	1.97794e-90	1.7572e-90	1.55502e-90	1.4338e-90	1.23714e-90	1.1541e-90	9.50536e-91	7.61718e-91	5.56154e-91	4.71172e-91	2.99008e-91	2.28508e-91	1.21021e-91	4.67694e-92	-3.86918e-93	2.9866e-91	7.68619e-91	1.31435e-90	1.6588e-90	2.01223e-90	2.37246e-90	2.51148e-90	2.50575e-90	2.4963e-90	2.53905e-90	2.19923e-90	1.82208e-90	1.69043e-90	1.58233e-90	1.40672e-90	1.21166e-90	1.03648e-90	7.49977e-91	5.74115e-91	5.30443e-91	3.36326e-91	2.93485e-91	1.75313e-91	1.56406e-91	4.34059e-92	-4.80472e-92	2.23411e-91	5.48774e-91	9.64591e-91	1.2824e-90	1.59404e-90	1.82165e-90	1.968e-90	2.07876e-90	2.05289e-90	1.97709e-90	1.82731e-90	1.70644e-90	1.53522e-90	1.38771e-90	1.26388e-90	1.09027e-90	9.9238e-91	7.78641e-91	6.16447e-91	4.86323e-91	3.79602e-91	2.655e-91	1.86949e-91	1.188e-91	4.1474e-92	
-4.76095e-92	2.17358e-91	4.8561e-91	8.32681e-91	1.15458e-90	1.44471e-90	1.57365e-90	1.72323e-90	1.87241e-90	1.83639e-90	1.69819e-90	1.59907e-90	1.62753e-90	1.4481e-90	1.27131e-90	1.17831e-90	1.01348e-90	8.88352e-91	8.66031e-91	6.34916e-91	4.5958e-91	3.87218e-91	2.48786e-91	1.92681e-91	1.00117e-91	4.02267e-92	2.44509e-93	2.36924e-91	6.42184e-91	1.08824e-90	1.35988e-90	1.6535e-90	1.95613e-90	2.06536e-90	2.09326e-90	2.07491e-90	2.06939e-90	1.85062e-90	1.56254e-90	1.43932e-90	1.33674e-90	1.18955e-90	1.03068e-90	8.6604e-91	6.6791e-91	5.13665e-91	4.56359e-91	3.13488e-91	2.52934e-91	1.57992e-91	1.28904e-91	3.91771e-92	-4.06304e-92	1.8397e-91	4.57095e-91	7.96903e-91	1.06002e-90	1.31605e-90	1.49493e-90	1.6126e-90	1.71409e-90	1.68731e-90	1.60854e-90	1.50299e-90	1.42218e-90	1.27634e-90	1.14888e-90	1.04757e-90	9.05894e-91	7.78641e-91	7.06732e-91	5.24268e-91	4.08041e-91	3.25721e-91	2.23482e-91	1.60725e-91	9.80723e-92	3.5438e-92	
-2.03881e-92	2.0635e-91	4.37151e-91	6.90336e-91	9.37937e-91	1.15479e-90	1.24249e-90	1.35292e-90	1.46402e-90	1.43847e-90	1.32441e-90	1.25197e-90	1.27592e-90	1.13948e-90	1.00192e-90	9.28159e-91	7.98151e-91	7.0133e-91	6.31121e-91	5.59439e-91	3.63337e-91	3.07027e-91	1.9605e-91	1.52486e-91	7.92023e-92	3.21725e-92	1.45655e-92	2.23979e-91	5.67157e-91	8.95156e-91	1.10137e-90	1.3144e-90	1.54016e-90	1.62463e-90	1.6464e-90	1.63304e-90	1.61662e-90	1.46139e-90	1.24072e-90	1.14455e-90	1.06244e-90	9.45671e-91	8.19707e-91	6.89489e-91	5.27622e-91	4.25349e-91	3.65281e-91	2.56375e-91	2.02306e-91	1.28305e-91	1.02343e-91	3.27177e-92	-1.67543e-92	1.79245e-91	4.15343e-91	6.63002e-91	8.6396e-91	1.05231e-90	1.17966e-90	1.26718e-90	1.34236e-90	1.32354e-90	1.25461e-90	1.1789e-90	1.11866e-90	1.00767e-90	9.07896e-91	8.27646e-91	7.15338e-91	6.16447e-91	5.24268e-91	4.56486e-91	3.23893e-91	2.60325e-91	1.7695e-91	1.28146e-91	7.77011e-92	2.88881e-92	
-6.40809e-92	1.10662e-91	3.08335e-91	5.41755e-91	7.27516e-91	9.02514e-91	1.00075e-90	1.08359e-90	1.1727e-90	1.14765e-90	1.06372e-90	1.0192e-90	1.00814e-90	8.9713e-91	8.00579e-91	7.36973e-91	6.36083e-91	5.56836e-91	4.94244e-91	3.99491e-91	3.43626e-91	2.55589e-91	1.6901e-91	1.27771e-91	7.04416e-92	2.81542e-92	-2.5737e-92	1.3039e-91	3.97446e-91	6.94736e-91	8.69455e-91	1.04565e-90	1.22409e-90	1.29155e-90	1.28239e-90	1.27514e-90	1.30112e-90	1.12276e-90	9.2981e-91	8.65544e-91	8.1237e-91	7.22461e-91	6.23436e-91	5.30919e-91	3.92598e-91	2.99203e-91	2.98689e-91	1.78004e-91	1.6501e-91	9.77399e-92	9.23334e-92	2.4576e-92	-5.67758e-92	9.41801e-92	2.86349e-91	5.14616e-91	6.75134e-91	8.30871e-91	9.43189e-91	1.01453e-90	1.06644e-90	1.0497e-90	1.01366e-90	9.32519e-91	8.70749e-91	7.86323e-91	7.1401e-91	6.50797e-91	5.60715e-91	4.86323e-91	4.08041e-91	3.23893e-91	2.94733e-91	2.0443e-91	1.51549e-91	1.05612e-91	7.0333e-92	2.57303e-92	
-3.23269e-92	1.00345e-91	2.36114e-91	4.09144e-91	5.68266e-91	7.09251e-91	7.65138e-91	8.33328e-91	9.02391e-91	8.81672e-91	8.07914e-91	7.62189e-91	7.78592e-91	6.91765e-91	6.06349e-91	5.6388e-91	4.84903e-91	4.28297e-91	3.88072e-91	3.09974e-91	2.27637e-91	2.27011e-91	1.27631e-91	9.89132e-92	5.25825e-92	2.20956e-92	-2.38092e-93	1.06237e-91	3.10242e-91	5.31879e-91	6.65081e-91	8.08756e-91	9.51869e-91	1.00171e-90	1.02168e-90	1.00781e-90	9.87224e-91	9.02622e-91	7.72111e-91	7.07827e-91	6.52509e-91	5.82703e-91	5.07175e-91	4.30091e-91	3.33383e-91	2.641e-91	2.31645e-91	1.70951e-91	1.32922e-91	8.51392e-92	6.84919e-92	2.16556e-92	-2.69625e-92	8.36842e-92	2.22299e-91	3.92178e-91	5.23101e-91	6.48378e-91	7.29023e-91	7.83102e-91	8.3151e-91	8.15095e-91	7.67487e-91	7.21512e-91	6.87985e-91	6.16248e-91	5.52341e-91	5.05688e-91	4.37439e-91	3.79602e-91	3.25721e-91	2.60325e-91	2.0443e-91	1.88008e-91	1.16472e-91	8.42926e-92	5.21971e-92	2.01934e-92	
-5.84094e-92	3.03541e-92	1.36044e-91	2.86275e-91	3.94913e-91	4.99453e-91	5.59117e-91	6.03999e-91	6.51133e-91	6.3202e-91	5.82128e-91	5.56872e-91	5.45736e-91	4.82121e-91	4.2978e-91	3.97262e-91	3.42879e-91	3.02248e-91	2.68911e-91	2.17946e-91	1.72278e-91	1.46183e-91	1.24991e-91	7.64234e-92	4.44797e-92	1.88655e-92	-2.91113e-92	3.83945e-92	1.78977e-91	3.67666e-91	4.72587e-91	5.81424e-91	6.8256e-91	7.17493e-91	7.08375e-91	7.00217e-91	7.1243e-91	6.10218e-91	5.02888e-91	4.6638e-91	4.3602e-91	3.89504e-91	3.37116e-91	2.91539e-91	2.15443e-91	1.63076e-91	1.61787e-91	9.99376e-92	1.07219e-91	5.83749e-92	5.89606e-92	1.54285e-92	-5.12544e-92	2.22113e-92	1.23229e-91	2.70814e-91	3.67396e-91	4.62991e-91	5.284e-91	5.67592e-91	5.93538e-91	5.79596e-91	5.57032e-91	5.07841e-91	4.72074e-91	4.23702e-91	3.83024e-91	3.51294e-91	3.02539e-91	2.655e-91	2.23482e-91	1.7695e-91	1.51549e-91	1.16472e-91	1.08977e-91	6.38362e-92	4.51169e-92	1.75385e-92	
-2.93095e-92	3.39756e-92	1.03686e-91	2.02402e-91	2.83159e-91	3.55484e-91	3.88773e-91	4.20771e-91	4.52585e-91	4.38883e-91	4.00823e-91	3.79267e-91	3.80876e-91	3.37093e-91	2.96699e-91	2.75366e-91	2.37772e-91	2.10387e-91	1.90809e-91	1.53214e-91	1.17778e-91	1.00057e-91	6.95932e-92	7.02557e-92	2.9961e-92	1.31504e-92	-1.01729e-92	3.67696e-92	1.37143e-91	2.61989e-91	3.32842e-91	4.0738e-91	4.79787e-91	5.03259e-91	5.06401e-91	4.97584e-91	4.90097e-91	4.40699e-91	3.72775e-91	3.42265e-91	3.16022e-91	2.82301e-91	2.46512e-91	2.11433e-91	1.62927e-91	1.27819e-91	1.17627e-91	8.19085e-92	7.12359e-92	4.85202e-92	3.96424e-92	1.19938e-92	-2.50074e-92	2.66763e-92	9.62042e-92	1.93462e-91	2.62204e-91	3.27563e-91	3.7044e-91	3.96691e-91	4.1692e-91	4.05959e-91	3.82584e-91	3.55534e-91	3.3567e-91	3.00273e-91	2.69207e-91	2.46688e-91	2.13825e-91	1.86949e-91	1.60725e-91	1.28146e-91	1.05612e-91	8.42926e-92	6.38362e-92	5.68819e-92	3.02464e-92	1.22887e-92	
-2.56922e-92	1.27051e-92	6.58925e-92	1.39115e-91	1.86708e-91	2.34027e-91	2.68698e-91	2.85706e-91	3.03735e-91	2.94016e-91	2.69098e-91	2.63607e-91	2.4616e-91	2.17006e-91	1.96396e-91	1.79422e-91	1.56686e-91	1.36491e-91	1.18629e-91	9.82472e-92	8.12115e-92	6.96951e-92	4.9986e-92	3.65682e-92	3.31846e-92	9.83961e-93	-1.4418e-92	2.05751e-92	8.31671e-92	1.74468e-91	2.27941e-91	2.75478e-91	3.18914e-91	3.3592e-91	3.18573e-91	3.16388e-91	3.30304e-91	2.67233e-91	2.11662e-91	1.99652e-91	1.89066e-91	1.68644e-91	1.45346e-91	1.26706e-91	9.00164e-92	6.59791e-92	7.24387e-92	3.87397e-92	4.70379e-92	2.61895e-92	3.73288e-92	7.90405e-93	-2.31258e-92	1.05698e-92	5.88387e-92	1.30688e-91	1.76654e-91	2.2014e-91	2.51697e-91	2.69198e-91	2.74574e-91	2.68126e-91	2.59615e-91	2.31878e-91	2.08841e-91	1.88659e-91	1.71618e-91	1.56916e-91	1.353e-91	1.188e-91	9.80723e-92	7.77011e-92	7.0333e-92	5.21971e-92	4.51169e-92	3.02464e-92	3.1593e-92	9.51221e-93	
-9.73652e-93	3.49471e-93	2.13101e-92	4.75581e-92	6.54044e-92	8.16187e-92	9.15778e-92	9.73019e-92	1.02425e-91	9.86864e-92	8.82678e-92	8.65208e-92	8.17494e-92	7.18863e-92	6.41178e-92	5.92338e-92	5.17274e-92	4.59034e-92	4.07369e-92	3.41564e-92	2.84114e-92	2.47236e-92	1.86021e-92	1.38978e-92	9.08295e-93	7.09069e-93	-4.15987e-93	4.95986e-93	2.73478e-92	6.00135e-92	7.81978e-92	9.46221e-92	1.10003e-91	1.15423e-91	1.11797e-91	1.09981e-91	1.08319e-91	9.54936e-92	7.80859e-92	7.23263e-92	6.68923e-92	6.01251e-92	5.28279e-92	4.65052e-92	3.54008e-92	2.83837e-92	2.8232e-92	1.90354e-92	1.93489e-92	1.2102e-92	1.25876e-92	7.19153e-93	-8.33323e-93	2.54838e-93	1.92849e-92	4.52724e-92	6.22548e-92	7.74092e-92	8.71487e-92	9.31433e-92	9.49486e-92	9.21558e-92	8.62469e-92	7.87959e-92	7.23885e-92	6.50191e-92	5.80294e-92	5.35976e-92	4.64276e-92	4.1474e-92	3.5438e-92	2.88881e-92	2.57303e-92	2.01934e-92	1.75385e-92	1.22887e-92	9.51221e-93	7.22731e-93	


==> anc/UnfoldAntineutrinoSpectra.txt <==
# Isotopic (U235 and Pu combo) and total unfolded antineutrino energy spectra of IBD reaction based on Wiener-SVD method. 
# Smearing matrix (A_c) and covariance matrix without considering bias from the input model (Cov^{Wiener}) of the unfolded antineutrino energy spectra weighted by IBD cross section are reported below each spectrum. 
# The bin width of the first 24 bins is 0.25 MeV from 1.8 to 7.8 MeV. The last bin is from 7.8 to 9.5 MeV

# Unfolded [U235] antineutrino energy spectrum based on Wiener-SVD method. 
# The antineutrino energy spectrum removing the IBD cross section is also provided. 
# The content in each bin has been divided by the bin width. 
# Bin_Center[MeV]	Sigma(w/ IBD cross section)[cm^2/fission/MeV]	Sigma(w/o IBD cross section)[cm^2/fission/MeV]
1.925	3.1608e-44	1.4851
2.175	5.73311e-44	0.958336
2.425	9.13986e-44	0.848835
2.675	1.21247e-43	0.725703
2.925	1.45614e-43	0.612256
3.175	1.63955e-43	0.512339
3.425	1.75375e-43	0.424312
3.675	1.78992e-43	0.345533
3.925	1.7452e-43	0.275179
4.175	1.64904e-43	0.216622
4.425	1.54703e-43	0.171952
4.675	1.45047e-43	0.138246
4.925	1.34427e-43	0.111081
5.175	1.21846e-43	0.0882003
5.425	1.0831e-43	0.0692842
5.675	9.59396e-44	0.0545972
5.925	8.50266e-44	0.0433675
6.175	7.27926e-44	0.0334722
6.425	5.80177e-44	0.024171
6.675	4.47119e-44	0.0169645
6.925	3.50642e-44	0.0121724
7.175	2.54215e-44	0.00810864
7.425	1.53262e-44	0.00450459
7.675	1.05454e-44	0.0028665
8.65	1.78821e-45	0.000416269

# The smearing matrix (A_c) of the unfolded [U235] antineutrino energy spectrum based on Wiener-SVD method. 
0.793698	0.264526	-0.0278963	-0.0257561	-0.000906922	-0.00437476	-0.00592154	0.000442218	-0.00221554	-0.00278122	0.00826126	0.0115723	0.000768782	-0.00976881	-0.0088512	-0.000343806	0.00480339	0.00499347	0.00655483	-0.000368995	-0.0181627	-0.0145322	0.0241198	0.0366834	-0.0401892	
0.272457	0.505189	0.246729	0.0012939	-0.0305422	0.0023681	0.00516908	-0.00973238	-0.00107621	0.013612	-0.002663	-0.010749	-0.000444143	0.00843669	0.00448292	-0.00754038	-0.00258787	0.00861944	-0.00199996	-0.0138848	0.00294724	0.0238989	-0.0084741	-0.0401067	0.0289517	
-0.0256229	0.318109	0.450114	0.252683	0.0391225	-0.0374613	-0.00796241	0.0188711	0.0067262	-0.0104757	-0.0142013	9.82357e-05	0.00111525	-0.00185739	0.0113849	0.0132114	-0.00248057	-0.0190211	-0.0173216	0.012202	0.0298638	0.00540595	-0.0378525	-0.0276402	0.0373441	
-0.0245461	0.00137228	0.316173	0.43563	0.247107	0.053504	-0.0132625	-0.00673682	-0.000123567	-0.00516633	-0.00893817	-0.0068684	0.000184639	0.0025582	0.00811108	0.0154866	-0.00227465	-0.0286462	-0.00891165	0.0310706	0.0153323	-0.0261947	-0.0180221	0.020279	-0.00276375	
0.00581836	-0.0671552	0.0600885	0.297053	0.405714	0.280435	0.0723783	-0.0320117	-0.0285948	0.00421409	0.0107667	-0.012841	-0.0114721	0.0126376	0.010389	-0.0117567	-0.0126749	0.0134396	0.0195717	-0.00708693	-0.0220421	-0.0102877	0.0179136	0.0301228	-0.0302656	
-0.00711004	0.000322891	-0.0632601	0.0700853	0.315139	0.400004	0.258755	0.0681318	-0.02665	-0.0202398	0.00714669	0.00537954	-0.00364423	-0.00393798	-0.00982983	-0.0155999	0.00542447	0.0362044	0.0190005	-0.0335997	-0.0388949	0.011774	0.0387724	0.0112016	-0.0302216	
-0.0069764	0.00168738	-0.0257103	-0.0242448	0.0877126	0.286357	0.374984	0.265233	0.0821814	-0.0202614	-0.0210434	0.0133088	0.00966891	-0.0288181	-0.0303732	0.0103662	0.034332	0.0143917	-0.013601	-0.0183188	-0.0105783	0.00599816	0.0179095	0.0125399	-0.022392	
0.00925902	-0.0344988	0.0287051	-0.0134105	-0.0467602	0.0835311	0.286692	0.371904	0.267534	0.0952676	-0.00820357	-0.0228958	-0.0154127	-0.0192617	-0.00702118	0.019867	0.0232699	-0.00949696	-0.028383	0.00370655	0.0245268	-0.0034339	-0.0197511	0.0128591	-0.00423838	
0.00932322	-0.0123065	0.00700943	0.00180028	-0.0391508	-0.0279295	0.094255	0.277933	0.369361	0.289733	0.103705	-0.0423398	-0.0570566	0.00368605	0.0332437	0.00975889	-0.0191504	-0.0205615	-0.00460042	0.0160716	0.0229126	0.000536602	-0.0294514	-0.0149944	0.0225647	
0.00989592	0.0222512	-0.0362401	-0.00885936	0.00612384	-0.0264104	-0.0247672	0.093574	0.285667	0.381392	0.264837	0.0664629	-0.0297542	-0.00610149	0.0258341	-0.000210028	-0.0360937	-0.0209805	0.0176343	0.0210456	0.00361491	0.00208476	-0.0164092	-0.0283481	0.0281105	
0.0331806	-0.00367775	-0.0321401	-0.0166299	0.00908038	0.00286627	-0.0224965	-0.0128725	0.0974193	0.26375	0.343689	0.278953	0.116753	-0.0112089	-0.0331896	-0.0163555	-0.00903859	-0.00480166	0.00559885	0.0143162	0.00214528	-0.0073865	-0.00697994	0.00316944	0.00020853	
0.0445064	-0.0361931	-0.00699156	-0.00533086	-0.0140929	0.00753033	0.0212129	-0.0182344	-0.0391624	0.0653755	0.265737	0.398108	0.306648	0.0834981	-0.049378	-0.041737	0.0103602	0.0144085	-0.0106369	-0.00331461	0.00352958	-0.00648761	0.00280595	0.0287554	-0.026563	
0.0195128	-0.0142895	-0.0068705	0.0058111	-0.0106864	0.00205713	0.0189456	-0.00722473	-0.0495154	-0.02819	0.102578	0.288469	0.37826	0.271885	0.0755935	-0.0299149	-0.0206744	0.0109521	0.00232528	-0.019839	-0.0140972	0.013132	0.0214621	0.00600542	-0.0213335	
-0.0106706	0.0165662	-0.00806243	0.00196073	0.0143257	0.00156386	-0.0219767	-0.0139649	0.00487767	-0.00386548	-0.0126284	0.0689541	0.257996	0.382821	0.290351	0.0919107	-0.0318405	-0.026556	0.00376566	-0.014217	-0.0188242	0.0184476	0.0223224	-0.0125566	-0.00634693	
-0.0109293	0.00165904	0.0101733	0.00672942	0.0117596	-0.00871316	-0.0285198	-0.00890037	0.0272848	0.0253524	-0.032572	-0.0534444	0.0682462	0.285114	0.393534	0.295768	0.0904964	-0.0434353	-0.0449368	0.00256811	0.0115343	-0.00377479	-0.00621327	0.00986465	-0.00429252	
0.00714657	-0.0238112	0.0163224	0.0204557	-0.0168994	-0.0191467	0.00856406	0.0124421	0.00451599	0.00418572	-0.0112125	-0.0367291	-0.0286635	0.0808188	0.277257	0.399961	0.302462	0.0674549	-0.0610848	-0.0166896	0.0228024	-0.0107404	-0.0250621	0.0162449	0.0037589	
0.0122002	-0.00862203	-0.00165863	-0.000297995	-0.0199453	0.00193789	0.0273201	0.0169311	-0.0159716	-0.024254	0.00136559	0.0113987	-0.0203921	-0.0345355	0.0720601	0.277487	0.397786	0.295201	0.0766056	-0.0445421	-0.0285248	0.00444682	-0.00751273	-0.0130655	0.0189364	
0.00801986	0.0168791	-0.0204304	-0.0350081	0.007818	0.0335321	0.00892464	-0.00567326	-0.0127844	-0.0135989	0.00457728	0.00959785	0.00462954	-0.0191448	-0.0368207	0.0537426	0.268204	0.424583	0.317468	0.0555442	-0.0643422	-0.0239215	0.0108808	-0.0049327	0.00660851	
0.0132836	5.49418e-05	-0.0199583	-0.0133406	0.0147895	0.0215409	-0.00605687	-0.0173869	-0.00284285	0.0123428	0.0067149	-0.0103938	0.00130304	0.0112864	-0.0265475	-0.047864	0.0588598	0.28625	0.425901	0.306206	0.0538658	-0.0739622	-0.0215102	0.043905	-0.0220872	
0.0117771	-0.0275569	0.00420565	0.0303108	-0.00485636	-0.0203727	-0.0046605	0.00269553	0.00506347	0.010244	0.00393945	-0.00252541	-0.00940447	-0.00648616	0.00766258	-0.00823067	-0.0392395	0.036977	0.276623	0.449912	0.304731	0.0351016	-0.0609958	0.0046332	-0.00519451	
-0.0109264	-0.00570844	0.0223525	0.0160831	-0.0107929	-0.0257201	-0.00302692	0.0146216	0.00953538	-0.000430127	-0.00425975	0.005136	-0.0044272	-0.0143886	0.00917999	0.0197945	-0.0200214	-0.0561391	0.041316	0.283966	0.439074	0.331237	0.0427294	-0.108751	0.0239201	
-0.016135	0.0259093	0.00178627	-0.0174077	-0.00121554	0.00678894	0.00134788	-0.00288707	0.00259206	0.00489955	-0.00718734	-0.00644446	0.0072773	0.0094301	-0.00397092	-0.00755132	0.00868985	-0.00617021	-0.0535002	0.0205234	0.287521	0.482556	0.313236	-0.00913065	-0.0466033	
0.01954	-0.00434623	-0.0243293	-0.00678646	0.00696323	0.0154164	0.00584095	-0.00856545	-0.00727136	0.000326462	-0.00103882	-0.00252579	0.00702632	0.0104596	-0.0030946	-0.0124212	-0.000519335	0.0139283	-0.00912034	-0.0484504	0.024709	0.267285	0.479481	0.362526	-0.0906792	
0.0241317	-0.028946	-0.00603139	0.0093537	0.00419195	-0.00340227	0.000706641	0.00596784	-0.00433196	-0.0100693	0.00495124	0.0102578	-0.00407204	-0.00978195	0.00460587	0.0104273	-0.0074712	-0.00990473	0.0203511	0.00915338	-0.06461	-0.0171927	0.29162	0.5324	0.232048	
-0.0385172	0.0298231	0.0275464	-0.00565938	-0.0145437	-0.0016623	-0.00396706	-0.000881459	0.00599567	0.00811739	0.00609231	-0.00990765	-0.00984383	0.000906424	-0.000443937	0.00397132	0.0119374	0.00358812	-0.0125745	-0.00129136	0.00970317	-0.0522965	-0.0379585	0.285583	0.790636	

# The covariance matrix without considering bias from the input model (Cov^{Wiener}) of the unfolded [U235] antineutrino energy spectrum based on Wiener-SVD method. 
# A reminder that the content in the antineutrino energy spectrum has been divided by the bin width. 
1.03262e-89	4.25538e-90	9.3095e-91	1.45308e-90	2.26127e-90	2.14884e-90	1.85514e-90	1.732e-90	1.62621e-90	1.71428e-90	2.09977e-90	2.21614e-90	1.68231e-90	9.55438e-91	6.99659e-91	8.89646e-91	1.02691e-90	1.01889e-90	9.89058e-91	5.9477e-91	-1.69658e-91	-2.51447e-91	6.3542e-91	6.99701e-91	-1.05599e-91	
4.25538e-90	7.79296e-90	6.68833e-90	3.44279e-90	2.76514e-90	3.73895e-90	4.01672e-90	3.76424e-90	3.98189e-90	4.19324e-90	3.62426e-90	2.94128e-90	2.98747e-90	3.22641e-90	2.73922e-90	1.9147e-90	1.71055e-90	1.80131e-90	1.26302e-90	6.74151e-91	1.03287e-90	1.27637e-90	2.26847e-91	-3.37216e-91	1.40871e-91	
9.3095e-91	6.68833e-90	1.12701e-89	1.02593e-89	6.70363e-90	5.15736e-90	6.28619e-90	7.5638e-90	7.3037e-90	6.22262e-90	5.61023e-90	5.5411e-90	5.32404e-90	4.97636e-90	4.82596e-90	4.41313e-90	3.2207e-90	1.84916e-90	1.5347e-90	2.29266e-90	2.49592e-90	1.26003e-90	-4.06237e-92	2.51667e-91	2.11493e-91	
1.45308e-90	3.44279e-90	1.02593e-89	1.5421e-89	1.42506e-89	1.05738e-89	8.94266e-90	9.30312e-90	9.50545e-90	8.90059e-90	8.25305e-90	7.87605e-90	7.44987e-90	6.94782e-90	6.57702e-90	5.85249e-90	4.25484e-90	2.84042e-90	2.96491e-90	3.50322e-90	2.48352e-90	8.30176e-91	6.52341e-91	1.25208e-90	1.38302e-91	
2.26127e-90	2.76514e-90	6.70363e-90	1.42506e-89	1.99864e-89	1.92654e-89	1.42871e-89	1.06515e-89	1.04291e-89	1.13541e-89	1.1059e-89	9.8484e-90	9.24835e-90	8.99748e-90	7.69554e-90	5.76708e-90	4.9707e-90	5.33503e-90	4.91016e-90	3.09124e-90	1.62428e-90	1.50767e-90	1.73913e-90	1.33166e-90	1.0622e-91	
2.14884e-90	3.73895e-90	5.15736e-90	1.05738e-89	1.92654e-89	2.41198e-89	2.1724e-89	1.60864e-89	1.25415e-89	1.21154e-89	1.25718e-89	1.2295e-89	1.12828e-89	9.68823e-90	7.6727e-90	6.35816e-90	6.61592e-90	7.02619e-90	5.44785e-90	2.73977e-90	1.71001e-90	2.33506e-90	2.20463e-90	1.14818e-90	1.31314e-91	
1.85514e-90	4.01672e-90	6.28619e-90	8.94266e-90	1.42871e-89	2.1724e-89	2.6246e-89	2.41872e-89	1.80848e-89	1.35423e-89	1.29403e-89	1.37298e-89	1.2478e-89	9.52663e-90	7.84718e-90	8.18733e-90	8.32886e-90	6.75982e-90	4.65447e-90	3.49471e-90	3.00039e-90	2.43134e-90	1.7906e-90	1.36808e-90	1.74488e-91	
1.732e-90	3.76424e-90	7.5638e-90	9.30312e-90	1.06515e-89	1.60864e-89	2.41872e-89	2.83612e-89	2.53409e-89	1.8857e-89	1.42884e-89	1.26335e-89	1.1564e-89	1.02066e-89	9.60978e-90	9.50847e-90	8.22962e-90	5.80053e-90	4.35623e-90	4.46935e-90	4.04698e-90	2.33367e-90	1.21442e-90	1.46691e-90	2.46988e-91	
1.62621e-90	3.98189e-90	7.3037e-90	9.50545e-90	1.04291e-89	1.25415e-89	1.80848e-89	2.53409e-89	2.90659e-89	2.58614e-89	1.80606e-89	1.15161e-89	9.86162e-90	1.12702e-89	1.15674e-89	9.39844e-90	6.68202e-90	5.30685e-90	5.0884e-90	4.87202e-90	3.99635e-90	2.45915e-90	1.11251e-90	1.12492e-90	3.17475e-91	
1.71428e-90	4.19324e-90	6.22262e-90	8.90059e-90	1.13541e-89	1.21154e-89	1.35423e-89	1.8857e-89	2.58614e-89	2.80058e-89	2.25348e-89	1.45194e-89	1.06084e-89	1.09954e-89	1.09462e-89	8.42133e-90	5.87507e-90	5.37844e-90	5.59369e-90	4.78038e-90	3.50251e-90	2.43709e-90	1.31368e-90	9.60173e-91	3.01888e-91	
2.09977e-90	3.62426e-90	5.61023e-90	8.25305e-90	1.1059e-89	1.25718e-89	1.29403e-89	1.42884e-89	1.80606e-89	2.25348e-89	2.40675e-89	2.09017e-89	1.49856e-89	1.00062e-89	7.74023e-90	7.10047e-90	6.53985e-90	5.76763e-90	5.10266e-90	4.38349e-90	3.27317e-90	2.0996e-90	1.43446e-90	1.30775e-90	1.9558e-91	
2.21614e-90	2.94128e-90	5.5411e-90	7.87605e-90	9.8484e-90	1.2295e-89	1.37298e-89	1.26335e-89	1.15161e-89	1.45194e-89	2.09017e-89	2.41851e-89	1.97236e-89	1.11553e-89	5.82827e-90	5.70063e-90	6.83544e-90	6.07157e-90	4.48105e-90	3.70554e-90	3.00092e-90	1.93705e-90	1.52776e-90	1.49451e-90	1.08879e-91	
1.68231e-90	2.98747e-90	5.32404e-90	7.44987e-90	9.24835e-90	1.12828e-89	1.2478e-89	1.1564e-89	9.86162e-90	1.06084e-89	1.49856e-89	1.97236e-89	2.00363e-89	1.49395e-89	8.55041e-90	5.30394e-90	5.31334e-90	5.60622e-90	4.51042e-90	3.01389e-90	2.34048e-90	2.15774e-90	1.68195e-90	1.0465e-90	1.16259e-91	
9.55438e-91	3.22641e-90	4.97636e-90	6.94782e-90	8.99748e-90	9.68823e-90	9.52663e-90	1.02066e-89	1.12702e-89	1.09954e-89	1.00062e-89	1.11553e-89	1.49395e-89	1.70864e-89	1.38275e-89	7.63193e-90	3.89652e-90	3.84514e-90	4.10499e-90	2.9128e-90	2.05712e-90	2.09088e-90	1.50985e-90	6.68047e-91	1.51822e-91	
6.99659e-91	2.73922e-90	4.82596e-90	6.57702e-90	7.69554e-90	7.6727e-90	7.84718e-90	9.60978e-90	1.15674e-89	1.09462e-89	7.74023e-90	5.82827e-90	8.55041e-90	1.38275e-89	1.57826e-89	1.17953e-89	5.53388e-90	2.11446e-90	2.29223e-90	3.12554e-90	2.63247e-90	1.46607e-90	8.46292e-91	8.80883e-91	1.47591e-91	
8.89646e-91	1.9147e-90	4.41313e-90	5.85249e-90	5.76708e-90	6.35816e-90	8.18733e-90	9.50847e-90	9.39844e-90	8.42133e-90	7.10047e-90	5.70063e-90	5.30394e-90	7.63193e-90	1.17953e-89	1.32466e-89	9.20625e-90	3.21414e-90	9.38362e-91	2.33206e-90	2.76612e-90	1.1654e-90	3.66075e-91	9.51305e-91	1.4663e-91	
1.02691e-90	1.71055e-90	3.2207e-90	4.25484e-90	4.9707e-90	6.61592e-90	8.32886e-90	8.22962e-90	6.68202e-90	5.87507e-90	6.53985e-90	6.83544e-90	5.31334e-90	3.89652e-90	5.53388e-90	9.20625e-90	1.0426e-89	7.14034e-90	2.60518e-90	7.526e-91	1.24219e-90	1.41298e-90	6.62093e-91	4.62582e-91	1.66573e-91	
1.01889e-90	1.80131e-90	1.84916e-90	2.84042e-90	5.33503e-90	7.02619e-90	6.75982e-90	5.80053e-90	5.30685e-90	5.37844e-90	5.76763e-90	6.07157e-90	5.60622e-90	3.84514e-90	2.11446e-90	3.21414e-90	7.14034e-90	9.30673e-90	6.16011e-90	1.02483e-90	-5.22394e-91	8.844e-91	1.15825e-90	3.76988e-91	1.2604e-91	
9.89058e-91	1.26302e-90	1.5347e-90	2.96491e-90	4.91016e-90	5.44785e-90	4.65447e-90	4.35623e-90	5.0884e-90	5.59369e-90	5.10266e-90	4.48105e-90	4.51042e-90	4.10499e-90	2.29223e-90	9.38362e-91	2.60518e-90	6.16011e-90	7.21484e-90	4.06008e-90	2.65478e-91	-5.52369e-91	7.05354e-91	1.07023e-90	3.44829e-92	
5.9477e-91	6.74151e-91	2.29266e-90	3.50322e-90	3.09124e-90	2.73977e-90	3.49471e-90	4.46935e-90	4.87202e-90	4.78038e-90	4.38349e-90	3.70554e-90	3.01389e-90	2.9128e-90	3.12554e-90	2.33206e-90	7.526e-91	1.02483e-90	4.06008e-90	5.95522e-90	3.41656e-90	-2.2175e-91	-4.71334e-91	8.72388e-91	5.0271e-92	
-1.69658e-91	1.03287e-90	2.49592e-90	2.48352e-90	1.62428e-90	1.71001e-90	3.00039e-90	4.04698e-90	3.99635e-90	3.50251e-90	3.27317e-90	3.00092e-90	2.34048e-90	2.05712e-90	2.63247e-90	2.76612e-90	1.24219e-90	-5.22394e-91	2.65478e-91	3.41656e-90	5.00768e-90	2.77346e-90	-4.63523e-91	-8.44979e-91	1.31101e-91	
-2.51447e-91	1.27637e-90	1.26003e-90	8.30176e-91	1.50767e-90	2.33506e-90	2.43134e-90	2.33367e-90	2.45915e-90	2.43709e-90	2.0996e-90	1.93705e-90	2.15774e-90	2.09088e-90	1.46607e-90	1.1654e-90	1.41298e-90	8.844e-91	-5.52369e-91	-2.2175e-91	2.77346e-90	4.22208e-90	1.43104e-90	-1.22245e-90	-1.71692e-92	
6.3542e-91	2.26847e-91	-4.06237e-92	6.52341e-91	1.73913e-90	2.20463e-90	1.7906e-90	1.21442e-90	1.11251e-90	1.31368e-90	1.43446e-90	1.52776e-90	1.68195e-90	1.50985e-90	8.46292e-91	3.66075e-91	6.62093e-91	1.15825e-90	7.05354e-91	-4.71334e-91	-4.63523e-91	1.43104e-90	2.8142e-90	1.19926e-90	-2.56459e-91	
6.99701e-91	-3.37216e-91	2.51667e-91	1.25208e-90	1.33166e-90	1.14818e-90	1.36808e-90	1.46691e-90	1.12492e-90	9.60173e-91	1.30775e-90	1.49451e-90	1.0465e-90	6.68047e-91	8.80883e-91	9.51305e-91	4.62582e-91	3.76988e-91	1.07023e-90	8.72388e-91	-8.44979e-91	-1.22245e-90	1.19926e-90	2.55554e-90	7.9225e-92	
-1.05599e-91	1.40871e-91	2.11493e-91	1.38302e-91	1.0622e-91	1.31314e-91	1.74488e-91	2.46988e-91	3.17475e-91	3.01888e-91	1.9558e-91	1.08879e-91	1.16259e-91	1.51822e-91	1.47591e-91	1.4663e-91	1.66573e-91	1.2604e-91	3.44829e-92	5.0271e-92	1.31101e-91	-1.71692e-92	-2.56459e-91	7.9225e-92	1.33189e-91	

# Unfolded [Pu combo] antineutrino energy spectrum based on Wiener-SVD method. 
# The antineutrino energy spectrum removing the IBD cross section is also provided. 
# The content in each bin has been divided by the bin width. 
# Bin_Center[MeV]	Sigma(w/ IBD cross section)[cm^2/fission/MeV]	Sigma(w/o IBD cross section)[cm^2/fission/MeV]
1.925	3.42276e-44	1.60701
2.175	6.43266e-44	1.07521
2.425	1.01023e-43	0.939303
2.675	1.29558e-43	0.774909
2.925	1.49842e-43	0.630459
3.175	1.64328e-43	0.514339
3.425	1.71665e-43	0.415308
3.675	1.7244e-43	0.332984
3.925	1.68418e-43	0.265778
4.175	1.56321e-43	0.205306
4.425	1.34352e-43	0.149462
4.675	1.11112e-43	0.105958
4.925	9.72068e-44	0.0803804
5.175	9.23642e-44	0.0668625
5.425	8.81281e-44	0.056381
5.675	7.7587e-44	0.0441507
5.925	6.03518e-44	0.0308151
6.175	4.24188e-44	0.0195208
6.425	3.11334e-44	0.0129677
6.675	2.64177e-44	0.0100234
6.925	2.16565e-44	0.00752033
7.175	1.46693e-44	0.00467898
7.425	9.46954e-45	0.00278478
7.675	8.65791e-45	0.0023572
8.65	1.44333e-45	0.000324331

# The smearing matrix (A_c) of the unfolded [Pu combo] antineutrino energy spectrum based on Wiener-SVD method. 
0.723907	0.310711	0.027633	-0.0408818	-0.028609	-0.00641776	0.00656548	0.00684228	-0.0042848	-0.0119706	-0.00244611	0.013535	0.0188593	0.00506963	-0.0163507	-0.0224387	-0.00474722	0.0181726	0.0206002	-0.00406154	-0.0270368	-0.0170213	0.0187917	0.025427	-0.0336165	
0.365013	0.395304	0.202887	0.053996	0.00462013	-0.011352	-0.0165375	-0.0116092	0.00267538	0.0138984	0.00944341	-0.00429624	-0.0143935	-0.0075263	0.0108736	0.0149604	0.000878414	-0.0130686	-0.0129691	-0.000518026	0.0135647	0.00977854	-0.0192198	-0.0310295	0.0208585	
0.0663049	0.266332	0.365131	0.244158	0.0881418	-0.00445851	-0.0255529	-0.0113445	0.00718036	0.0139457	0.00374563	-0.014108	-0.0238403	-0.00929257	0.0208645	0.0325941	0.0109768	-0.0280072	-0.0403458	0.000785543	0.043451	0.0180125	-0.0430361	-0.0436593	0.0382536	
-0.051293	0.087814	0.300735	0.359383	0.229066	0.0813126	0.015477	0.00350586	-0.00296183	-0.0155418	-0.016695	-0.00794918	-0.000493377	0.00231908	0.00860902	0.0135722	0.00483648	-0.0109338	-0.0153065	-0.00488161	0.00867229	0.00523969	-0.00661659	-0.0118045	0.000166564	
-0.0551238	-0.00159007	0.124582	0.268126	0.326719	0.244733	0.12063	0.0338025	-0.0191812	-0.0420625	-0.0249105	0.00124948	0.0166233	0.0147573	-0.0042329	-0.0206633	-0.00906421	0.0238658	0.0268064	-0.0173879	-0.0429391	-0.0127465	0.0415576	0.0343825	-0.0517008	
-0.0121236	-0.0338497	-0.00977143	0.109068	0.278882	0.345736	0.255167	0.107387	0.00274599	-0.0337991	-0.0197799	0.00170459	0.0122597	0.00653446	-0.0134492	-0.0256084	-0.00484472	0.0337497	0.0326955	-0.0185893	-0.0500763	-0.0215469	0.0457164	0.0497652	-0.0617418	
0.027835	-0.0508879	-0.0565516	0.0193433	0.150147	0.279204	0.310221	0.22606	0.103737	0.0211122	-0.00243126	-0.00555718	-0.0133651	-0.0207707	-0.0127954	0.00445213	0.0125672	0.00850515	0.00109369	-0.00582314	-0.00956812	-0.0113788	0.00371865	0.0113757	-0.0140123	
0.0316411	-0.0443394	-0.0382625	-0.00275018	0.0400547	0.119628	0.235576	0.30101	0.248361	0.132002	0.0418591	-0.012271	-0.0439431	-0.0401154	-0.000861333	0.0296391	0.0175563	-0.01772	-0.0287601	0.00326796	0.0373587	0.0103934	-0.0462374	-0.0448316	0.0479755	
0.00337468	-0.00707215	0.000711486	-0.00773003	-0.0259883	0.00015191	0.11018	0.256187	0.324683	0.263547	0.130729	0.0112772	-0.0450206	-0.034612	0.00406848	0.0206173	0.00396559	-0.021807	-0.0275585	0.00598547	0.0476409	0.0184919	-0.0582993	-0.0617732	0.0644805	
-0.0157166	0.0267474	0.0209774	-0.0191329	-0.0486148	-0.0366896	0.0257426	0.139099	0.265364	0.314411	0.239415	0.108524	0.0158813	-0.0119496	-0.0106317	-0.0133103	-0.0159242	-0.00908788	0.000376587	0.00850293	0.0146042	0.00145519	-0.0209555	-0.021907	0.0190513	
0.00619956	0.0201763	0.00390423	-0.0248417	-0.0317639	-0.0247123	-0.00253243	0.04185	0.125425	0.231037	0.29189	0.255966	0.142244	0.0316983	-0.0265286	-0.0439858	-0.0303032	0.0051243	0.0260733	0.00551806	-0.0266132	-0.0186365	0.0292963	0.0355823	-0.0458342	
0.0492649	-0.0157512	-0.0329241	-0.0134236	0.000671152	-0.000264089	-0.00409447	-0.00946821	0.00766577	0.0933919	0.239916	0.334804	0.278196	0.125436	0.00105186	-0.0456832	-0.0323374	0.00560803	0.0205754	-0.00737851	-0.0358008	-0.0135523	0.0486827	0.0507863	-0.0691403	
0.0641442	-0.0376794	-0.0478001	0.000707258	0.022548	0.016159	-0.00547928	-0.0311648	-0.0363765	0.00923401	0.124568	0.263628	0.325416	0.252697	0.108841	0.00844402	-0.0187258	-0.0141259	-0.0163801	-0.022182	-0.00909217	0.0151301	0.0274864	0.00870624	-0.0324716	
0.0273531	-0.0201523	-0.0198983	0.00428437	0.0205341	0.0112992	-0.0117733	-0.0258273	-0.0221045	-0.00897615	0.0243087	0.110091	0.239741	0.31629	0.26161	0.136563	0.0251896	-0.0388993	-0.0560307	-0.0278691	0.0230657	0.0344093	-0.00964686	-0.0372019	0.0198714	
-0.0275339	0.0142147	0.0235955	0.00781486	-0.00323376	-0.0120124	-0.00991731	0.00198228	0.00608167	-0.00813051	-0.0248476	-0.00399581	0.0965805	0.250815	0.340688	0.287089	0.127088	-0.0177132	-0.0638138	-0.0253457	0.0239307	0.0185013	-0.0270635	-0.0330741	0.0345308	
-0.0435165	0.0219289	0.0403958	0.0128695	-0.0235523	-0.0254808	0.00299288	0.0231248	0.0152977	-0.00984273	-0.0325588	-0.0374483	0.00313711	0.117191	0.265342	0.339336	0.263978	0.104283	-0.00547132	-0.0254494	-0.0172021	-0.0195492	-0.0117269	0.00870185	0.00945145	
-0.00805243	-0.00105755	0.0148897	0.00357145	-0.0131858	-0.00564552	0.0101673	0.0141199	0.00371835	-0.00948568	-0.0164254	-0.0210397	-0.0168298	0.0142738	0.102	0.238835	0.331699	0.287911	0.136462	-0.00625892	-0.0655407	-0.0488181	0.00905064	0.0368744	-0.0150005	
0.0342363	-0.0185183	-0.0302031	-0.0128947	0.0163132	0.025359	0.00535983	-0.00987483	-0.011627	-0.00486402	0.00707239	0.00577679	-0.00931375	-0.0281807	-0.0166928	0.0815028	0.257158	0.376999	0.303434	0.0967894	-0.0466468	-0.0575675	-0.00271494	0.024001	-0.00867212	
0.0375746	-0.0137853	-0.0429733	-0.0119421	0.0225838	0.0247111	0.00178261	-0.0152637	-0.0141799	0.00124179	0.0179212	0.0149057	-0.00728733	-0.0310883	-0.0392566	-0.00567955	0.104409	0.268705	0.361009	0.279271	0.0982009	-0.0265633	-0.0471927	-0.0166432	0.0157709	
0.0037313	-0.00202525	-0.00150656	0.0026602	-0.00430593	-0.00605021	0.00161844	0.00309837	0.00263718	0.00614288	0.00484009	-8.1257e-05	-0.00790226	-0.0115133	-0.00824109	-0.012723	-0.00916811	0.0698931	0.248608	0.383585	0.307512	0.100101	-0.0529391	-0.0601236	0.0183851	
-0.025763	0.00805684	0.0345458	0.00918754	-0.0222573	-0.0248801	-0.00288124	0.0167269	0.0207518	0.00716587	-0.0147585	-0.016587	-0.00251002	0.0131757	0.0170108	-0.00565462	-0.0420787	-0.0387145	0.0763883	0.27904	0.394095	0.30479	0.0822199	-0.0601872	-0.0306505	
-0.0151613	0.00880877	0.0103949	0.00392783	-0.00465269	-0.0100393	-0.00452077	0.00600949	0.0106156	0.00253031	-0.011048	-0.0089961	0.00560866	0.0156783	0.00991484	-0.00785923	-0.0218151	-0.0295732	-0.0185791	0.0718775	0.261111	0.406909	0.32241	0.0730489	-0.100369	
0.019967	-0.0100551	-0.0269661	-0.00335644	0.0169893	0.0158141	0.00205856	-0.012277	-0.015507	-0.00447202	0.00945404	0.0139936	0.00687783	-0.00526819	-0.0106167	-0.00307491	0.00841289	0.0046503	-0.0249254	-0.0413108	0.0528583	0.270894	0.433392	0.322636	-0.0439359	
0.0186866	-0.0158954	-0.0123093	-0.00429727	0.00653389	0.0128747	0.00430225	-0.00753963	-0.0118101	-0.00439887	0.0104221	0.0122604	-0.00106108	-0.0120979	-0.0077924	0.00577418	0.0128913	0.00796135	-0.00482175	-0.0268947	-0.0413318	0.0342031	0.26386	0.448485	0.288227	
-0.0277311	0.0177606	0.0250712	0.0021846	-0.0185249	-0.0183234	-0.00269029	0.0164739	0.019503	0.00491643	-0.0104138	-0.0199544	-0.00955906	0.0101386	0.0148304	0.00509211	-0.00627874	-0.00402204	0.0102912	0.0107076	-0.0304937	-0.0827692	0.0135238	0.34194	0.714559	

# The covariance matrix without considering bias from the input model (Cov^{Wiener}) of the unfolded [Pu combo] antineutrino energy spectrum based on Wiener-SVD method. 
# A reminder that the content in the antineutrino energy spectrum has been divided by the bin width. 
2.24317e-89	1.32012e-89	4.27041e-90	7.07394e-91	1.45829e-90	3.51376e-90	4.55927e-90	4.0091e-90	2.90494e-90	2.82752e-90	4.22948e-90	5.70967e-90	5.40191e-90	3.02908e-90	4.59272e-91	-1.04586e-91	1.47974e-90	3.12239e-90	2.78919e-90	7.3557e-91	-7.79142e-91	-1.85175e-91	1.29375e-90	1.04468e-90	-1.21855e-91	
1.32012e-89	1.57574e-89	1.46322e-89	1.06158e-89	7.1013e-90	5.37277e-90	5.37481e-90	6.75217e-90	8.53143e-90	9.12425e-90	7.734e-90	5.50181e-90	4.38727e-90	4.99871e-90	5.87965e-90	5.26531e-90	3.24446e-90	1.52322e-90	1.29444e-90	2.05334e-90	2.37584e-90	1.41255e-90	-1.87217e-92	4.67734e-92	2.41355e-91	
4.27041e-90	1.46322e-89	2.43617e-89	2.48348e-89	1.83738e-89	1.21045e-89	1.03251e-89	1.23553e-89	1.47417e-89	1.45149e-89	1.1423e-89	7.95429e-90	6.91076e-90	8.72159e-90	1.08421e-89	1.01135e-89	6.08136e-90	1.83256e-90	1.03137e-90	3.51126e-90	4.95478e-90	2.63434e-90	-4.72855e-91	8.50681e-92	4.64238e-91	
7.07394e-91	1.06158e-89	2.48348e-89	3.34845e-89	3.2409e-89	2.64339e-89	2.15915e-89	1.93374e-89	1.79568e-89	1.61859e-89	1.44175e-89	1.34338e-89	1.32298e-89	1.32067e-89	1.27266e-89	1.11529e-89	8.33886e-90	5.44518e-90	4.08414e-90	4.21555e-90	4.12232e-90	2.82482e-90	1.3873e-90	1.34048e-90	3.42338e-91	
1.45829e-90	7.1013e-90	1.83738e-89	3.2409e-89	4.25568e-89	4.37363e-89	3.70797e-89	2.77401e-89	2.0401e-89	1.72359e-89	1.77074e-89	1.93017e-89	1.93742e-89	1.6869e-89	1.29927e-89	1.02485e-89	9.88418e-90	1.01859e-89	8.34286e-90	4.45498e-90	1.88328e-90	2.49768e-90	3.90876e-90	2.97817e-90	9.20045e-92	
3.51376e-90	5.37277e-90	1.21045e-89	2.64339e-89	4.37363e-89	5.36901e-89	5.06157e-89	3.8888e-89	2.75185e-89	2.19832e-89	2.16868e-89	2.28238e-89	2.20435e-89	1.83998e-89	1.37257e-89	1.11225e-89	1.1667e-89	1.26286e-89	1.03638e-89	5.22932e-90	1.66524e-90	2.44505e-90	4.75907e-90	3.85936e-90	5.44334e-92	
4.55927e-90	5.37481e-90	1.03251e-89	2.15915e-89	3.70797e-89	5.06157e-89	5.57115e-89	5.10419e-89	4.12714e-89	3.22755e-89	2.66548e-89	2.34679e-89	2.08068e-89	1.80581e-89	1.58887e-89	1.46159e-89	1.3516e-89	1.18036e-89	9.40651e-90	6.65821e-90	4.25774e-90	3.21043e-90	3.43375e-90	3.34555e-90	3.49831e-91	
4.0091e-90	6.75217e-90	1.23553e-89	1.93374e-89	2.77401e-89	3.8888e-89	5.10419e-89	5.83486e-89	5.61881e-89	4.59682e-89	3.33656e-89	2.34056e-89	1.8215e-89	1.73958e-89	1.8455e-89	1.79365e-89	1.43129e-89	9.73983e-90	7.55891e-90	7.91393e-90	7.51295e-90	4.4613e-90	1.40624e-90	2.05177e-90	7.55224e-91	
2.90494e-90	8.53143e-90	1.47417e-89	1.79568e-89	2.0401e-89	2.75185e-89	4.12714e-89	5.61881e-89	6.30231e-89	5.68893e-89	4.16297e-89	2.64129e-89	1.82921e-89	1.75428e-89	1.9138e-89	1.80887e-89	1.35601e-89	8.72061e-90	7.06418e-90	8.44559e-90	8.77867e-90	5.08904e-90	6.11712e-91	1.35404e-90	9.11866e-91	
2.82752e-90	9.12425e-90	1.45149e-89	1.61859e-89	1.72359e-89	2.19832e-89	3.22755e-89	4.59682e-89	5.68893e-89	5.82177e-89	4.86597e-89	3.45199e-89	2.37135e-89	1.87841e-89	1.6874e-89	1.47299e-89	1.17837e-89	9.31873e-90	8.3238e-90	8.22178e-90	7.23404e-90	4.45772e-90	1.73413e-90	1.99095e-90	6.66446e-91	
4.22948e-90	7.734e-90	1.1423e-89	1.44175e-89	1.77074e-89	2.16868e-89	2.66548e-89	3.33656e-89	4.16297e-89	4.86597e-89	5.02181e-89	4.42713e-89	3.31293e-89	2.17035e-89	1.37937e-89	1.02586e-89	9.84708e-90	1.04116e-89	9.82515e-90	7.32331e-90	4.41768e-90	3.28471e-90	3.69156e-90	3.23694e-90	2.24758e-91	
5.70967e-90	5.50181e-90	7.95429e-90	1.34338e-89	1.93017e-89	2.28238e-89	2.34679e-89	2.34056e-89	2.64129e-89	3.45199e-89	4.42713e-89	4.79647e-89	4.09516e-89	2.68956e-89	1.41937e-89	8.27399e-90	8.43376e-90	1.02085e-89	9.55403e-90	5.99863e-90	2.76931e-90	2.88262e-90	4.69874e-90	3.61376e-90	-3.50358e-92	
5.40191e-90	4.38727e-90	6.91076e-90	1.32298e-89	1.93742e-89	2.20435e-89	2.08068e-89	1.8215e-89	1.82921e-89	2.37135e-89	3.31293e-89	4.09516e-89	4.11538e-89	3.25581e-89	2.03753e-89	1.14579e-89	8.20031e-90	7.83322e-90	6.85247e-90	4.76792e-90	3.39732e-90	3.5888e-90	3.87681e-90	2.55507e-90	7.3379e-92	
3.02908e-90	4.99871e-90	8.72159e-90	1.32067e-89	1.6869e-89	1.83998e-89	1.80581e-89	1.73958e-89	1.75428e-89	1.87841e-89	2.17035e-89	2.68956e-89	3.25581e-89	3.42108e-89	2.9017e-89	1.92915e-89	1.0071e-89	4.60861e-90	3.10071e-90	4.05339e-90	5.15586e-90	4.29231e-90	1.94738e-90	1.1126e-90	3.72023e-91	
4.59272e-91	5.87965e-90	1.08421e-89	1.27266e-89	1.29927e-89	1.37257e-89	1.58887e-89	1.8455e-89	1.9138e-89	1.6874e-89	1.37937e-89	1.41937e-89	2.03753e-89	2.9017e-89	3.26891e-89	2.67311e-89	1.44014e-89	4.00926e-90	1.00051e-90	3.54021e-90	5.59993e-90	3.7608e-90	5.67808e-91	6.72281e-91	5.30694e-91	
-1.04586e-91	5.26531e-90	1.01135e-89	1.11529e-89	1.02485e-89	1.11225e-89	1.46159e-89	1.79365e-89	1.80887e-89	1.47299e-89	1.02586e-89	8.27399e-90	1.14579e-89	1.92915e-89	2.67311e-89	2.72023e-89	1.92098e-89	8.71407e-90	2.92095e-90	2.62605e-90	3.22966e-90	2.05112e-90	7.67904e-91	1.36704e-90	4.14953e-91	
1.47974e-90	3.24446e-90	6.08136e-90	8.33886e-90	9.88418e-90	1.1667e-89	1.3516e-89	1.43129e-89	1.35601e-89	1.17837e-89	9.84708e-90	8.43376e-90	8.20031e-90	1.0071e-89	1.44014e-89	1.92098e-89	2.05752e-89	1.62984e-89	8.63315e-90	2.13054e-90	-5.23634e-91	1.67755e-91	1.82724e-90	2.19067e-90	1.83777e-91	
3.12239e-90	1.52322e-90	1.83256e-90	5.44518e-90	1.01859e-89	1.26286e-89	1.18036e-89	9.73983e-90	8.72061e-90	9.31873e-90	1.04116e-89	1.02085e-89	7.83322e-90	4.60861e-90	4.00926e-90	8.71407e-90	1.62984e-89	1.96198e-89	1.4165e-89	4.21105e-90	-1.74906e-90	-9.96887e-91	1.89185e-90	2.20589e-90	8.42905e-92	
2.78919e-90	1.29444e-90	1.03137e-90	4.08414e-90	8.34286e-90	1.03638e-89	9.40651e-90	7.55891e-90	7.06418e-90	8.3238e-90	9.82515e-90	9.55403e-90	6.85247e-90	3.10071e-90	1.00051e-90	2.92095e-90	8.63315e-90	1.4165e-89	1.44654e-89	8.8323e-90	2.21085e-90	-5.92744e-91	1.39933e-91	1.18066e-90	1.76971e-91	
7.3557e-91	2.05334e-90	3.51126e-90	4.21555e-90	4.45498e-90	5.22932e-90	6.65821e-90	7.91393e-90	8.44559e-90	8.22178e-90	7.32331e-90	5.99863e-90	4.76792e-90	4.05339e-90	3.54021e-90	2.62605e-90	2.13054e-90	4.21105e-90	8.8323e-90	1.16243e-89	8.62598e-90	2.25161e-90	-1.49124e-90	-5.45201e-91	2.48468e-91	
-7.79142e-91	2.37584e-90	4.95478e-90	4.12232e-90	1.88328e-90	1.66524e-90	4.25774e-90	7.51295e-90	8.77867e-90	7.23404e-90	4.41768e-90	2.76931e-90	3.39732e-90	5.15586e-90	5.59993e-90	3.22966e-90	-5.23634e-91	-1.74906e-90	2.21085e-90	8.62598e-90	1.09131e-89	6.39189e-90	7.58112e-92	-1.77191e-90	1.95454e-92	
-1.85175e-91	1.41255e-90	2.63434e-90	2.82482e-90	2.49768e-90	2.44505e-90	3.21043e-90	4.4613e-90	5.08904e-90	4.45772e-90	3.28471e-90	2.88262e-90	3.5888e-90	4.29231e-90	3.7608e-90	2.05112e-90	1.67755e-91	-9.96887e-91	-5.92744e-91	2.25161e-90	6.39189e-90	7.86109e-90	4.41666e-90	-6.3002e-91	-4.27152e-91	
1.29375e-90	-1.87217e-92	-4.72855e-91	1.3873e-90	3.90876e-90	4.75907e-90	3.43375e-90	1.40624e-90	6.11712e-91	1.73413e-90	3.69156e-90	4.69874e-90	3.87681e-90	1.94738e-90	5.67808e-91	7.67904e-91	1.82724e-90	1.89185e-90	1.39933e-91	-1.49124e-90	7.58112e-92	4.41666e-90	6.48677e-90	2.71758e-90	-4.37505e-91	
1.04468e-90	4.67734e-92	8.50681e-92	1.34048e-90	2.97817e-90	3.85936e-90	3.34555e-90	2.05177e-90	1.35404e-90	1.99095e-90	3.23694e-90	3.61376e-90	2.55507e-90	1.1126e-90	6.72281e-91	1.36704e-90	2.19067e-90	2.20589e-90	1.18066e-90	-5.45201e-91	-1.77191e-90	-6.3002e-91	2.71758e-90	4.78154e-90	5.64749e-91	
-1.21855e-91	2.41355e-91	4.64238e-91	3.42338e-91	9.20045e-92	5.44334e-92	3.49831e-91	7.55224e-91	9.11866e-91	6.66446e-91	2.24758e-91	-3.50358e-92	7.3379e-92	3.72023e-91	5.30694e-91	4.14953e-91	1.83777e-91	8.42905e-92	1.76971e-91	2.48468e-91	1.95454e-92	-4.27152e-91	-4.37505e-91	5.64749e-91	2.81146e-91	

# Unfolded [Total] antineutrino energy spectrum based on Wiener-SVD method. 
# The antineutrino energy spectrum removing the IBD cross section is also provided. 
# The content in each bin has been divided by the bin width. 
# Bin_Center[MeV]	Sigma(w/ IBD cross section)[cm^2/fission/MeV]	Sigma(w/o IBD cross section)[cm^2/fission/MeV]
1.925	2.74302e-44	1.28793
2.175	6.34555e-44	1.06046
2.425	9.44456e-44	0.877182
2.675	1.22995e-43	0.735927
2.925	1.43622e-43	0.603947
3.175	1.63544e-43	0.511274
3.425	1.72767e-43	0.417965
3.675	1.74413e-43	0.336692
3.925	1.73564e-43	0.273716
4.175	1.65553e-43	0.217448
4.425	1.5203e-43	0.169012
4.675	1.34853e-43	0.128543
4.925	1.22008e-43	0.100837
5.175	1.15088e-43	0.0833094
5.425	1.03621e-43	0.0662842
5.675	8.90243e-44	0.0506637
5.925	7.69172e-44	0.0392418
6.175	6.3008e-44	0.0289769
6.425	4.89161e-44	0.020378
6.675	3.97818e-44	0.0150936
6.925	3.10413e-44	0.0107762
7.175	2.19716e-44	0.00700768
7.425	1.50023e-44	0.0044098
7.675	9.93074e-45	0.00269983
8.65	2.05298e-45	0.000472029

# The smearing matrix (A_c) of the unfolded [Total] antineutrino energy spectrum based on Wiener-SVD method. 
0.89971	0.0952	0.135283	-0.256928	0.171611	-0.0108441	-0.154859	0.201485	-0.0508153	-0.069206	-0.00413248	0.125774	-0.0652753	-0.104333	0.117833	0.00681005	-0.0801067	0.0655493	-0.00880536	-0.0540285	0.0424166	0.0413462	-0.13026	0.155676	-0.0809768	
0.00818219	0.975895	0.0465655	-0.0474064	0.00318795	0.0184491	-0.0337048	0.0487012	-0.0133914	-0.0066081	-0.0211692	0.0615501	-0.0369556	-0.0373414	0.0403792	0.00182173	-0.0134783	0.0280217	-0.039295	0.00375248	0.0226963	-0.0234806	0.0131404	0.0042714	-0.015659	
0.0090837	0.0166049	0.95528	0.0237249	-0.026205	0.028873	-0.0258221	0.0358037	-0.0370268	0.0406543	-0.0180342	-1.52255e-05	0.000422274	-0.0100649	-0.00319401	0.00943196	0.0100765	0.000286603	-0.00902317	-0.0193247	0.00813727	0.0173636	-0.00187519	-0.020508	0.00347421	
-0.0343064	0.0290179	0.102741	0.776137	0.183796	-0.0459527	-0.0705429	0.0732686	0.0330105	-0.0704938	-0.0195799	0.121643	-0.088081	-0.0513093	0.0997296	-0.0334955	-0.0391311	0.0716341	-0.0263156	-0.0613794	0.0559155	0.0206108	-0.0667235	0.0600606	-0.0321291	
0.0274399	-0.0200146	-0.0727931	0.176158	0.789623	0.126306	-0.0339373	0.0450014	-0.0929033	0.0798776	0.00388018	-0.0626112	0.0441803	0.0158329	-0.0729847	0.0492161	0.049109	-0.0838	0.0163779	0.0424884	-0.0400273	-0.00172405	0.0237601	-0.0159275	-0.00440396	
-0.00416068	0.00394122	0.0135953	-0.0667904	0.152236	0.793819	0.198791	-0.145936	0.0683277	0.00465898	-0.0560308	0.0669881	-0.0389956	-0.00142695	0.0374707	-0.0431205	0.0149596	0.00596734	-0.0130848	0.0130104	-0.000506425	-0.0128152	0.00446729	-0.00661208	-0.000629319	
-0.0201383	0.0282297	0.00289225	-0.0387615	-0.0126179	0.220462	0.634325	0.288134	-0.114318	-0.0174471	0.0308714	0.0022469	-0.0101841	0.00750023	0.0224422	-0.0182965	-0.045779	0.0342096	0.0540103	-0.0864825	0.0338255	0.0557253	-0.110034	0.0577284	-0.0104192	
0.0403143	-0.0380224	-0.0652016	0.0900273	0.0265161	-0.173937	0.344222	0.612665	0.198259	-0.031975	-0.00277503	-0.0264702	0.0130743	0.0712471	-0.0691817	-0.0272605	0.0800082	-0.0704759	0.00254974	0.0757602	-0.0649057	0.00853016	0.0258039	-0.081552	0.0509034	
0.00357918	0.00940437	-0.0777232	0.130225	-0.10702	0.0953235	-0.0945945	0.180077	0.680021	0.278188	-0.13096	0.00601439	0.0530025	-0.00918501	-0.031152	0.00540814	0.0339752	-0.0495567	0.00180796	0.0578718	-0.0322589	-0.00719234	-0.00610649	-0.0222791	0.0212547	
-0.0112918	-0.00746406	0.0517199	-0.0883635	0.0947286	-0.00927711	-0.0182372	-0.0937095	0.26769	0.613001	0.276138	-0.072404	-0.0194851	0.0224158	-0.00431422	0.0143581	-0.0363117	0.00169961	0.055569	-0.0653668	0.0362175	0.0325897	-0.111441	0.0848633	-0.0251999	
0.0162697	-0.0133863	-0.0348358	0.0367871	0.0256015	-0.0551371	0.0720431	-0.0300128	-0.131188	0.290828	0.668542	0.228637	-0.118756	0.0582104	0.0141879	-0.0671392	0.0532729	-0.0111355	-0.0217391	0.0469993	-0.0391639	-0.0050397	0.0370488	-0.0672093	0.0344394	
0.028899	0.00173716	-0.132349	0.201162	-0.154751	0.0661079	0.0376425	-0.0673038	0.00933624	-0.0410504	0.238661	0.586712	0.313339	-0.0580001	-0.0768672	0.0435636	0.036499	-0.0603956	0.0216509	0.0469264	-0.0847435	0.0483794	0.0101218	-0.0584981	0.0313448	
0.00643988	-0.0140551	0.0187616	-0.0378151	0.0518812	-0.0347232	0.0333291	-0.0402435	0.0354152	0.00703188	-0.131152	0.269279	0.674462	0.255429	-0.128888	0.022723	0.0376699	-0.0457387	0.0336956	-0.01137	-0.0263398	0.0598891	-0.0827629	0.0537416	-0.0185358	
-0.00438206	0.000958522	0.0083747	-0.0138212	0.0157504	-0.00825337	0.00868427	0.0192252	-0.0443316	0.0119523	0.0313427	-0.105852	0.235065	0.678712	0.265437	-0.13859	0.037807	0.0317585	-0.0677815	0.0537911	-0.000449942	-0.0382411	0.023041	-0.0205193	0.00844553	
0.0238975	-0.00717822	-0.0920447	0.156621	-0.129266	0.0499299	0.0530525	-0.0721496	-0.00656637	0.0231058	0.0378936	-0.0480764	-0.0886048	0.304453	0.598718	0.28416	-0.0769888	-0.0586878	0.0605089	0.0116155	-0.0468617	0.031942	-0.0145815	-0.027616	0.0208479	
0.0120367	-0.0145215	-0.00531811	-0.0127084	0.0540871	-0.0377178	0.0281471	-0.0424088	0.00799775	0.0415274	-0.0619058	0.0317755	0.0320886	-0.123911	0.259912	0.667419	0.248302	-0.120346	0.0376848	0.0184915	-0.0459899	0.0506683	-0.045249	-0.00502772	0.01309	
-0.00787203	0.00415397	0.0109823	-0.0270872	0.0356045	0.00880172	-0.0469586	0.0333124	0.00234917	-0.0358256	0.0313506	-0.0184041	0.0110818	0.0334028	-0.116194	0.226461	0.688883	0.274775	-0.151712	0.0387869	0.0307808	-0.0481606	0.0210164	-0.0177201	0.00631658	
0.0138509	-0.00664947	-0.0614026	0.131343	-0.122023	0.0263289	0.073178	-0.0608934	-0.021901	0.0373799	0.0106784	-0.0359091	-0.00422559	0.0680874	-0.0559856	-0.0946314	0.308928	0.602519	0.275851	-0.0832093	-0.0325232	0.0551978	-0.0496144	0.0263343	-0.0125847	
0.0171831	-0.0224167	-0.000832712	0.0103919	-0.00046746	-0.030981	0.0625387	-0.035021	-0.0265823	0.0571214	-0.0403736	-0.00131522	0.0386459	-0.0592449	0.0343387	0.0371944	-0.132278	0.248502	0.683947	0.261596	-0.14556	0.036246	0.0247258	-0.042135	0.0129003	
-0.0105778	0.0233375	-0.000822625	-0.044281	0.0398894	0.0263514	-0.0749598	0.0471343	0.0273151	-0.0585291	0.0344193	0.00338314	-0.0375318	0.0395335	-0.020163	0.00284561	0.0343197	-0.114892	0.23669	0.688049	0.247899	-0.123971	0.0354307	-0.0111363	-0.00160943	
0.0091171	-0.00247857	-0.0390109	0.07329	-0.0604783	0.00397822	0.048987	-0.0437128	-0.0105554	0.0458404	-0.0125291	-0.0339412	0.0154791	0.0283793	-0.0290081	-0.0177803	0.0578169	-0.0147409	-0.115697	0.259254	0.673329	0.274225	-0.175425	0.0758388	-0.0220525	
0.0161774	-0.0324367	0.00998328	0.0249026	-0.018497	-0.0240292	0.0490666	-0.0202001	-0.0243663	0.0366428	-0.0265462	0.00204997	0.0334412	-0.0415688	0.00626512	0.0351354	-0.0478865	0.0276337	0.0252677	-0.121747	0.250879	0.669242	0.273845	-0.163283	0.0481539	
-0.0246056	0.0331858	0.00830601	-0.0424021	0.0290696	0.0291788	-0.067718	0.0450449	0.0175709	-0.0663616	0.047563	0.0160162	-0.0511735	0.0402011	-0.0068512	-0.0231774	0.0374253	-0.0432051	0.0273111	0.0427669	-0.157819	0.256025	0.716999	0.191622	-0.0668483	
0.0220569	-0.0196541	-0.0266133	0.0432275	-0.0229802	-0.0133031	0.0482115	-0.0437814	-0.0100036	0.0579636	-0.0364249	-0.0221555	0.0397909	-0.0135224	-0.00719339	0.00835232	-0.0102725	0.0228488	-0.0232065	-0.0107572	0.0654077	-0.127836	0.16119	0.852881	0.0538989	
-0.0103629	0.00540107	0.0192354	-0.0166296	-0.000172796	0.00260153	-0.0172041	0.0299299	0.000576281	-0.0257375	0.013969	0.0126085	-0.0222712	0.00254551	0.00599862	0.00698855	0.00069186	-0.0145718	0.010756	-0.00625858	-0.00919955	0.0286411	-0.0529393	0.0646228	0.958905	

# The covariance matrix without considering bias from the input model (Cov^{Wiener}) of the unfolded [Total] antineutrino energy spectrum based on Wiener-SVD method. 
# A reminder that the content in the antineutrino energy spectrum has been divided by the bin width. 
4.95036e-90	1.75427e-91	1.33963e-90	8.36329e-91	1.0164e-90	6.34001e-91	4.76423e-91	6.34612e-91	3.10527e-91	3.27785e-91	3.17952e-91	2.74207e-91	3.0305e-91	2.08668e-91	3.15581e-91	2.77698e-91	5.35847e-92	1.61901e-91	2.31437e-91	-3.76335e-92	8.02732e-92	1.16483e-91	-1.89158e-91	1.6123e-91	-1.28574e-92	
1.75427e-91	2.52564e-90	1.57209e-90	1.97473e-90	1.55508e-90	1.47005e-90	1.34594e-90	1.17384e-90	1.26369e-90	1.09711e-90	1.04805e-90	9.95715e-91	8.97513e-91	1.05569e-90	9.4422e-91	6.61338e-91	6.81147e-91	6.23416e-91	4.24944e-91	4.58739e-91	3.14425e-91	1.29255e-91	2.14449e-91	4.99226e-92	2.02418e-92	
1.33963e-90	1.57209e-90	2.23202e-90	2.17859e-90	2.34555e-90	2.42109e-90	2.40019e-90	2.32568e-90	2.22441e-90	2.18015e-90	1.95557e-90	1.65245e-90	1.61335e-90	1.58549e-90	1.36122e-90	1.17948e-90	1.04241e-90	8.40416e-91	6.93972e-91	5.72053e-91	4.22299e-91	3.16566e-91	2.17725e-91	1.33888e-91	3.2697e-92	
8.36329e-91	1.97473e-90	2.17859e-90	3.09692e-90	2.90649e-90	3.19657e-90	3.21417e-90	3.17018e-90	3.20273e-90	2.80991e-90	2.64341e-90	2.50607e-90	2.09142e-90	2.05196e-90	1.98397e-90	1.53495e-90	1.35079e-90	1.25687e-90	8.98127e-91	7.25685e-91	6.37801e-91	4.23173e-91	2.78825e-91	2.07045e-91	4.2657e-92	
1.0164e-90	1.55508e-90	2.34555e-90	2.90649e-90	3.70489e-90	3.64986e-90	3.89961e-90	3.97538e-90	3.69262e-90	3.65978e-90	3.31846e-90	2.78817e-90	2.68886e-90	2.48627e-90	2.11393e-90	1.97012e-90	1.68351e-90	1.2741e-90	1.09398e-90	8.89582e-91	6.41564e-91	5.14841e-91	3.53666e-91	2.08157e-91	5.21909e-92	
6.34001e-91	1.47005e-90	2.42109e-90	3.19657e-90	3.64986e-90	4.63779e-90	4.46999e-90	4.3639e-90	4.59768e-90	4.16142e-90	3.77552e-90	3.48764e-90	2.98681e-90	2.81573e-90	2.61782e-90	2.15822e-90	1.9089e-90	1.58661e-90	1.16716e-90	1.00433e-90	7.81854e-91	5.51621e-91	4.15558e-91	2.37074e-91	5.88536e-92	
4.76423e-91	1.34594e-90	2.40019e-90	3.21417e-90	3.89961e-90	4.46999e-90	4.99669e-90	4.89164e-90	4.63832e-90	4.55915e-90	4.16239e-90	3.63441e-90	3.30709e-90	3.01362e-90	2.75228e-90	2.41432e-90	1.97186e-90	1.6916e-90	1.35221e-90	9.48258e-91	8.58383e-91	6.63931e-91	3.21335e-91	3.23158e-91	5.80693e-92	
6.34612e-91	1.17384e-90	2.32568e-90	3.17018e-90	3.97538e-90	4.3639e-90	4.89164e-90	5.17021e-90	4.81793e-90	4.54482e-90	4.29846e-90	3.7424e-90	3.37422e-90	3.16821e-90	2.75371e-90	2.43327e-90	2.16088e-90	1.66288e-90	1.31882e-90	1.1209e-90	7.9725e-91	6.20323e-91	4.6201e-91	2.17823e-91	6.55112e-92	
3.10527e-91	1.26369e-90	2.22441e-90	3.20273e-90	3.69262e-90	4.59768e-90	4.63832e-90	4.81793e-90	5.15644e-90	4.59796e-90	4.08104e-90	3.88045e-90	3.41073e-90	3.06961e-90	2.84922e-90	2.45819e-90	2.10718e-90	1.71639e-90	1.31576e-90	1.09507e-90	8.3315e-91	6.03068e-91	4.28775e-91	2.48906e-91	6.0251e-92	
3.27785e-91	1.09711e-90	2.18015e-90	2.80991e-90	3.65978e-90	4.16142e-90	4.55915e-90	4.54482e-90	4.59796e-90	4.68395e-90	4.09143e-90	3.4865e-90	3.30188e-90	2.97974e-90	2.67747e-90	2.41984e-90	1.94456e-90	1.61456e-90	1.32018e-90	9.21832e-91	8.24048e-91	6.13371e-91	2.78773e-91	3.27827e-91	4.87654e-92	
3.17952e-91	1.04805e-90	1.95557e-90	2.64341e-90	3.31846e-90	3.77552e-90	4.16239e-90	4.29846e-90	4.08104e-90	4.09143e-90	4.02311e-90	3.31443e-90	2.86097e-90	2.88592e-90	2.52056e-90	2.09156e-90	1.93185e-90	1.51194e-90	1.11982e-90	1.00322e-90	7.13787e-91	4.94299e-91	4.15557e-91	1.80685e-91	5.30985e-92	
2.74207e-91	9.95715e-91	1.65245e-90	2.50607e-90	2.78817e-90	3.48764e-90	3.63441e-90	3.7424e-90	3.88045e-90	3.4865e-90	3.31443e-90	3.27431e-90	2.76657e-90	2.3996e-90	2.29621e-90	2.00298e-90	1.67232e-90	1.39928e-90	1.11066e-90	8.72314e-91	6.49032e-91	5.07168e-91	3.42526e-91	1.72667e-91	4.78579e-92	
3.0305e-91	8.97513e-91	1.61335e-90	2.09142e-90	2.68886e-90	2.98681e-90	3.30709e-90	3.37422e-90	3.41073e-90	3.30188e-90	2.86097e-90	2.76657e-90	2.74695e-90	2.22456e-90	1.94379e-90	1.90057e-90	1.50525e-90	1.23081e-90	1.07403e-90	7.23621e-91	6.14098e-91	4.99652e-91	2.15187e-91	2.30457e-91	3.70228e-92	
2.08668e-91	1.05569e-90	1.58549e-90	2.05196e-90	2.48627e-90	2.81573e-90	3.01362e-90	3.16821e-90	3.06961e-90	2.97974e-90	2.88592e-90	2.3996e-90	2.22456e-90	2.38228e-90	1.92618e-90	1.48784e-90	1.53018e-90	1.20149e-90	8.11157e-91	8.17383e-91	5.72e-91	3.34684e-91	3.45898e-91	1.29003e-91	3.86911e-92	
3.15581e-91	9.4422e-91	1.36122e-90	1.98397e-90	2.11393e-90	2.61782e-90	2.75228e-90	2.75371e-90	2.84922e-90	2.67747e-90	2.52056e-90	2.29621e-90	1.94379e-90	1.92618e-90	1.89918e-90	1.49035e-90	1.19229e-90	1.08187e-90	8.5134e-91	6.36846e-91	5.05925e-91	3.74082e-91	2.36939e-91	1.49743e-91	3.3987e-92	
2.77698e-91	6.61338e-91	1.17948e-90	1.53495e-90	1.97012e-90	2.15822e-90	2.41432e-90	2.43327e-90	2.45819e-90	2.41984e-90	2.09156e-90	2.00298e-90	1.90057e-90	1.48784e-90	1.49035e-90	1.5371e-90	1.04547e-90	8.23326e-91	8.31142e-91	5.20571e-91	4.1285e-91	3.86814e-91	1.52857e-91	1.58367e-91	2.89214e-92	
5.35847e-92	6.81147e-91	1.04241e-90	1.35079e-90	1.68351e-90	1.9089e-90	1.97186e-90	2.16088e-90	2.10718e-90	1.94456e-90	1.93185e-90	1.67232e-90	1.50525e-90	1.53018e-90	1.19229e-90	1.04547e-90	1.18984e-90	8.01608e-91	4.76973e-91	6.12564e-91	3.95248e-91	2.0238e-91	2.77089e-91	6.59896e-92	2.86773e-92	
1.61901e-91	6.23416e-91	8.40416e-91	1.25687e-90	1.2741e-90	1.58661e-90	1.6916e-90	1.66288e-90	1.71639e-90	1.61456e-90	1.51194e-90	1.39928e-90	1.23081e-90	1.20149e-90	1.08187e-90	8.23326e-91	8.01608e-91	7.99397e-91	5.16991e-91	3.47478e-91	3.64551e-91	2.50241e-91	1.19673e-91	1.22296e-91	2.0207e-92	
2.31437e-91	4.24944e-91	6.93972e-91	8.98127e-91	1.09398e-90	1.16716e-90	1.35221e-90	1.31882e-90	1.31576e-90	1.32018e-90	1.11982e-90	1.11066e-90	1.07403e-90	8.11157e-91	8.5134e-91	8.31142e-91	4.76973e-91	5.16991e-91	6.13858e-91	2.6532e-91	1.888e-91	2.75996e-91	9.11023e-92	7.42813e-92	1.9743e-92	
-3.76335e-92	4.58739e-91	5.72053e-91	7.25685e-91	8.89582e-91	1.00433e-90	9.48258e-91	1.1209e-90	1.09507e-90	9.21832e-91	1.00322e-90	8.72314e-91	7.23621e-91	8.17383e-91	6.36846e-91	5.20571e-91	6.12564e-91	3.47478e-91	2.6532e-91	4.60094e-91	1.70147e-91	5.8605e-92	2.33258e-91	-1.30898e-92	1.94503e-92	
8.02732e-92	3.14425e-91	4.22299e-91	6.37801e-91	6.41564e-91	7.81854e-91	8.58383e-91	7.9725e-91	8.3315e-91	8.24048e-91	7.13787e-91	6.49032e-91	6.14098e-91	5.72e-91	5.05925e-91	4.1285e-91	3.95248e-91	3.64551e-91	1.888e-91	1.70147e-91	2.84611e-91	1.15051e-91	-1.19907e-92	1.3162e-91	7.46591e-93	
1.16483e-91	1.29255e-91	3.16566e-91	4.23173e-91	5.14841e-91	5.51621e-91	6.63931e-91	6.20323e-91	6.03068e-91	6.13371e-91	4.94299e-91	5.07168e-91	4.99652e-91	3.34684e-91	3.74082e-91	3.86814e-91	2.0238e-91	2.50241e-91	2.75996e-91	5.8605e-92	1.15051e-91	2.0946e-91	2.62927e-92	2.09668e-92	1.55829e-92	
-1.89158e-91	2.14449e-91	2.17725e-91	2.78825e-91	3.53666e-91	4.15558e-91	3.21335e-91	4.6201e-91	4.28775e-91	2.78773e-91	4.15557e-91	3.42526e-91	2.15187e-91	3.45898e-91	2.36939e-91	1.52857e-91	2.77089e-91	1.19673e-91	9.11023e-92	2.33258e-91	-1.19907e-92	2.62927e-92	2.21338e-91	-8.8829e-92	1.32347e-92	
1.6123e-91	4.99226e-92	1.33888e-91	2.07045e-91	2.08157e-91	2.37074e-91	3.23158e-91	2.17823e-91	2.48906e-91	3.27827e-91	1.80685e-91	1.72667e-91	2.30457e-91	1.29003e-91	1.49743e-91	1.58367e-91	6.59896e-92	1.22296e-91	7.42813e-92	-1.30898e-92	1.3162e-91	2.09668e-92	-8.8829e-92	1.64154e-91	-7.38966e-93	
-1.28574e-92	2.02418e-92	3.2697e-92	4.2657e-92	5.21909e-92	5.88536e-92	5.80693e-92	6.55112e-92	6.0251e-92	4.87654e-92	5.30985e-92	4.78579e-92	3.70228e-92	3.86911e-92	3.3987e-92	2.89214e-92	2.86773e-92	2.0207e-92	1.9743e-92	1.94503e-92	7.46591e-93	1.55829e-92	1.32347e-92	-7.38966e-93	4.52405e-93	


